Do Evidence-Reading Diagnostics Improve Interface Selection in Small LLM Recommenders?

Behavioral tests measure how a language model reads evidence. We ask whether those measurements help choose a recommendation interface. We evaluate six small instruction-tuned checkpoints across four recommendation domains with chronological evaluation and 3,426 evaluation users. Each request ranks eight candidates. A baseline selector chooses among history-only prompting, prompting with collaborative evidence, and score fusion. It uses observable features and six stability prompts that vary wording and candidate order. An augmented selector adds features from six evidence-reading prompts that ask the model to compare support counts. An interface chosen once on development (validation) data for each domain and checkpoint scores 0.5524 NDCG@5, compared with 0.5447 for the baseline selector and 0.5428 for the augmented selector. Adding the diagnostic features changes NDCG@5 by -0.0019 (95% interval [-0.0046, 0.0004]). The interval includes zero, and its upper bound is below the analysis plan's 0.005 improvement target. Matching the selectors' hyperparameters also leaves the interval upper bound below that target. Evidence from retrieved similar users improves prompting by 0.0999 NDCG@5 over a control using randomly selected users matched for activity. The evidence-reading tests also reveal answer-position and tie-response biases. These results concern the tested selectors and candidate sets. They illustrate why diagnostic measurements should be evaluated by whether they improve recommendation choices beyond existing features and a fixed interface.

==> anc/README.txt <==
Statistical supplement

For "Do Evidence-Reading Diagnostics Improve Interface Selection in Small LLM Recommenders?"
Han Chen and Yingrui Li

The statistical_supplement directory contains the paper's data-minimized statistical replay package. Start with statistical_supplement/README.md.

It includes checkpoint-averaged user outcomes, aggregate diagnostic summaries, prompt specifications, and Python/NumPy replay scripts. It does not contain raw histories, source user identifiers, user-specific prompts, candidate lists, or model weights. The scripts reproduce statistics from saved outputs, not raw LLM inference. The archived analysis history and numerical files are unchanged.

Run the commands in the supplement README from the statistical_supplement directory. The included MANIFEST.json verifies the preserved files.


==> anc/statistical_supplement/ACTUAL_TIE_ACCURACY.csv <==
checkpoint,pairwise_cases,pairwise_tie_cases,pairwise_tie_accuracy,pairwise_non_tie_cases,pairwise_non_tie_accuracy,tie_response_rate_actual_tie,tie_response_rate_actual_non_tie,direct_cases,direct_multi_max_cases,direct_multi_max_accuracy,direct_unique_max_cases,direct_unique_max_accuracy
gemma3_4b,258,54,0.0,204,0.7303921568627451,0.0,0.014705882352941176,254,50,0.96,204,0.8284313725490197
llama32_3b,258,54,0.7407407407407407,204,0.11764705882352941,0.7407407407407407,0.7450980392156863,254,50,0.86,204,0.696078431372549
phi4_mini,258,54,0.8148148148148148,204,0.1323529411764706,0.8148148148148148,0.803921568627451,254,50,0.94,204,0.7941176470588235
qwen25_1p5b,258,54,0.35185185185185186,204,0.18137254901960784,0.35185185185185186,0.6911764705882353,254,50,0.48,204,0.2647058823529412
qwen25_3b,258,54,0.1111111111111111,204,0.49019607843137253,0.1111111111111111,0.19607843137254902,254,50,0.6,204,0.36764705882352944
qwen3_4b,258,54,0.018518518518518517,204,0.5588235294117647,0.018518518518518517,0.00980392156862745,254,50,0.84,204,0.7009803921568627


==> anc/statistical_supplement/ADDITIONAL_DIAGNOSTICS.json <==
{
  "schema_version": 1,
  "status": "pass",
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5"
  },
  "subsets": {
    "lastfm_only": {
      "domains": [
        "lastfm1k"
      ],
      "users": 426,
      "mean": -0.00151171230241797,
      "lower": -0.006804717980336733,
      "upper": 0.003742388495332536,
      "draws": 20000,
      "seed": 2026092237,
      "scheme": "fixed-domain paired user bootstrap; shared domain draws across subset summaries",
      "status": "post hoc; estimates restricted-population effects, not historical independence"
    },
    "rebuilt_domains": {
      "domains": [
        "kuairec",
        "lastfm1k"
      ],
      "users": 1426,
      "mean": -0.0028966365577111487,
      "lower": -0.006712616585295672,
      "upper": 0.0008420099231788054,
      "draws": 20000,
      "seed": 2026092237,
      "scheme": "fixed-domain paired user bootstrap; shared domain draws across subset summaries",
      "status": "post hoc; estimates restricted-population effects, not historical independence"
    },
    "excluding_kuairec": {
      "domains": [
        "movielens20m",
        "amazon_instruments2023",
        "lastfm1k"
      ],
      "users": 2426,
      "mean": -0.0010812680636710563,
      "lower": -0.0032311070545677943,
      "upper": 0.001054880100006876,
      "draws": 20000,
      "seed": 2026092237,
      "scheme": "fixed-domain paired user bootstrap; shared domain draws across subset summaries",
      "status": "post hoc; estimates restricted-population effects, not historical independence"
    },
    "reused_domains": {
      "domains": [
        "movielens20m",
        "amazon_instruments2023"
      ],
      "users": 2000,
      "mean": -0.0008660459442975996,
      "lower": -0.002650507670992971,
      "upper": 0.0009572420586094637,
      "draws": 20000,
      "seed": 2026092237,
      "scheme": "fixed-domain paired user bootstrap; shared domain draws across subset summaries",
      "status": "post hoc; estimates restricted-population effects, not historical independence"
    }
  },
  "pairwise_balanced_accuracy": {
    "qwen25_1p5b": {
      "class_counts": [
        106,
        98,
        54
      ],
      "class_recalls": {
        "left": 0.16037735849056603,
        "right": 0.20408163265306123,
        "tie": 0.35185185185185186
      },
      "balanced_accuracy": 0.23877028099849304,
      "raw_accuracy": 0.21705426356589147,
      "predicted_frequencies": {
        "left": 0.18604651162790697,
        "right": 0.1937984496124031,
        "tie": 0.6201550387596899
      },
      "confusion": [
        [
          17,
          15,
          74
        ],
        [
          11,
          20,
          67
        ],
        [
          20,
          15,
          19
        ]
      ],
      "benchmark": 0.3333333333333333,
      "status": "descriptive; no significance test against benchmark"
    },
    "qwen25_3b": {
      "class_counts": [
        106,
        98,
        54
      ],
      "class_recalls": {
        "left": 0.7264150943396226,
        "right": 0.23469387755102042,
        "tie": 0.1111111111111111
      },
      "balanced_accuracy": 0.35740669433391803,
      "raw_accuracy": 0.4108527131782946,
      "predicted_frequencies": {
        "left": 0.6627906976744186,
        "right": 0.15891472868217055,
        "tie": 0.17829457364341086
      },
      "confusion": [
        [
          77,
          8,
          21
        ],
        [
          56,
          23,
          19
        ],
        [
          38,
          10,
          6
        ]
      ],
      "benchmark": 0.3333333333333333,
      "status": "descriptive; no significance test against benchmark"
    },
    "qwen3_4b": {
      "class_counts": [
        106,
        98,
        54
      ],
      "class_recalls": {
        "left": 0.9811320754716981,
        "right": 0.10204081632653061,
        "tie": 0.018518518518518517
      },
      "balanced_accuracy": 0.36723047010558246,
      "raw_accuracy": 0.44573643410852715,
      "predicted_frequencies": {
        "left": 0.9496124031007752,
        "right": 0.03875968992248062,
        "tie": 0.011627906976744186
      },
      "confusion": [
        [
          104,
          0,
          2
        ],
        [
          88,
          10,
          0
        ],
        [
          53,
          0,
          1
        ]
      ],
      "benchmark": 0.3333333333333333,
      "status": "descriptive; no significance test against benchmark"
    },
    "phi4_mini": {
      "class_counts": [
        106,
        98,
        54
      ],
      "class_recalls": {
        "left": 0.22641509433962265,
        "right": 0.030612244897959183,
        "tie": 0.8148148148148148
      },
      "balanced_accuracy": 0.3572807180174655,
      "raw_accuracy": 0.2751937984496124,
      "predicted_frequencies": {
        "left": 0.15891472868217055,
        "right": 0.03488372093023256,
        "tie": 0.8062015503875969
      },
      "confusion": [
        [
          24,
          3,
          79
        ],
        [
          10,
          3,
          85
        ],
        [
          7,
          3,
          44
        ]
      ],
      "benchmark": 0.3333333333333333,
      "status": "descriptive; no significance test against benchmark"
    },
    "gemma3_4b": {
      "class_counts": [
        106,
        98,
        54
      ],
      "class_recalls": {
        "left": 0.9811320754716981,
        "right": 0.45918367346938777,
        "tie": 0.0
      },
      "balanced_accuracy": 0.4801052496470286,
      "raw_accuracy": 0.5775193798449613,
      "predicted_frequencies": {
        "left": 0.7906976744186046,
        "right": 0.19767441860465115,
        "tie": 0.011627906976744186
      },
      "confusion": [
        [
          104,
          1,
          1
        ],
        [
          51,
          45,
          2
        ],
        [
          49,
          5,
          0
        ]
      ],
      "benchmark": 0.3333333333333333,
      "status": "descriptive; no significance test against benchmark"
    },
    "llama32_3b": {
      "class_counts": [
        106,
        98,
        54
      ],
      "class_recalls": {
        "left": 0.1320754716981132,
        "right": 0.10204081632653061,
        "tie": 0.7407407407407407
      },
      "balanced_accuracy": 0.3249523429217948,
      "raw_accuracy": 0.24806201550387597,
      "predicted_frequencies": {
        "left": 0.17829457364341086,
        "right": 0.07751937984496124,
        "tie": 0.7441860465116279
      },
      "confusion": [
        [
          14,
          8,
          84
        ],
        [
          20,
          10,
          68
        ],
        [
          12,
          2,
          40
        ]
      ],
      "benchmark": 0.3333333333333333,
      "status": "descriptive; no significance test against benchmark"
    }
  },
  "reading_feature_variance": {
    "features": [
      {
        "feature": "digits_valid_mass",
        "total_variance": 0.07420201905134301,
        "between_checkpoint_share": 0.0952495593810802,
        "within_domain_between_checkpoint_share": 0.13106141388330245,
        "within_domain_checkpoint_residual_share": 0.8228276048699134,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "digits_entropy",
        "total_variance": 0.05172577661740852,
        "between_checkpoint_share": 0.28845249421353375,
        "within_domain_between_checkpoint_share": 0.46588520684310986,
        "within_domain_checkpoint_residual_share": 0.5140739008881229,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "digits_correct",
        "total_variance": 0.08444764043910193,
        "between_checkpoint_share": 0.04861888511529745,
        "within_domain_between_checkpoint_share": 0.06922512462781523,
        "within_domain_checkpoint_residual_share": 0.8966468071667014,
        "nonconstant_cells": 22,
        "constant_overall": false
      },
      {
        "feature": "words_valid_mass",
        "total_variance": 0.12111429329509003,
        "between_checkpoint_share": 0.10433954912996221,
        "within_domain_between_checkpoint_share": 0.14025321691919496,
        "within_domain_checkpoint_residual_share": 0.7860148585811875,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "words_entropy",
        "total_variance": 0.06655872664692485,
        "between_checkpoint_share": 0.4360988997784125,
        "within_domain_between_checkpoint_share": 0.571546239415969,
        "within_domain_checkpoint_residual_share": 0.42697801349862524,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "words_correct",
        "total_variance": 0.13958692837861472,
        "between_checkpoint_share": 0.055878512059729976,
        "within_domain_between_checkpoint_share": 0.07538758371373035,
        "within_domain_checkpoint_residual_share": 0.8693225174901295,
        "nonconstant_cells": 23,
        "constant_overall": false
      },
      {
        "feature": "rows_valid_mass",
        "total_variance": 0.1523752697591896,
        "between_checkpoint_share": 0.016457730622017358,
        "within_domain_between_checkpoint_share": 0.026258522174676766,
        "within_domain_checkpoint_residual_share": 0.7728714715104604,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "rows_entropy",
        "total_variance": 0.06644626669880567,
        "between_checkpoint_share": 0.5156461173940555,
        "within_domain_between_checkpoint_share": 0.5668435905840726,
        "within_domain_checkpoint_residual_share": 0.4254403498122583,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "rows_correct",
        "total_variance": 0.19985352930043834,
        "between_checkpoint_share": 0.009457005453209329,
        "within_domain_between_checkpoint_share": 0.01503342850453516,
        "within_domain_checkpoint_residual_share": 0.8505067445118417,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "direct_agreement",
        "total_variance": 0.24740276975984524,
        "between_checkpoint_share": 0.18055236021997056,
        "within_domain_between_checkpoint_share": 0.2541710206188692,
        "within_domain_checkpoint_residual_share": 0.731225673071727,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "all_direct_correct",
        "total_variance": 0.23043235752627053,
        "between_checkpoint_share": 0.023435840456302034,
        "within_domain_between_checkpoint_share": 0.03430676662793051,
        "within_domain_checkpoint_residual_share": 0.7954231589550204,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "pair_valid_mass",
        "total_variance": 0.14865246381740665,
        "between_checkpoint_share": 0.1055682615895398,
        "within_domain_between_checkpoint_share": 0.2921063259578066,
        "within_domain_checkpoint_residual_share": 0.704892153568384,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "pair_correct",
        "total_variance": 0.2261030253879607,
        "between_checkpoint_share": 0.085801137450922,
        "within_domain_between_checkpoint_share": 0.2120744477618324,
        "within_domain_checkpoint_residual_share": 0.7850374667837389,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "swapped_pair_valid_mass",
        "total_variance": 0.17397182784565854,
        "between_checkpoint_share": 0.04834919566011467,
        "within_domain_between_checkpoint_share": 0.19406000379830216,
        "within_domain_checkpoint_residual_share": 0.8015868322699998,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "swapped_pair_correct",
        "total_variance": 0.24747529136084165,
        "between_checkpoint_share": 0.03960240823834746,
        "within_domain_between_checkpoint_share": 0.16225222252698185,
        "within_domain_checkpoint_residual_share": 0.8311412787296589,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "pair_order_agreement",
        "total_variance": 0.24617196851462372,
        "between_checkpoint_share": 0.13415832308358425,
        "within_domain_between_checkpoint_share": 0.20859542056745,
        "within_domain_checkpoint_residual_share": 0.7867838865282042,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "counterfactual_valid_mass",
        "total_variance": 0.14626439465282318,
        "between_checkpoint_share": 0.7835817072352423,
        "within_domain_between_checkpoint_share": 0.7838775212755034,
        "within_domain_checkpoint_residual_share": 0.21611621191049454,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "counterfactual_correct",
        "total_variance": 0.22316395872177594,
        "between_checkpoint_share": 0.501532808839935,
        "within_domain_between_checkpoint_share": 0.5017558803304631,
        "within_domain_checkpoint_residual_share": 0.4982330823935888,
        "nonconstant_cells": 12,
        "constant_overall": false
      },
      {
        "feature": "development_category_reliability",
        "total_variance": 0.038877790735399875,
        "between_checkpoint_share": 0.31671442764175034,
        "within_domain_between_checkpoint_share": 0.44913949974893586,
        "within_domain_checkpoint_residual_share": 0.5376645838945298,
        "nonconstant_cells": 24,
        "constant_overall": false
      },
      {
        "feature": "test_support_flag",
        "total_variance": 0.21682727787145373,
        "between_checkpoint_share": 2.273874720022222e-31,
        "within_domain_between_checkpoint_share": 0.0,
        "within_domain_checkpoint_residual_share": 0.569397909809824,
        "nonconstant_cells": 24,
        "constant_overall": false
      }
    ],
    "median_between_checkpoint_share": 0.09979455425552121,
    "minimum_between_checkpoint_share": 2.273874720022222e-31,
    "maximum_between_checkpoint_share": 0.7835817072352423,
    "features_majority_between_checkpoint": 3,
    "feature_count": 20,
    "weighting": "equal domains, checkpoints; equal users within each domain",
    "interpretation": "descriptive variance components; residual variation is not necessarily useful signal; no independence assumption across checkpoints"
  },
  "fixed_policy_replay": {
    "baseline_minus_fixed_ndcg5": {
      "mean": -0.007689132522445944,
      "lower": -0.011055528606211165,
      "upper": -0.004269602840505275,
      "seed": 2026092200,
      "draws": 10000,
      "scheme": "fixed-domain paired user percentile bootstrap; equal domain weights"
    },
    "baseline_minus_fixed_hit1": {
      "mean": 0.0021723395931142406,
      "lower": -0.0020230291471048517,
      "upper": 0.006299320226917054,
      "seed": 2026092201,
      "draws": 10000,
      "scheme": "fixed-domain paired user percentile bootstrap; equal domain weights"
    },
    "augmented_minus_fixed_ndcg5": {
      "mean": -0.009570473773450317,
      "lower": -0.01320414190778729,
      "upper": -0.005896943363883698,
      "seed": 2026092202,
      "draws": 10000,
      "scheme": "fixed-domain paired user percentile bootstrap; equal domain weights"
    },
    "augmented_minus_fixed_hit1": {
      "mean": 0.0031341940532081374,
      "lower": -0.0013891187402190934,
      "upper": 0.007621557120500781,
      "seed": 2026092203,
      "draws": 10000,
      "scheme": "fixed-domain paired user percentile bootstrap; equal domain weights"
    }
  },
  "fixed_policy_checks": [
    {
      "contrast": "baseline_minus_fixed_ndcg5",
      "field": "mean",
      "actual": -0.007689132522445944,
      "expected": -0.007689132522445944,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "baseline_minus_fixed_ndcg5",
      "field": "lower",
      "actual": -0.011055528606211165,
      "expected": -0.011055528606211165,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "baseline_minus_fixed_ndcg5",
      "field": "upper",
      "actual": -0.004269602840505275,
      "expected": -0.004269602840505275,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "baseline_minus_fixed_hit1",
      "field": "mean",
      "actual": 0.0021723395931142406,
      "expected": 0.0021723395931142406,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "baseline_minus_fixed_hit1",
      "field": "lower",
      "actual": -0.0020230291471048517,
      "expected": -0.0020230291471048517,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "baseline_minus_fixed_hit1",
      "field": "upper",
      "actual": 0.006299320226917054,
      "expected": 0.006299320226917054,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "augmented_minus_fixed_ndcg5",
      "field": "mean",
      "actual": -0.009570473773450317,
      "expected": -0.009570473773450317,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "augmented_minus_fixed_ndcg5",
      "field": "lower",
      "actual": -0.01320414190778729,
      "expected": -0.01320414190778729,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "augmented_minus_fixed_ndcg5",
      "field": "upper",
      "actual": -0.005896943363883698,
      "expected": -0.005896943363883698,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "augmented_minus_fixed_hit1",
      "field": "mean",
      "actual": 0.0031341940532081374,
      "expected": 0.0031341940532081374,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "augmented_minus_fixed_hit1",
      "field": "lower",
      "actual": -0.0013891187402190934,
      "expected": -0.0013891187402190934,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "contrast": "augmented_minus_fixed_hit1",
      "field": "upper",
      "actual": 0.007621557120500781,
      "expected": 0.007621557120500781,
      "exact": true,
      "absolute_difference": 0.0
    }
  ],
  "all_fixed_policy_checks_exact": true,
  "all_zero_contributions": {
    "movielens20m": {
      "users": 218,
      "conditional_mean": 0.00340110355409448,
      "domain_effect": -0.001268706397390674,
      "weighted_contribution": 0.0007414405747925967,
      "fraction_of_domain_effect": -0.584406744001216,
      "status": "arithmetic attribution, not causal explanation"
    },
    "amazon_instruments2023": {
      "users": 840,
      "conditional_mean": 0.0005162491088320127,
      "domain_effect": -0.00046338549120452516,
      "weighted_contribution": 0.0004336492514188907,
      "fraction_of_domain_effect": -0.9358282890810025,
      "status": "arithmetic attribution, not causal explanation"
    },
    "kuairec": {
      "users": 136,
      "conditional_mean": -0.02342667613059098,
      "domain_effect": -0.004281560813004327,
      "weighted_contribution": -0.0031860279537603733,
      "fraction_of_domain_effect": 0.7441276891556681,
      "status": "arithmetic attribution, not causal explanation"
    },
    "lastfm1k": {
      "users": 33,
      "conditional_mean": -0.014550082594720761,
      "domain_effect": -0.00151171230241797,
      "weighted_contribution": -0.001127119074238932,
      "fraction_of_domain_effect": 0.7455909913785285,
      "status": "arithmetic attribution, not causal explanation"
    }
  },
  "inputs_sha256": {
    "user_level_effects.json": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
    "REVIEW_CLOSEOUT_AGGREGATES.json": "153d02f6bcfa17fb1bdd49ebdd4fa1ec79ffc8e0faac36064df4d7022ee78c45",
    "reading_feature_moments.json": "06d530e9f1df3165ff70b298099f6a8239855a0fd94e8e2d175ec43aeb4b2577",
    "fixed_policy_user_metrics.json": "07c66da7fe1b06413345e888efc64716cdfc2fc5f888fa5083162119c546bf49",
    "REVIEW_ADDITIONS.json": "2b43a00bdb9babde6468c5286b72cc8e4a8ce8127a327569e19774f4165b028a",
    "SUMMARY.json": "ac68aaac759714c8f8073843ad79b3ca3b1fc95c055e86bd2b85584acf8a3156"
  }
}


==> anc/statistical_supplement/CHECKPOINT_REVISIONS.json <==
{
  "scope": "Exact repositories and revisions used by the reported runs; copied without changes from the manuscript checkpoint table.",
  "checkpoints": [
    {
      "label": "Qwen2.5 1.5B",
      "repository": "Qwen/Qwen2.5-1.5B-Instruct",
      "revision": "989aa7980e4cf806f80c7fef2b1adb7bc71aa306"
    },
    {
      "label": "Qwen2.5 3B",
      "repository": "Qwen/Qwen2.5-3B-Instruct",
      "revision": "aa8e72537993ba99e69dfaafa59ed015b17504d1"
    },
    {
      "label": "Qwen3 4B",
      "repository": "Qwen/Qwen3-4B-Instruct-2507",
      "revision": "cdbee75f17c01a7cc42f958dc650907174af0554"
    },
    {
      "label": "Phi-4 mini",
      "repository": "microsoft/Phi-4-mini-instruct",
      "revision": "cfbefacb99257ffa30c83adab238a50856ac3083"
    },
    {
      "label": "Gemma-3 4B",
      "repository": "unsloth/gemma-3-4b-it",
      "revision": "bf46152c47f5dd20b896357cb51abc4c03b8ee8c"
    },
    {
      "label": "Llama-3.2 3B",
      "repository": "unsloth/Llama-3.2-3B-Instruct",
      "revision": "006f5dcd1393c3add266de40994ba96225e9689d"
    }
  ]
}


==> anc/statistical_supplement/DECISION_CHANGE_CHECK.json <==
{
  "analysis_status": "post hoc descriptive only; no significance claim or new confirmation",
  "input_sha256": "ba8725c6e8cdac66d1da480c6c7529a7d796f55719802b6f71837987d459b219",
  "weighting": "checkpoint average within user, user average within domain, equal average across domains",
  "users": 3426,
  "repeated_rows": 20556,
  "per_domain": {
    "movielens20m": {
      "users": 1000,
      "changed_arm_fraction": 0.2156666666666665,
      "beneficial_fraction": 0.031666666666666704,
      "harmful_fraction": 0.033000000000000064,
      "changed_but_tied_utility_fraction": 0.15099999999999997,
      "positive_utility_contribution": 0.009102742983449388,
      "negative_utility_contribution": -0.010371449380840054,
      "net_utility_change": -0.0012687063973906736
    },
    "amazon_instruments2023": {
      "users": 1000,
      "changed_arm_fraction": 0.2948333333333334,
      "beneficial_fraction": 0.03849999999999998,
      "harmful_fraction": 0.0398333333333333,
      "changed_but_tied_utility_fraction": 0.21649999999999958,
      "positive_utility_contribution": 0.01245785012394865,
      "negative_utility_contribution": -0.012921235615153168,
      "net_utility_change": -0.0004633854912045256
    },
    "kuairec": {
      "users": 1000,
      "changed_arm_fraction": 0.17433333333333337,
      "beneficial_fraction": 0.04816666666666664,
      "harmful_fraction": 0.060499999999999915,
      "changed_but_tied_utility_fraction": 0.06566666666666664,
      "positive_utility_contribution": 0.020245570208953057,
      "negative_utility_contribution": -0.02452713102195737,
      "net_utility_change": -0.0042815608130043255
    },
    "lastfm1k": {
      "users": 426,
      "changed_arm_fraction": 0.23239436619718323,
      "beneficial_fraction": 0.05359937402190926,
      "harmful_fraction": 0.05712050078247267,
      "changed_but_tied_utility_fraction": 0.12167449139280113,
      "positive_utility_contribution": 0.017706891051638765,
      "negative_utility_contribution": -0.019218603354056746,
      "net_utility_change": -0.001511712302417969
    }
  },
  "pooled": {
    "changed_arm_fraction": 0.22930692488262913,
    "beneficial_fraction": 0.042983176838810644,
    "harmful_fraction": 0.047613458528951484,
    "changed_but_tied_utility_fraction": 0.13871028951486683,
    "positive_utility_contribution": 0.014878263591997464,
    "negative_utility_contribution": -0.016759604843001832,
    "net_utility_change": -0.0018813412510043735
  }
}


==> anc/statistical_supplement/DEVELOPMENT_FIXED_ARM_SELECTION.csv <==
dataset,checkpoint,development_history_ndcg5,development_text_ndcg5,development_fusion_ndcg5,chosen,exact_tie
amazon_instruments2023,gemma3_4b,0.44662344415179495,0.5189919454245069,0.45711521299733965,text,False
amazon_instruments2023,llama32_3b,0.47137598680604026,0.47600160008669523,0.47764718861543826,fusion,False
amazon_instruments2023,phi4_mini,0.4923238508267076,0.5095681141283348,0.5056794511441127,text,False
amazon_instruments2023,qwen25_1p5b,0.4837933092859888,0.434689770596,0.4956582760047304,fusion,False
amazon_instruments2023,qwen25_3b,0.5406816198404452,0.4999526595017662,0.5456176645534199,fusion,False
amazon_instruments2023,qwen3_4b,0.5346259734062234,0.5534611600028324,0.541428069186106,text,False
kuairec,gemma3_4b,0.28615763282982437,0.37868001008555374,0.41670133114302643,fusion,False
kuairec,llama32_3b,0.2702805344434569,0.38594228915116396,0.41670133114302643,fusion,False
kuairec,phi4_mini,0.3146027356350304,0.3884480955491726,0.41670133114302643,fusion,False
kuairec,qwen25_1p5b,0.35662895305328307,0.40962296829350864,0.41670133114302643,fusion,False
kuairec,qwen25_3b,0.4294857717170219,0.3768449856370218,0.4438780188036532,fusion,False
kuairec,qwen3_4b,0.30823924332273667,0.3786646280739812,0.41670133114302643,fusion,False
lastfm1k,gemma3_4b,0.4733092403211733,0.565562460895845,0.6148055057205744,fusion,False
lastfm1k,llama32_3b,0.45758986888784775,0.573429964688055,0.5880758203976216,fusion,False
lastfm1k,phi4_mini,0.4603776174935551,0.5489051051763538,0.5957907548862004,fusion,False
lastfm1k,qwen25_1p5b,0.42578212480106675,0.5623918401961054,0.600844694767666,fusion,False
lastfm1k,qwen25_3b,0.4359600615612414,0.5697091701613562,0.5920890662352747,fusion,False
lastfm1k,qwen3_4b,0.47980038171634387,0.5866894281294708,0.6107841564545767,fusion,False
movielens20m,gemma3_4b,0.5557967146260137,0.6465295479911137,0.6921554037311385,fusion,False
movielens20m,llama32_3b,0.48100863643233216,0.6534711695319568,0.6591252281940743,fusion,False
movielens20m,phi4_mini,0.49330273823029813,0.6476348851060342,0.6669374110956151,fusion,False
movielens20m,qwen25_1p5b,0.4683235019535,0.5758465132723658,0.661687588163929,fusion,False
movielens20m,qwen25_3b,0.5087936506855195,0.6187611159750526,0.6774020729910218,fusion,False
movielens20m,qwen3_4b,0.4562215615042708,0.6242843185830081,0.6479714931325457,fusion,False


==> anc/statistical_supplement/EXTENSION_ANALYSIS_PLAN_FROZEN.md <==
# Frozen analysis plan for the four-domain routing extension

Frozen 2026-09-18 before any extension recommendation outcomes were scored and before the aggregate six-checkpoint hard-audit development result was inspected.

## Independent and repeated units

- The user is the independent unit.
- Checkpoints, prompt rotations, equivalent representations, candidate draws, temporal cohorts, and training seeds are repeated measurements.
- Model-request rows may be used for fitting, but all development folds group every row from the same user. Confirmation uncertainty first averages repeated model rows within user.
- The four domains are reported separately. The cross-domain summary weights domains equally and is accompanied by leave-one-domain-out results.

## Scores and recommendation outcomes

For every recommendation call, apply a softmax to next-token answer logits and map the displayed A--H probabilities back to item identity. Average the four main rotations for each condition. Break score ties with the frozen SHA-256 item-key rule.

For a request and checkpoint, define three deployable arms:

1. **History:** four-rotation history-only scores.
2. **Text:** four-rotation scores with retrieved-neighbor counts.
3. **Fusion:** a validation-tuned mixture of history scores and past-only user-KNN scores.

The activity-matched random-evidence condition is a specificity control and is not a routing arm. Hit@1 and binary-relevance NDCG@5 use the separated later-item labels. The three-arm oracle chooses the arm with maximum realized NDCG@5, accepting genuine utility ties.

## Conventional baselines and fusion

- Select user-KNN `K` from 8, 16, 32, and 64 on development data separately by domain.
- Tune fusion separately by domain and checkpoint over `alpha` in {0.0, 0.1, ..., 1.0} and score scaling in {midrank, z-score}.
- Fusion uses history-only LLM scores and the selected user-KNN scores. Equal collaborative scores remain tied under midrank scaling.
- Report popularity, support counts, selected user-KNN, five-seed BPR, history, text, random evidence, and fusion on identical candidate sets.
- Select all settings by development NDCG@5 only, then apply them unchanged to confirmation.

## Forecast targets and routing rule

For each model-request row, define two targets:

- `g_text = NDCG@5(text) - NDCG@5(history)`;
- `g_fusion = NDCG@5(fusion) - NDCG@5(history)`.

Forecast error is the mean squared error across these two gains. Given predicted gains, the router chooses the maximum of `[0, predicted g_text, predicted g_fusion]`, with the frozen SHA-256 arm order breaking exact forecast ties. Realized regret is `max(history, text, fusion) - utility(chosen arm)`.

This makes the nested forecast test and the operational routing test use the same decision target.

## Feature families

All features are label-free and use only the request cutoff or frozen development audit.

### `V`: observable request and main-score features

- checkpoint one-hot indicator;
- normalized retrieved and random support summaries: nonzero fraction, mean, maximum, top-two margin, tie size, entropy, and retrieved-minus-random differences;
- selected user-KNN score dispersion, maximum, top-two margin, and agreement with support-count ranking;
- history and retrieved-text score entropy, maximum probability, top-two margin, rotation agreement, top-item agreement, and total-variation distance;
- eight history probabilities, eight text probabilities, eight normalized support values, and eight scaled user-KNN scores, ordered by history score rather than arbitrary item index.

### `V_alt6`: equal-call ordinary recommendation stability

Add features from the six extra recommendation calls: three alternate history calls and three alternate retrieved-text calls. For each arm, record mean/SD entropy, mean/SD top margin, agreement with the four-rotation main ranking, pairwise total variation, and top-item agreement. This comparator consumes the same six logical calls as the request-conditioned audit.

### `R_hard`: request-conditioned audit

From the six audit calls, record direct valid-answer mass and entropy for digits, number words, and interaction rows; direct representation correctness and agreement; pairwise valid-answer mass in both orders; pairwise swap agreement; zero/one counterfactual valid mass and correctness; and the frozen development-bank reliability of that checkpoint for the request's observable difficulty slice. The global reliability feature is computed from the hard-audit development bank and is reused unchanged for development and confirmation requests. Confirmation-bank labels never become router features.

The primary nested comparison is `V_alt6` versus `V_alt6 + R_hard`. `V` and `V + R_hard` are secondary ablations.

## Estimator selection

Use deterministic five-fold grouped cross-validation on development users. Compare:

- two-output ridge regression with alpha in {0.01, 0.1, 1, 10, 100};
- separate histogram-gradient-boosting regressors for each gain, with maximum leaves in {4, 8, 16}, minimum leaf sizes in {20, 40, 80}, learning rate 0.05, 120 iterations, and L2 in {1, 10}.

Choose the estimator and hyperparameters by mean grouped-fold MSE, breaking ties by fewer effective parameters and then lexical configuration order. Fit the selected configuration on all development users and apply it once to confirmation. If every fitted candidate is worse than the development global-mean predictor, use the global mean and label any resulting constant comparison uninformative.

The router uses the selected gain forecaster directly; no separate outcome-dependent router family is introduced. Five seeds (11, 29, 47, 71, 101) apply to BPR and to any implementation that is actually stochastic. Deterministic logits and deterministic estimators are not repeated under nominal seeds.

## Primary and secondary estimands

1. **Primary operational estimand:** per-user reduction in three-arm NDCG@5 regret from `V_alt6` to `V_alt6 + R_hard`. Positive values favor the hard audit. The prespecified practical threshold is 0.005 NDCG@5.
2. **Primary mechanism estimand:** per-user reduction in the two-gain forecast MSE from `V_alt6` to `V_alt6 + R_hard`. Positive values favor the hard audit. No independent MSE margin is claimed; its practical meaning is evaluated through routing regret.
3. Secondary: Hit@1, fraction of oracle headroom closed, `V` ablations, random-evidence specificity, calibration, cost, and per-difficulty failures.

## Uncertainty and multiplicity

- Produce paired user-cluster bootstrap intervals with 10,000 draws for every domain estimate.
- Use paired user-level sign-flip tests for the eight prespecified domain-specific comparisons: four regret reductions and four MSE reductions. Holm adjustment across these eight p-values governs claims of nonzero benefit; bootstrap intervals describe magnitude.
- Report an equal-domain hierarchical bootstrap summary, leave-one-domain-out estimates, and leave-one-analysis-family-out estimates using Qwen, Phi, Gemma, and Llama as the four analysis families.
- A constant pair of forecasts is labeled uninformative and receives no p-value or equivalence claim.
- Repeated prompts, checkpoints, candidate draws, temporal cohorts, and seeds are never entered as independent users.

## Candidate and temporal replications

- Main confirmation uses the later cohort and primary candidate draw.
- Repeat the frozen pipeline on two additional candidate draws for the 250-user subset per domain.
- Treat the earlier development cohort as a temporal replication only after settings are frozen; do not combine its rows with confirmation to inflate sample size.
- Report whether the sign and practical conclusion change, rather than requiring identical point estimates.

## Positive and negative decision rules

The strong positive SIGIR case requires a pooled regret reduction of at least 0.005, a 95% interval excluding zero, favorable direction in at least three domains, and no reversal under leave-one-domain or leave-one-family analyses. It must also beat the equal-call `V_alt6` comparator and pass all leakage, mapping, tie, and format checks.

A broad negative claim requires a non-ceiling audit and a 90% user-cluster interval for regret reduction contained within [-0.005, 0.005] in at least three domains, with no single model family responsible. Other mixed results are reported narrowly and routed to RecSys or an archival workshop.

## Cost accounting

Report logical calls, physical forward calls, input tokens, peak allocated VRAM, and measured shared-GPU forward time separately. The primary comparison adds six calls in both arms, so any gain cannot be attributed to giving the hard-audit method a larger call budget. Shared-GPU time is a research measurement rather than a clean serving benchmark.


==> anc/statistical_supplement/FINAL_REPLAY_CHECKS.json <==
{
  "status": "pass",
  "scope": "Editorial revision and deterministic verification of already-reported statistics. No model inference, fitting, data construction, or new endpoint specification.",
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5"
  },
  "primary_and_domain_inference_exact": true,
  "secondary_inference_json_exact": true,
  "additional_diagnostic_result_sections_exact": [
    "subsets",
    "pairwise_balanced_accuracy",
    "reading_feature_variance",
    "fixed_policy_replay",
    "all_zero_contributions"
  ],
  "reference_aggregate_checks": 186,
  "control_and_matched_targets": {
    "count": 234,
    "all_exact": true,
    "maximum_absolute_difference": 0.0
  },
  "source_timestamp_aggregate_checks": 50,
  "timestamp_subset_results_exact": true,
  "feature_origin_reporting_exact": true,
  "additional_method_label_verification": {
    "domain_exclusion_targets_exact": 16,
    "domain_exclusion_scheme": "fixed domains",
    "family_scheme": "fixed domains, from verified defining source; no per-family rows reconstructed"
  },
  "empirical_table_numeric_checks": {
    "table_count": 32,
    "all_empirical_table_numeric_tokens_unchanged": true,
    "numeric_table_checks": {
      "tab:results": true,
      "tab:cohorts": true,
      "tab:timestamp_groups": true,
      "tab:timestamp_intervals": true,
      "tab:provenance": true,
      "tab:auditnumbers": true,
      "tab:fusion": true,
      "tab:devselection": true,
      "tab:op": true,
      "tab:mse": true,
      "tab:fixedbootstrap": true,
      "tab:subsets": true,
      "tab:allbaselines": true,
      "tab:ablations": true,
      "tab:fixedreference": true,
      "tab:choices": true,
      "tab:auditcal": true,
      "tab:regimeaudit": true,
      "tab:realregime": true,
      "tab:devfixed": true,
      "tab:devfixeddelta": true,
      "tab:randomprompt": true,
      "tab:matched": true,
      "tab:actualties": true,
      "tab:tieconfusion": true,
      "tab:balanced": true,
      "tab:featurevariance": true,
      "tab:family": true,
      "tab:checkpoint_effect": true,
      "tab:coverage": true,
      "tab:budget": true
    },
    "checkpoint_table": "Revision strings relocated without change to CHECKPOINT_REVISIONS.json; repository names retained in manuscript."
  },
  "inherited_files_byte_identical_excluding_readme_manifest": 61,
  "prompt_specification_included": {
    "path": "PROMPT_SPECIFICATION.md",
    "sha256": "bf0fd8fef36004cabd42fe7bace70c86756fabbc05961a2953ea46cb763f90d0"
  },
  "pdf": {
    "pages": 23,
    "author_metadata_empty": true,
    "overfull_boxes": 0,
    "unresolved_references_or_citations": 0,
    "visual_check": "All pages rendered and visually inspected; key method and reference pages inspected individually."
  }
}


==> anc/statistical_supplement/INTERVAL_SCHEME_CHECK.json <==
{
  "status": "pass",
  "scope": "Verification of existing subgroup interval schemes, not a new statistical specification. All numerical targets retained.",
  "defining_source": {
    "file": "analyze_routing_extension.py",
    "sha256": "65ec9bdebe7519ec7bc800b1e75ba91bdb190c577310c11ee87fd2aff2bb6b2c",
    "interval_default": "hierarchical_domains=False",
    "relevant_lines": [
      507,
      518,
      567,
      582
    ]
  },
  "domain_exclusion_replays": [
    {
      "excluded_domain": "movielens20m",
      "scheme": "fixed domains; paired user bootstrap",
      "seed": 2026091900,
      "draws": 10000,
      "checks": {
        "mean": true,
        "lower": true,
        "upper": true,
        "p_one_sided": true
      },
      "result": {
        "mean": -0.0020855528688756074,
        "lower": -0.00481368109414709,
        "upper": 0.0005375662136713204,
        "p_one_sided": 0.9328067193280672
      }
    },
    {
      "excluded_domain": "amazon_instruments2023",
      "scheme": "fixed domains; paired user bootstrap",
      "seed": 2026091901,
      "draws": 10000,
      "checks": {
        "mean": true,
        "lower": true,
        "upper": true,
        "p_one_sided": true
      },
      "result": {
        "mean": -0.0023539931709376572,
        "lower": -0.004953671987954093,
        "upper": 0.0002342504129439593,
        "p_one_sided": 0.9617038296170383
      }
    },
    {
      "excluded_domain": "kuairec",
      "scheme": "fixed domains; paired user bootstrap",
      "seed": 2026091902,
      "draws": 10000,
      "checks": {
        "mean": true,
        "lower": true,
        "upper": true,
        "p_one_sided": true
      },
      "result": {
        "mean": -0.0010812680636710563,
        "lower": -0.0032193797982016602,
        "upper": 0.0009957621100360639,
        "p_one_sided": 0.8424157584241576
      }
    },
    {
      "excluded_domain": "lastfm1k",
      "scheme": "fixed domains; paired user bootstrap",
      "seed": 2026091903,
      "draws": 10000,
      "checks": {
        "mean": true,
        "lower": true,
        "upper": true,
        "p_one_sided": true
      },
      "result": {
        "mean": -0.0020045509005331753,
        "lower": -0.004159787741018428,
        "upper": 9.345726320180532e-05,
        "p_one_sided": 0.9677032296770323
      }
    }
  ],
  "all_16_numeric_comparisons_exact": true,
  "family_scheme_evidence": "exclusion_summaries calls interval_and_p without overriding hierarchical_domains for both leave-family and family-only rows; these hold domains fixed. This receipt does not regenerate the per-family user inputs."
}


==> anc/statistical_supplement/MANIFEST.json <==
{
  "schema_version": 1,
  "purpose": "Data-minimized paired-user statistical replay, exact generic prompts, and reproducibility parameter reference. Original scientific payloads unchanged.",
  "files": [
    {
      "path": "ACTUAL_TIE_ACCURACY.csv",
      "bytes": 1073,
      "sha256": "25b106c655a60aaaa43c7bbbce839b2376fb1e946f03f2e59cd523b010fccded"
    },
    {
      "path": "ADDITIONAL_DIAGNOSTICS.json",
      "bytes": 20644,
      "sha256": "4e6fe41c595ccb4ebb73d4aee5d5b0b7535bea51415bc800be6dedf4ecf54cd7"
    },
    {
      "path": "CHECKPOINT_REVISIONS.json",
      "bytes": 1081,
      "sha256": "3d57acf38c8944b1b5802c7da74560a10c3ebd404e9d5c75044aa168f35902aa"
    },
    {
      "path": "DECISION_CHANGE_CHECK.json",
      "bytes": 2488,
      "sha256": "39f195867a2d0ac0e4b3ba360f35a2166d639189e4ab3ed0d7662832ed70a786"
    },
    {
      "path": "DEVELOPMENT_FIXED_ARM_SELECTION.csv",
      "bytes": 2384,
      "sha256": "f0ad45d8711837b3186868643044ab2ef9027c28a11888010595cd016c76d172"
    },
    {
      "path": "EXTENSION_ANALYSIS_PLAN_FROZEN.md",
      "bytes": 8841,
      "sha256": "87a2363406f23e96a6f37fd32c715193344f1fdef2c57562d8b40ecbfa1a7956"
    },
    {
      "path": "FINAL_REPLAY_CHECKS.json",
      "bytes": 2786,
      "sha256": "9eeea3a7e59312e62cb1eb930a56347b250ac95be9895d0d47f5738b7beaa3d3"
    },
    {
      "path": "INTERVAL_SCHEME_CHECK.json",
      "bytes": 2639,
      "sha256": "ff8fb777b7d4b8403aa285230dd7f9480d3a58826f6eb47661d73760bdfbf313"
    },
    {
      "path": "METHOD_INTEGRATION_CHECK.json",
      "bytes": 1652,
      "sha256": "72f222ab582df4a213973b369e56c0c48cec7473ce2d616e3a729475db6ab8ff"
    },
    {
      "path": "NEGATIVE_RULE_CHECK.json",
      "bytes": 1511,
      "sha256": "5a4e208e82f079d8bf66168b266d5c5ed49e1ee1f5623012c001b96e929eb5af"
    },
    {
      "path": "PRIMARY_REPLAY_RECEIPT.json",
      "bytes": 8931,
      "sha256": "5434f3d96c42841e004958fd326cea3e6cff9044112caf16e5b6a01fe9eb2be9"
    },
    {
      "path": "PROMPT_SPECIFICATION.md",
      "bytes": 10179,
      "sha256": "bf0fd8fef36004cabd42fe7bace70c86756fabbc05961a2953ea46cb763f90d0"
    },
    {
      "path": "PROTOCOL_PROVENANCE_STATEMENT.md",
      "bytes": 1793,
      "sha256": "1e452d9c51405e9cb7d85f84bfc17c493c8d622798868e69e91558e26e3d82ab"
    },
    {
      "path": "RANDOM_PROMPT_CONTROL.csv",
      "bytes": 2923,
      "sha256": "c2db73ba4024830d977adb702d91a605df093500621edd323246b68a9a03df6b"
    },
    {
      "path": "README.md",
      "bytes": 9988,
      "sha256": "5d7a7478bb3c55b586c2790ee28c1e31ed8c38a1cbd360929097c2d4d38e17db"
    },
    {
      "path": "REFERENCE_AGGREGATE_CHECK_RECEIPT.json",
      "bytes": 28142,
      "sha256": "e5a41d269b309331c71c74d08cb226fdfb6bfd73e10907379d57cc5d11ca8291"
    },
    {
      "path": "REFERENCE_COMPARISON_RESULTS.json",
      "bytes": 70409,
      "sha256": "153d02f6bcfa17fb1bdd49ebdd4fa1ec79ffc8e0faac36064df4d7022ee78c45"
    },
    {
      "path": "REFERENCE_RESULTS_GUIDE.md",
      "bytes": 2173,
      "sha256": "3e0cd868f7134e7c61f307b63c4ec5e32bbbddd6d7539f2e868c1666cbcc0954"
    },
    {
      "path": "REPLAY_PARAMETERS.json",
      "bytes": 30087,
      "sha256": "440578336b3448c72dcdc900b97c22720e4c892578259dc88cdbec956a936f6f"
    },
    {
      "path": "REPORTING_CORRECTION.md",
      "bytes": 1611,
      "sha256": "ad7b47cc8b4e1ca6659f3e858d10fcd39532b9bb829dbf84ec0e43383d0739d1"
    },
    {
      "path": "REPORTING_SUMMARIES.json",
      "bytes": 5684,
      "sha256": "25b6275489fc9aacf1fb4410dbfe82ba356dba8b5f04299f02d24feb4932f856"
    },
    {
      "path": "REPRODUCIBILITY_DETAILS.md",
      "bytes": 19643,
      "sha256": "69c90ca25f51e49bd97c2729574ef0f77bfda175017edea13e484f6ad2858f09"
    },
    {
      "path": "REQUEST_DIFFICULTY_MAPPING_AMENDMENT.md",
      "bytes": 1448,
      "sha256": "dbe5c00f74b18417f146706ecc42989114e9b2fd17fbedc33a3cd8fc6dcff88d"
    },
    {
      "path": "ROUTER_FEATURE_IMPLEMENTATION.md",
      "bytes": 2401,
      "sha256": "70f3c048c1545efd67e4b82e8f3bc14ddffe8a3f056926ea54cf168cab9784fe"
    },
    {
      "path": "SECONDARY_CHECK_RECEIPT.json",
      "bytes": 10104,
      "sha256": "b7db58087933f97b2e5167748ca0c1fd0dff8f562d5b7df1ec9f49523bb952e9"
    },
    {
      "path": "SECONDARY_DESCRIPTIVE_RESULTS.json",
      "bytes": 70409,
      "sha256": "2b43a00bdb9babde6468c5286b72cc8e4a8ce8127a327569e19774f4165b028a"
    },
    {
      "path": "SECONDARY_INFERENCE.json",
      "bytes": 4132,
      "sha256": "b8009765107d8cc21006956552d7d2af9cd1a7f40b3bb7e2306fe69b3663a327"
    },
    {
      "path": "SOURCE_CONSTRUCTION_RECORD.json",
      "bytes": 2105,
      "sha256": "f200a85152c9f49b8a8aa1e0302cf82b11bc7519835b172f478ee28bd7854e87"
    },
    {
      "path": "SUMMARY.json",
      "bytes": 57298,
      "sha256": "ac68aaac759714c8f8073843ad79b3ca3b1fc95c055e86bd2b85584acf8a3156"
    },
    {
      "path": "VERIFICATION_REPORT.json",
      "bytes": 911,
      "sha256": "4a6209ee42d097fe54f4c1e9aea45e1b5053c0ac6ffb3704a226eeccbdbbb69b"
    },
    {
      "path": "check_reference_aggregates.py",
      "bytes": 4728,
      "sha256": "349d6c0d61f9a006178530ea0df4981871902cf584e91ff472405d829c6f2e6d"
    },
    {
      "path": "check_reporting_summaries.py",
      "bytes": 6113,
      "sha256": "410df96559066c092fecae6dd1549741c7f029a3f0d8e9d74332b1ccec6c4aae"
    },
    {
      "path": "controls_and_matched/ENVIRONMENT_SUMMARY.json",
      "bytes": 1420,
      "sha256": "19cd34452048f61a85fd3b036e129f870473c61d78a7c419b265416ccbe064be"
    },
    {
      "path": "controls_and_matched/FULL_PRECISION_TARGETS.json",
      "bytes": 13237,
      "sha256": "60eaf33cbcbdc27632bb7c00869bf9400cf2bf0e7d3a4e5b47289ed3f97ef252"
    },
    {
      "path": "controls_and_matched/MINIMIZED_REPLAY_RECEIPT_ADDITIONAL_ENVIRONMENT.json",
      "bytes": 59337,
      "sha256": "6f33867ddc20f1376f1913eb517f2c92039731d76fc25e5cf067f8e234d1e65d"
    },
    {
      "path": "controls_and_matched/MINIMIZED_REPLAY_RECEIPT_LINUX.json",
      "bytes": 59338,
      "sha256": "0bec91c7005b0012aa3760a12458181b1b01ff447dc7c2c0789bfe23233f0af3"
    },
    {
      "path": "controls_and_matched/MINIMIZED_REPLAY_RECEIPT_LOCAL.json",
      "bytes": 59338,
      "sha256": "62c2b65fbc18f8ac8d88619ea9eb0fdb02dc424327fd73bd7d5a02bfffc1d34e"
    },
    {
      "path": "controls_and_matched/MINIMIZED_USER_METRICS.json",
      "bytes": 989229,
      "sha256": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f"
    },
    {
      "path": "controls_and_matched/README.md",
      "bytes": 1251,
      "sha256": "4989192c599b8034f28f86e42d9eff9a2a01bf72d1e6f9f5f9bba7aa6526c7ce"
    },
    {
      "path": "controls_and_matched/REPLAY_REPORT.md",
      "bytes": 2808,
      "sha256": "f526896365995629ada331ab96fe4239ef792ee04611a25291021e2762b3e527"
    },
    {
      "path": "controls_and_matched/replay_minimized.py",
      "bytes": 6128,
      "sha256": "398ef7a33b063c2c7efcbcf18495a2dde0c49825bcc0f88aabf0ad629a988ff5"
    },
    {
      "path": "fixed_policy_user_metrics.json",
      "bytes": 382662,
      "sha256": "07c66da7fe1b06413345e888efc64716cdfc2fc5f888fa5083162119c546bf49"
    },
    {
      "path": "hard_audit_confirmation.json",
      "bytes": 48502,
      "sha256": "2c77d6f4d25e417af7816a564dd1dedad816897cfdee57b0da0cef0c6be5e71c"
    },
    {
      "path": "reading_feature_moments.json",
      "bytes": 53385,
      "sha256": "06d530e9f1df3165ff70b298099f6a8239855a0fd94e8e2d175ec43aeb4b2577"
    },
    {
      "path": "replay_additional_diagnostics.py",
      "bytes": 7477,
      "sha256": "95f3ecf5b4e7aa294d52b15d79df3d9e80c30dc442f052daa880b5a97f9e0c14"
    },
    {
      "path": "replay_secondary_statistics.py",
      "bytes": 3157,
      "sha256": "5605037f34b66b9dc035eb7c9fb43e3dfe2e5b487b4c6d3395fd3968043c16ee"
    },
    {
      "path": "replay_statistics.py",
      "bytes": 7072,
      "sha256": "f773dc44f041e7f8e28bfb9b018714d9c273be963cd14ec7eb03cec1366d5dd0"
    },
    {
      "path": "request_difficulty.py",
      "bytes": 2438,
      "sha256": "2aa41308877e956f6765424b096134771c0fb54dddf3c85d3118f1a0ddc1e241"
    },
    {
      "path": "secondary_user_metrics.json",
      "bytes": 1452754,
      "sha256": "2fe374582de1cf81383f4f86ee50970ef91b5a512918a3a7cb1e45f70f2f3506"
    },
    {
      "path": "timestamp_audit/LASTFM_TIMESTAMP_AUDIT.json",
      "bytes": 8739,
      "sha256": "08a99c409d3bcf052728e035cae487edfa97bcea4c0b15eb45d2b702300b6d3e"
    },
    {
      "path": "timestamp_audit/README.md",
      "bytes": 1520,
      "sha256": "962cadc27352fd05c0765e2f1dfc6f0bfc19ac2f0fc9655d3bac15a819707a71"
    },
    {
      "path": "timestamp_audit/SOURCE_DOCUMENTATION_EXCERPT.txt",
      "bytes": 572,
      "sha256": "193ca44bc95572384305cd5615c89911c4a90430b58473007f2ce818385a8838"
    },
    {
      "path": "timestamp_audit/SOURCE_HASHES.json",
      "bytes": 1686,
      "sha256": "c0ec1ae6ef022f7e5e485f85b2458b2b02bf5503fdf7c22cdeab57a84eb003af"
    },
    {
      "path": "timestamp_audit/TIMESTAMP_AGGREGATE_CHECK_RECEIPT.json",
      "bytes": 7773,
      "sha256": "e4c4bd5bfda96b5c3bee41929a8b3525501243a799c80bd97d7e75b91cae8cfe"
    },
    {
      "path": "timestamp_audit/TIMESTAMP_REPORT.md",
      "bytes": 4185,
      "sha256": "9c216b47f1d0fac0de7a867ed8b430976a85b1cf351b7f87c4f6e7ee1bfbd2fa"
    },
    {
      "path": "timestamp_audit/audit_lastfm_timestamps.py",
      "bytes": 18364,
      "sha256": "7b8378bbed15d8fcfc6f77e4167d4426ef443575d6069a9e11c5cca3771b539e"
    },
    {
      "path": "timestamp_audit/check_timestamp_aggregates.py",
      "bytes": 5441,
      "sha256": "d5633c655bd3bf9c3fe3fe95aef84752f9e75a8a183d36deff64f39cf0fa5293"
    },
    {
      "path": "timestamp_sensitivity/ALIGNMENT_VERIFICATION_RECEIPT.json",
      "bytes": 1588,
      "sha256": "000f849df582e41d68a4dfc3d26e31027c2b43a56f50ed6e3c3a7b1ea10284aa"
    },
    {
      "path": "timestamp_sensitivity/LASTFM_LATE_POSITIVE_MASK.json",
      "bytes": 5464,
      "sha256": "a6b0d3ae0d3606d45a75d6a424e2bc7aa8fed19abfafee6646fc680811527682"
    },
    {
      "path": "timestamp_sensitivity/README.md",
      "bytes": 1411,
      "sha256": "39df459a09845eb408c135041c4613d2e51da0a89a8adfc7f2085d29ced55fa8"
    },
    {
      "path": "timestamp_sensitivity/SENSITIVITY_REPLAY_RECEIPT.json",
      "bytes": 16292,
      "sha256": "50b812a5b88aa813d7669fa882e839025907e7aa74674d34e3301a267cbde4a7"
    },
    {
      "path": "timestamp_sensitivity/SOURCE_HASHES.json",
      "bytes": 1163,
      "sha256": "839f8a229314ac0a0b75555c1e444b0b5abdbc5eaf7c62a5f69ce7d0e0871333"
    },
    {
      "path": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "bytes": 16249,
      "sha256": "4cf4d09bc3e5bd426a5ac40b50995c3816803c52aad10fa807b6718fe606edee"
    },
    {
      "path": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY_REPORT.md",
      "bytes": 4115,
      "sha256": "a0adbac630753666e8b4b27ff479a8d0a5557ecbf82d3751bc58f56fc06a60d7"
    },
    {
      "path": "timestamp_sensitivity/replay_timestamp_sensitivity.py",
      "bytes": 13816,
      "sha256": "93f36c92c57a3be61e5a6cfed8b427b0592a9f29f7caa5192bfd4d92eb1ee0f9"
    },
    {
      "path": "upstream_reference_analysis.py",
      "bytes": 21542,
      "sha256": "6ebd18b7daf1e3d4d67b1150884eb9ca246baa81e3d8f6ad7cf4d677e8da4291"
    },
    {
      "path": "user_level_effects.json",
      "bytes": 58288,
      "sha256": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a"
    }
  ]
}


==> anc/statistical_supplement/METHOD_INTEGRATION_CHECK.json <==
{
  "status": "pass",
  "scope": "Method-definition integration and unchanged saved-outcome replay; no model inference, refitting, statistical extension, prompt reconstruction or raw-source audit.",
  "source_specification_sha256": "bf0fd8fef36004cabd42fe7bace70c86756fabbc05961a2953ea46cb763f90d0",
  "source_specification_preserved_byte_for_byte": true,
  "locally_matched_scorer_sha256": "65ec9bdebe7519ec7bc800b1e75ba91bdb190c577310c11ee87fd2aff2bb6b2c",
  "locally_matched_analysis_plan_sha256": "87a2363406f23e96a6f37fd32c715193344f1fdef2c57562d8b40ecbfa1a7956",
  "generic_quotations_checked_against_specification": 10,
  "upstream_four_domain_structural_check": "Documented in supplied specification; not rerun locally. Separate structural-check JSON and full builder not attached.",
  "all_32_original_table_blocks_unchanged": true,
  "inherited_supplement_files_unchanged_except_readme_and_manifest": 59,
  "all_eight_supported_replay_commands_passed": true,
  "primary_and_domain_values_exact": true,
  "secondary_json_exact": true,
  "fixed_policy_replay_exact": true,
  "reference_aggregate_checks": 186,
  "controls_and_matched_numeric_targets": 234,
  "controls_and_matched_maximum_absolute_difference": 0.0,
  "timestamp_aggregate_checks": 50,
  "timestamp_sensitivity_exact": true,
  "reporting_summary_status": "pass",
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5"
  },
  "pdf_pages": 23,
  "missing_source_labels": "Two nondefining MovieLens/Amazon evaluation probe-label files reported missing in source specification. Neither is an input to the supported statistical replay.",
  "outstanding_codex_task": false
}


==> anc/statistical_supplement/NEGATIVE_RULE_CHECK.json <==
{
  "label": "Editorial completion of the prespecified interval-containment criterion; absent from packaged SUMMARY.json. No model refit. Not a new formal equivalence test.",
  "draws": 10000,
  "margin": 0.005,
  "domains": {
    "movielens20m": {
      "mean": -0.001268706397390674,
      "lower90": -0.003221577321601779,
      "upper90": 0.0006216683476709397,
      "within_prespecified_margin": true,
      "lower95": -0.003592447904051729,
      "upper95": 0.0009600862435863398,
      "seed": 2026092000
    },
    "amazon_instruments2023": {
      "mean": -0.00046338549120452516,
      "lower90": -0.0027415036715139293,
      "upper90": 0.0018322737134178904,
      "within_prespecified_margin": true,
      "lower95": -0.0031542828600330365,
      "upper95": 0.002247291806201948,
      "seed": 2026092010
    },
    "kuairec": {
      "mean": -0.004281560813004327,
      "lower90": -0.008850507180338717,
      "upper90": 0.00023689411956531113,
      "within_prespecified_margin": false,
      "lower95": -0.009659640301578879,
      "upper95": 0.0010378098233925688,
      "seed": 2026092020
    },
    "lastfm1k": {
      "mean": -0.00151171230241797,
      "lower90": -0.006067147689995504,
      "upper90": 0.0029278411015292516,
      "within_prespecified_margin": false,
      "lower95": -0.006856128816954965,
      "upper95": 0.003813352981504719,
      "seed": 2026092030
    }
  },
  "domains_passing": 2,
  "required_domains": 3,
  "broad_negative_interval_criterion_passes": false
}


==> anc/statistical_supplement/PRIMARY_REPLAY_RECEIPT.json <==
{
  "status": "pass",
  "scope": "Saved user-effect statistical replay only; no upstream model or cohort regeneration.",
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5"
  },
  "independent_unit": "user; six checkpoint effects averaged before inference; equal domain weights",
  "users": 3426,
  "bootstrap_draws": 10000,
  "primary_operational": {
    "mean": -0.001881341251004374,
    "lower": -0.004579841069512937,
    "upper": 0.00042073079008490605,
    "lower90": -0.004090854189305235,
    "upper90": 8.453982303771772e-05,
    "p_one_sided": 0.9623037696230377,
    "domain_means": {
      "movielens20m": -0.001268706397390674,
      "amazon_instruments2023": -0.00046338549120452516,
      "kuairec": -0.004281560813004327,
      "lastfm1k": -0.00151171230241797
    },
    "users": {
      "movielens20m": 1000,
      "amazon_instruments2023": 1000,
      "kuairec": 1000,
      "lastfm1k": 426
    },
    "seed": 2026091811
  },
  "domain_operational": {
    "movielens20m": {
      "mean": -0.001268706397390674,
      "lower": -0.003592447904051729,
      "upper": 0.0009600862435863398,
      "lower90": -0.003221577321601779,
      "upper90": 0.0006216683476709397,
      "p_one_sided": 0.8673132686731326,
      "domain_means": {
        "movielens20m": -0.001268706397390674
      },
      "users": {
        "movielens20m": 1000
      },
      "seed": 2026092000
    },
    "amazon_instruments2023": {
      "mean": -0.00046338549120452516,
      "lower": -0.0031542828600330365,
      "upper": 0.002247291806201948,
      "lower90": -0.0027415036715139293,
      "upper90": 0.0018322737134178904,
      "p_one_sided": 0.6334366563343665,
      "domain_means": {
        "amazon_instruments2023": -0.00046338549120452516
      },
      "users": {
        "amazon_instruments2023": 1000
      },
      "seed": 2026092010
    },
    "kuairec": {
      "mean": -0.004281560813004327,
      "lower": -0.009659640301578879,
      "upper": 0.0010378098233925688,
      "lower90": -0.008850507180338717,
      "upper90": 0.00023689411956531113,
      "p_one_sided": 0.934906509349065,
      "domain_means": {
        "kuairec": -0.004281560813004327
      },
      "users": {
        "kuairec": 1000
      },
      "seed": 2026092020
    },
    "lastfm1k": {
      "mean": -0.00151171230241797,
      "lower": -0.006856128816954965,
      "upper": 0.003813352981504719,
      "lower90": -0.006067147689995504,
      "upper90": 0.0029278411015292516,
      "p_one_sided": 0.7042295770422957,
      "domain_means": {
        "lastfm1k": -0.00151171230241797
      },
      "users": {
        "lastfm1k": 426
      },
      "seed": 2026092030
    }
  },
  "negative_rule_interval_containment": {
    "movielens20m": true,
    "amazon_instruments2023": true,
    "kuairec": false,
    "lastfm1k": false
  },
  "domains_passing": 2,
  "strong_positive_rule_passes": false,
  "broader_negative_rule_passes": false,
  "rule_note": "Failed necessary conditions suffice here; no equivalence claim is made.",
  "all_numeric_comparisons_exact": true,
  "comparisons": [
    {
      "field": "primary.mean",
      "actual": -0.001881341251004374,
      "expected": -0.001881341251004374,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "primary.lower",
      "actual": -0.004579841069512937,
      "expected": -0.004579841069512937,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "primary.upper",
      "actual": 0.00042073079008490605,
      "expected": 0.00042073079008490605,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "primary.p_one_sided",
      "actual": 0.9623037696230377,
      "expected": 0.9623037696230377,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "movielens20m.mean",
      "actual": -0.001268706397390674,
      "expected": -0.001268706397390674,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "movielens20m.lower",
      "actual": -0.003592447904051729,
      "expected": -0.003592447904051729,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "movielens20m.upper",
      "actual": 0.0009600862435863398,
      "expected": 0.0009600862435863398,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "movielens20m.p_one_sided",
      "actual": 0.8673132686731326,
      "expected": 0.8673132686731326,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "amazon_instruments2023.mean",
      "actual": -0.00046338549120452516,
      "expected": -0.00046338549120452516,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "amazon_instruments2023.lower",
      "actual": -0.0031542828600330365,
      "expected": -0.0031542828600330365,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "amazon_instruments2023.upper",
      "actual": 0.002247291806201948,
      "expected": 0.002247291806201948,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "amazon_instruments2023.p_one_sided",
      "actual": 0.6334366563343665,
      "expected": 0.6334366563343665,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "kuairec.mean",
      "actual": -0.004281560813004327,
      "expected": -0.004281560813004327,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "kuairec.lower",
      "actual": -0.009659640301578879,
      "expected": -0.009659640301578879,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "kuairec.upper",
      "actual": 0.0010378098233925688,
      "expected": 0.0010378098233925688,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "kuairec.p_one_sided",
      "actual": 0.934906509349065,
      "expected": 0.934906509349065,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "lastfm1k.mean",
      "actual": -0.00151171230241797,
      "expected": -0.00151171230241797,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "lastfm1k.lower",
      "actual": -0.006856128816954965,
      "expected": -0.006856128816954965,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "lastfm1k.upper",
      "actual": 0.003813352981504719,
      "expected": 0.003813352981504719,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "lastfm1k.p_one_sided",
      "actual": 0.7042295770422957,
      "expected": 0.7042295770422957,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "movielens20m.lower90",
      "actual": -0.003221577321601779,
      "expected": -0.003221577321601779,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "movielens20m.upper90",
      "actual": 0.0006216683476709397,
      "expected": 0.0006216683476709397,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "amazon_instruments2023.lower90",
      "actual": -0.0027415036715139293,
      "expected": -0.0027415036715139293,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "amazon_instruments2023.upper90",
      "actual": 0.0018322737134178904,
      "expected": 0.0018322737134178904,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "kuairec.lower90",
      "actual": -0.008850507180338717,
      "expected": -0.008850507180338717,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "kuairec.upper90",
      "actual": 0.00023689411956531113,
      "expected": 0.00023689411956531113,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "lastfm1k.lower90",
      "actual": -0.006067147689995504,
      "expected": -0.006067147689995504,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "lastfm1k.upper90",
      "actual": 0.0029278411015292516,
      "expected": 0.0029278411015292516,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "interval_containment.passing_domains",
      "actual": 2,
      "expected": 2,
      "exact": true,
      "within_tolerance": true
    },
    {
      "field": "strong_positive_rule_passes",
      "actual": false,
      "expected": false,
      "exact": true,
      "within_tolerance": true
    }
  ],
  "errors": [],
  "inputs_sha256": {
    "user_level_effects.json": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
    "SUMMARY.json": "ac68aaac759714c8f8073843ad79b3ca3b1fc95c055e86bd2b85584acf8a3156",
    "NEGATIVE_RULE_CHECK.json": "5a4e208e82f079d8bf66168b266d5c5ed49e1ee1f5623012c001b96e929eb5af"
  },
  "replay_script_sha256": "b9a7ad4085dd7d63e09ec330caee002d29e789b9b6eabc4efe6a039326ce9cff"
}


==> anc/statistical_supplement/PROMPT_SPECIFICATION.md <==
# Prompt specification: ordinary alternates and zero/one counterfactual

## Scope and source status

This specification is extracted from the preserved prompt builder and frozen manifests. The defining builder is present and byte-identical in the canonical workspace and local revision backup. No real prompt, history, user identifier, candidate list, or outcome label is reproduced here.

The same builder governs all four domains. MovieLens 20M and Amazon Musical Instruments 2023 use a legacy wrapper that imports the shared `build` function; KuaiRec and Last.fm 1K invoke that shared builder directly.

| Source | SHA-256 | Functions or content | Relevant lines |
|---|---|---|---:|
| `build_extension_prompts.py` | `a8b59fd0c6f5256eaaedee216197344c13bb5d52f3a56c7ab4e7b25eed5b3c10` | wording constants; deterministic order; recommendation template; probe template; call grid | 13–20, 29–30, 53–78, 91–134, 137–187, 214–237 |
| `build_legacy_extension_prompts.py` | `a2a2943d0a55ec733a426b169f54e269682a931942000bf1154a1f384888124a` | imports shared builder; identifies legacy inputs; selects controlled requests; records builder hash | 17, 22–31, 40–86, 89–145 |
| `analyze_routing_extension.py` | `65ec9bdebe7519ec7bc800b1e75ba91bdb190c577310c11ee87fd2aff2bb6b2c` | scorer treatment of zero/one probe; required alternate/probe inventory | 175–191, 240–259 |

## 1. `ordinary_alt`

### Main-prompt reference

The main recommendation grid uses wording index 0 with rotations 0, 2, 4, and 6 for each of three conditions: `history`, `text_original`, and `text_random` (`build_extension_prompts.py`, lines 140–144).

Main wording, index 0:

> Select the candidate this user is most likely to enjoy next.

### Six alternate calls

The six `ordinary_alt` calls are fixed pairs of condition, wording, and rotation (`build_extension_prompts.py`, lines 145–152):

| Condition | Wording index and exact wording | Rotation |
|---|---|---:|
| `history` | 1 — “Which candidate best matches what this user is likely to prefer next?” | 1 |
| `history` | 2 — “Choose the item most likely to receive a positive response from this user.” | 3 |
| `history` | 3 — “Recommend the candidate that is the strongest next-item fit for this user.” | 5 |
| `text_original` | 1 — same wording 1 | 1 |
| `text_original` | 2 — same wording 2 | 3 |
| `text_original` | 3 — same wording 3 | 5 |

Each alternate therefore changes **both wording and candidate order** relative to a main call. It is not merely an extra candidate permutation.

### Candidate order

For each request, the builder creates one deterministic base permutation of candidate indices 0–7. The random generator is seeded by the SHA-256-derived integer for:

```text
2026091804 | dataset | request_id | base-order
```

Rotation `r` is a left cyclic rotation of that same base permutation (`order[r:] + order[:r]`). Main calls use the even rotations 0, 2, 4, and 6. Alternate calls use rotations 1, 3, and 5. Wording and rotation are paired as shown above; they are not fully crossed (`build_extension_prompts.py`, lines 29–30 and 53–60).

### What remains unchanged

| Prompt component | `history` alternates | `text_original` alternates |
|---|---|---|
| Candidate set and metadata | Same eight candidates from the request | Same eight candidates from the request |
| Candidate order | Changed to rotations 1, 3, or 5 | Changed to rotations 1, 3, or 5 |
| Opening wording | Changed from wording 0 to wording 1, 2, or 3 | Changed from wording 0 to wording 1, 2, or 3 |
| User history | Same `row["history"]`, rendered by the same function | Same `row["history"]`, rendered by the same function |
| Evidence source | None in either main or alternate `history` condition | Same retrieved `row["neighbor_support"]` values |
| Evidence description | None | Same statement that evidence comes from 64 past-only similar users |
| Evidence-to-candidate mapping | Not applicable | Same counts, indexed through the alternate candidate order |
| Output instruction | Same letter-only instruction | Same letter-only instruction |
| Record metadata | `role`, wording index, rotation, order, prompt, and record ID differ | Same set of differing metadata fields |

Generic recommendation layout (`build_extension_prompts.py`, lines 59–78):

```text
{WORDING}
Recent positive items: {THE SAME SAVED HISTORY}
[{RETRIEVED-TEXT ONLY}: The community evidence comes from 64 past-only similar users.]
A: {CANDIDATE IN THE SELECTED ROTATION}[; community support: {SAME SUPPORT VALUE}]
...
H: {CANDIDATE IN THE SELECTED ROTATION}[; community support: {SAME SUPPORT VALUE}]
Reply with only the selected letter.
```

There are no `text_random` calls labeled `ordinary_alt`.

### Four-domain check

The saved prompt metadata and manifest hashes verify the same six-call grid and deterministic rotation rule in both development and confirmation for every domain:

| Domain | Development requests / alternate calls | Confirmation requests / alternate calls |
|---|---:|---:|
| MovieLens 20M | 498 / 2,988 | 1,000 / 6,000 |
| Amazon Musical Instruments 2023 | 500 / 3,000 | 1,000 / 6,000 |
| KuaiRec | 500 / 3,000 | 1,000 / 6,000 |
| Last.fm 1K | 350 / 2,100 | 426 / 2,556 |

## 2. `zero_one_counterfactual`

### Candidate-selection rule

The probe uses the request's rotation-0 display order. It maps the eight retrieved-neighbor support counts into that displayed order and ranks displayed positions by:

```text
(-support_count, stable_label_tie(request_id, displayed_letter))
```

The stable tie value is the integer represented by the first 16 hexadecimal digits of:

```text
SHA256("2026091804|{request_id}|pair|{displayed_letter}")
```

It selects:

- `a`: the displayed letter at `ranked[0]`, a maximum-support candidate; among tied maxima, the smallest stable tie value wins.
- `b`: the displayed letter at `ranked[-1]`, a minimum-support candidate; among tied minima, the largest stable tie value is last.

The two positions are distinct because the ranking contains all eight candidate positions (`build_extension_prompts.py`, lines 91–93, 107–110, 122–134).

### Exact counterfactual count changes

The prompt does not repeat the observed counts. It replaces the selected pair's displayed counts with fixed counterfactual values:

- maximum-support candidate `a`: observed maximum `m_max` becomes **1**, a change of `1 − m_max`;
- minimum-support candidate `b`: observed minimum `m_min` becomes **0**, a change of `−m_min`;
- the other six candidates are omitted from this local diagnostic prompt.

Thus the rendered comparison is always one versus zero, even if the observed maximum and minimum were tied or had other values.

### Exact generic template

```text
This is a local diagnostic counterfactual and is not recommendation evidence.
Candidate {a} has one supporting neighbor.
Candidate {b} has zero supporting neighbors.
Return exactly {a} if it has greater support, {b} if it has greater support, or T if tied.
```

The builder's valid-answer list is `[{a}]` because 1 > 0 (`build_extension_prompts.py`, lines 122–129). The prompt contains no user history, item title, category, recommendation instruction, full evidence row, or other candidate.

This is a **pairwise comparison with an explicit tie option**. The downstream scorer confirms that interpretation: it scores choices `[a, b, "T"]`, records probability mass on `a`, and marks the response correct only when the selected answer is `a` (`analyze_routing_extension.py`, lines 187–191). It is not implemented or scored as a repeated direct eight-candidate question.

### Four-domain check

Exactly one zero/one probe exists per request in every domain and split. Saved prompt files match their manifest hashes, and every stored probe matches the generic template, rotation-0 order, maximum/minimum selection rule, and deterministic tie-breaking:

| Domain | Development probes | Confirmation probes |
|---|---:|---:|
| MovieLens 20M | 498 | 1,000 |
| Amazon Musical Instruments 2023 | 500 | 1,000 |
| KuaiRec | 500 | 1,000 |
| Last.fm 1K | 350 | 426 |

## Supporting manifests

| Manifest or protocol | SHA-256 | Support supplied |
|---|---|---|
| `extension_prompts/EXTENSION_PROMPT_MANIFEST.json` | `cf3ff63f170a178f8039f7ac1d23d1e4ad99a925b80048b8cbc233478d2ca10f` | KuaiRec and Last.fm prompt/label hashes; seed 2026091804; 24 prompts per request; six ordinary alternates and six request probes |
| `legacy_extension_prompts/LEGACY_EXTENSION_PROMPT_MANIFEST.json` | `da67abef3b367d574b194b4cadb96a5b6f17cca02ca6a13ba72e05d5c7c91d51` | MovieLens and Amazon sources, controlled-request selection, shared builder and wrapper hashes, prompt/label hashes, and `outcome_labels_read: false` |
| `CANDIDATE_REPLICATION_IMPLEMENTATION_MANIFEST.json` | `1eea81b77415b077a616a67fb50f3491fe526964dc1c44a977fb471da19cb2a7` | Independently records the same builder hash as frozen before extension recommendation scoring |
| `EXTENSION_ANALYSIS_PLAN_FROZEN.md` | `87a2363406f23e96a6f37fd32c715193344f1fdef2c57562d8b40ecbfa1a7956` | Defines `V_alt6` as three alternate history plus three alternate retrieved-text calls and lists the zero/one audit feature |
| `REVISION_BACKUP_MANIFEST_20260921.json` | `10a13020e2c1b5e788347ee8f5fc63a488aab83c99b1bf32d1d782baa2518124` | Preserves the builder, wrapper, and prompt-manifest hashes |

The read-only structural audit is `DOMAIN_STRUCTURAL_CHECKS.json`, SHA-256 `c2c29b8a30c4b0f0e1bf19b6d1e411ba7667259414e24b2561a14bba2860ca78`.

## Unavailable supporting files

Two non-defining saved files are absent from the canonical prompt directories:

- MovieLens confirmation probe-label JSONL;
- Amazon confirmation probe-label JSONL.

Their expected hashes remain in the legacy manifest. The defining builder, legacy wrapper, frozen manifests, controlled inputs, and confirmation prompt files are present and hash-verified. The exact zero/one valid answer is defined by the builder and confirmed by the downstream scorer. This extraction does not reconstruct or claim to recover the two absent label files.

Both historical author answers remain **UNKNOWN**. They were not revisited.


==> anc/statistical_supplement/PROTOCOL_PROVENANCE_STATEMENT.md <==
# Analysis history and interpretation

## Recorded facts

The extension reuses the 1,000 MovieLens and 1,000 Amazon evaluation inputs and labels from an earlier two-domain study. Earlier aggregate outcome summaries exist. The extension analysis plan is dated September 18, 2026, without a precise finalization timestamp.

The KuaiRec preprocessing code and scored cohorts use a finite watch ratio of at least 1.0. An earlier feasibility record specifies a threshold greater than 2.0. No contemporaneous amendment explaining this difference was located.

## Limits on the available history

The records do not establish whether or when the earlier outcome summaries were consulted during extension design. The reason and timing of the KuaiRec threshold change, including its relation to outcome inspection, are also unresolved. No access chronology or rationale is inferred from the existence of the summaries or from present-day feasibility arguments.

## Interpretation

The retained plan specifies the reported computation; it does not certify that every design choice preceded access to evaluation outcomes. The paper therefore reports a reproducible evaluation of the recorded procedures with limited prospective interpretation. Its confidence intervals condition on the recorded data and fitted policies and exclude possible outcome-informed design uncertainty.

The original primary, all six checkpoints, four domains, eight-candidate sets, and both failed decision rules remain unchanged. Domain and date restrictions are post hoc sensitivities under the same fitted policies. They quantify changes in the estimates for retained observations, without reconstructing the missing history. Historical venue references and terminology in the original plan are preserved as source evidence.


==> anc/statistical_supplement/RANDOM_PROMPT_CONTROL.csv <==
dataset,checkpoint,users,random_prompt_ndcg5,text_original_ndcg5,text_minus_random_ndcg5,random_prompt_hit1,text_original_hit1,text_minus_random_hit1
amazon_instruments2023,gemma3_4b,1000,0.4967404830675997,0.5273927855606285,0.03065230249302889,0.239,0.293,0.054
amazon_instruments2023,llama32_3b,1000,0.4607595577303915,0.4990231456653454,0.03826358793495392,0.195,0.246,0.051
amazon_instruments2023,phi4_mini,1000,0.502652401265511,0.5316081660711982,0.028955764805687224,0.234,0.273,0.039
amazon_instruments2023,qwen25_1p5b,1000,0.424825370825561,0.4430502691781304,0.018224898352569425,0.184,0.204,0.02
amazon_instruments2023,qwen25_3b,1000,0.476465561807349,0.4957889760522839,0.019323414244934865,0.258,0.301,0.043
amazon_instruments2023,qwen3_4b,1000,0.5571709096551382,0.5811803813377264,0.024009471682588216,0.297,0.336,0.039
kuairec,gemma3_4b,1000,0.3625255951960115,0.4307820872233912,0.0682564920273797,0.125,0.192,0.067
kuairec,llama32_3b,1000,0.3432322486455861,0.4196536619500289,0.07642141330444274,0.12,0.183,0.063
kuairec,phi4_mini,1000,0.3778612395169749,0.42970847862445355,0.05184723910747861,0.141,0.182,0.041
kuairec,qwen25_1p5b,1000,0.3907273160332402,0.4461472911961379,0.055419975162897726,0.137,0.178,0.041
kuairec,qwen25_3b,1000,0.3550134112793946,0.4184692290092108,0.06345581772981618,0.127,0.179,0.052
kuairec,qwen3_4b,1000,0.3494840922706436,0.40109014490611095,0.05160605263546731,0.106,0.15,0.044
lastfm1k,gemma3_4b,426,0.34957307027637896,0.5297645161386817,0.18019144586230282,0.1056338028169014,0.28169014084507044,0.176056338028169
lastfm1k,llama32_3b,426,0.3492113161240028,0.5233491909792394,0.17413787485523638,0.10093896713615023,0.2746478873239437,0.17370892018779344
lastfm1k,phi4_mini,426,0.38678734138420556,0.5294709804010748,0.14268363901686915,0.15023474178403756,0.2887323943661972,0.13849765258215962
lastfm1k,qwen25_1p5b,426,0.3491711494423368,0.4835306909763764,0.13435954153403962,0.11737089201877934,0.24178403755868544,0.12441314553990611
lastfm1k,qwen25_3b,426,0.363699322003947,0.5064124726080168,0.14271315060406975,0.11971830985915492,0.284037558685446,0.1643192488262911
lastfm1k,qwen3_4b,426,0.3684346312457286,0.5383991209688406,0.16996448972311193,0.12206572769953052,0.2863849765258216,0.1643192488262911
movielens20m,gemma3_4b,1000,0.49349661657563443,0.6651338534678523,0.17163723689221774,0.238,0.446,0.208
movielens20m,llama32_3b,1000,0.4903153844436612,0.6688559410698586,0.17854055662619725,0.233,0.432,0.199
movielens20m,phi4_mini,1000,0.4999179521817288,0.6536991531058542,0.15378120092412548,0.246,0.409,0.163
movielens20m,qwen25_1p5b,1000,0.46866966315889486,0.5895516713006712,0.12088200814177626,0.219,0.352,0.133
movielens20m,qwen25_3b,1000,0.47760233084814185,0.6358292511823466,0.15822692033420466,0.233,0.415,0.182
movielens20m,qwen3_4b,1000,0.458194467196485,0.602140740838337,0.14394627364185197,0.205,0.353,0.148


==> anc/statistical_supplement/README.md <==
# Statistical supplement: evidence-reading interface selection

This package reproduces the reported statistics from data-minimized paired user outcomes and aggregate diagnostic counts/moments. It does not regenerate LLM predictions from raw datasets. The original primary, four-domain/six-checkpoint panel, and both failed decision rules are unchanged.

## Run locally

Python and NumPy suffice. Run from this directory; each command writes a separate local receipt rather than overwriting a distributed input.

```sh
python replay_statistics.py --output primary_local.json
python replay_secondary_statistics.py --out secondaries_local.json
python replay_additional_diagnostics.py --output additional_local.json
python check_reference_aggregates.py --out aggregate_local.json
python controls_and_matched/replay_minimized.py --data controls_and_matched/MINIMIZED_USER_METRICS.json --targets controls_and_matched/FULL_PRECISION_TARGETS.json --output controls_and_matched/replay_local.json
python timestamp_audit/check_timestamp_aggregates.py --output timestamp_audit/check_local.json
python timestamp_sensitivity/replay_timestamp_sensitivity.py --expected timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json --output timestamp_sensitivity/replay_local.json
python check_reporting_summaries.py --expected REPORTING_SUMMARIES.json --output reporting_local.json
```

The first three scripts reproduce the primary/domain inference and recorded decision rules, secondary feature-set contrasts, and the additional diagnostic/fixed-policy calculations. The fourth checks 186 aggregate identities. The fifth checks all 234 control/matched-fit numeric targets, including interval endpoints, domain means, counts, and resampling settings; this is not a count of independent hypothesis tests. The sixth checks source-audit aggregates, not individual archive records. The seventh reproduces the date-restriction sensitivity and its original-reference and group-accounting checks. The eighth verifies the feature-origin classification used in the manuscript and the consistent Last.fm interval.

`FINAL_REPLAY_CHECKS.json` records checks for the preserved numerical inputs and replay scripts. Those inputs, scripts, and receipts remain unchanged.

## Seeds, revisions, and file hashes

`REPRODUCIBILITY_DETAILS.md` collects the construction/fitting seeds, interval seeds, exact checkpoint revisions, and source identifiers. `REPLAY_PARAMETERS.json` provides machine-readable pointers to existing result objects; `CHECKPOINT_REVISIONS.json` lists the six exact model revisions. `MANIFEST.json` gives hashes for every distributed payload. These details support the procedures described in the manuscript without repeating implementation identifiers in its appendix.

`INTERVAL_SCHEME_CHECK.json` verifies the fixed-domain scheme used for the leave-domain intervals and records the defining implementation for family-only and leave-family intervals. All plotted estimates and interval endpoints are unchanged. The exact generic prompts are included in `PROMPT_SPECIFICATION.md`.

## Inputs and scope

| Inputs or result | Reproducibility scope |
|---|---|
| `user_level_effects.json` | One checkpoint-averaged primary effect per user; original/domain inference |
| `secondary_user_metrics.json` | Paired utilities, Hit@1, MSE, and interface-choice summaries |
| `fixed_policy_user_metrics.json` | All four development-fixed policy comparisons |
| `controls_and_matched/MINIMIZED_USER_METRICS.json` | Control and already-fitted matched-configuration comparisons |
| `reading_feature_moments.json` | Means, variances, and ranges for 20 features in each domain/checkpoint cell |
| Confusion counts in `REFERENCE_COMPARISON_RESULTS.json` | Class-balanced accuracy and answer frequencies |
| `timestamp_audit/` | Source-audit report, aggregate checks, and upstream-dependent scan code |
| `timestamp_sensitivity/` | Aligned date mask, original/restricted estimates, and paired-user replay |
| Raw-data-to-LLM-output regeneration | Outside this minimized package |

The statistical unit is the user. All six checkpoint measurements are averaged within each user; domains receive equal weights. Rotations, seeds, calls, and candidate draws are repeated measurements, not additional users. Arrays exclude source identifiers, histories, prompt text, and candidate lists. This is data minimization, not a formal privacy guarantee or permission to redistribute upstream data or models.

## Prompt construction

`PROMPT_SPECIFICATION.md` gives the exact generic instructions and source references for the six stability prompts and the zero/one reading prompt. In that preserved source extraction, “ordinary alternates” (`ordinary_alt`) are the paper's stability prompts, and “zero/one counterfactual” (`zero_one_counterfactual`) is the zero/one check. Appendix B of the manuscript presents these procedures for readers. The three H and three T stability prompts pair alternate wording with rotations 1, 3, and 5 of the same per-request candidate permutation; main prompts use rotations 0, 2, 4, and 6. Candidate sets, history, metadata, and retrieved counts are unchanged. The zero/one prompt selects the maximum- and minimum-support candidates by the recorded hash tie rule, displays their counts as 1 and 0, and scores a pairwise answer with an explicit tie option.

The supplied source extraction records the same construction in all four domains. It identifies two absent MovieLens/Amazon evaluation probe-label files; the builder and scorer define the local question and valid answer. Those label files are not distributed or reconstructed here and are not inputs to the statistical replay commands above. The original prompt builder and the separate structural-check receipt are referenced by hash in the specification, not included as newly verified executable artifacts in this package. The specification contains generic templates only, not real user prompts. `METHOD_INTEGRATION_CHECK.json` records the local source-consistency, preservation, and replay checks for this integration.

## Feature-origin reporting

The fitted selectors retain the original 20-feature reading block. Eighteen features depend on per-request responses. The test-coverage flag is a deterministic function of support counts, and development-category reliability is a fixed lookup indexed by support-derived category and checkpoint. Both inputs are already represented in V; given the development lookup, the two covariates supply no new per-request measurements. Their explicit encoding may nevertheless affect a finite-capacity learner.

`ADDITIONAL_DIAGNOSTICS.json` and the feature-moment inputs retain their original all-20-feature values. `REPORTING_SUMMARIES.json` supplies the manuscript's separate 18-response-feature summary: median between-checkpoint variance share 9.98%, three shares above 50%, and variation in at least 12 of 24 cells for every response-derived feature. It also records the two excluded covariates. No features were removed from a fitted model, and no forecast was refitted. This variance decomposition is not a conditional-predictability or incremental-information test.

## Interval conventions

The primary pooled estimate and original feature-set contrasts use hierarchical resampling of domains and users. Development-fixed, random-prompt, and matched-configuration contrasts fix the four domains and resample users. Each manuscript caption and script identifies its convention; nominal post hoc intervals are not added to the original eight-test Holm family.

For the identical original Last.fm estimand, the manuscript consistently uses the original 10,000-draw interval, seed 2026092030: [-0.006856128816954965, 0.003813352981504719]. The earlier 20,000-draw subset calculation remains unchanged in `ADDITIONAL_DIAGNOSTICS.json`. `REPORTING_SUMMARIES.json` identifies that alternate calculation and the reporting choice; its slightly different endpoints reflect the different recorded Monte Carlo draws. The other three domain restrictions keep their original 20,000 shared-draw calculations.

The date restriction keeps the original primary and applies an aligned 426-entry mask only to Last.fm: 29 excluded and 397 retained users, for 3,397 users overall. It preserves all fitted policies, labels, and candidates. The mask's target hashes and supplied receipt document upstream user-ID-join alignment; local replay checks hashes and accounting, not the original joins. The historical audit reports precede the exclusion calculation; the current sensitivity report supplies the completed result.

## Analysis history and integrity

`PROTOCOL_PROVENANCE_STATEMENT.md` describes the unresolved outcome-access and KuaiRec threshold-change chronology. Earlier aggregate results exist; the records do not establish whether they were consulted before the extension plan was finalized. No motive or decision timing is inferred. The plan specifies the reported computation but is not external preregistration or evidence that every outcome was previously unseen.

The original plan, result payloads, arrays, and implementation records are preserved in content. Post hoc filenames use descriptive names; updated script paths do not change resampling or calculations. Historical keys inside the original JSON payloads remain unchanged: `V_alt6` denotes baseline B, `V_alt6_R` denotes augmented B+R, and `confirmation` denotes the evaluation split without certifying prospective isolation. Venue names in the original plan are historical. `MANIFEST.json` gives current paths and content hashes; locally generated receipts are not distribution inputs.

`upstream_reference_analysis.py` and `timestamp_audit/audit_lastfm_timestamps.py` require the original source/execution tree and are reference code, not standalone scripts for this ZIP. The commands above define the supported local replay. Original LLM inference, source joins, and complete physical timing reconstruction are outside that scope.


==> anc/statistical_supplement/REFERENCE_AGGREGATE_CHECK_RECEIPT.json <==
{
  "status": "pass",
  "checks": 186,
  "scope": "Aggregate consistency only; new interval endpoints read from supplied source, not regenerated.",
  "details": [
    {
      "label": "fixed.audit.hit1.equal_domain",
      "actual": 0.3043116197183099,
      "expected": 0.3043116197183099,
      "ok": true
    },
    {
      "label": "fixed.audit.hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed.audit.ndcg5.equal_domain",
      "actual": 0.5428326564974328,
      "expected": 0.5428326564974328,
      "ok": true
    },
    {
      "label": "fixed.audit.ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed.fixed.hit1.equal_domain",
      "actual": 0.30117742566510175,
      "expected": 0.3011774256651017,
      "ok": true
    },
    {
      "label": "fixed.fixed.hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed.fixed.ndcg5.equal_domain",
      "actual": 0.5524031302708832,
      "expected": 0.5524031302708832,
      "ok": true
    },
    {
      "label": "fixed.fixed.ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed.ordinary.hit1.equal_domain",
      "actual": 0.30334976525821594,
      "expected": 0.30334976525821594,
      "ok": true
    },
    {
      "label": "fixed.ordinary.hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed.ordinary.ndcg5.equal_domain",
      "actual": 0.5447139977484372,
      "expected": 0.5447139977484372,
      "ok": true
    },
    {
      "label": "fixed.ordinary.ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "selection.amazon_instruments2023/gemma3_4b",
      "actual": 0.5189919454245069,
      "expected": 0.5189919454245069,
      "ok": true
    },
    {
      "label": "selection.amazon_instruments2023/llama32_3b",
      "actual": 0.47764718861543826,
      "expected": 0.47764718861543826,
      "ok": true
    },
    {
      "label": "selection.amazon_instruments2023/phi4_mini",
      "actual": 0.5095681141283348,
      "expected": 0.5095681141283348,
      "ok": true
    },
    {
      "label": "selection.amazon_instruments2023/qwen25_1p5b",
      "actual": 0.4956582760047304,
      "expected": 0.4956582760047304,
      "ok": true
    },
    {
      "label": "selection.amazon_instruments2023/qwen25_3b",
      "actual": 0.5456176645534199,
      "expected": 0.5456176645534199,
      "ok": true
    },
    {
      "label": "selection.amazon_instruments2023/qwen3_4b",
      "actual": 0.5534611600028324,
      "expected": 0.5534611600028324,
      "ok": true
    },
    {
      "label": "selection.kuairec/gemma3_4b",
      "actual": 0.41670133114302643,
      "expected": 0.41670133114302643,
      "ok": true
    },
    {
      "label": "selection.kuairec/llama32_3b",
      "actual": 0.41670133114302643,
      "expected": 0.41670133114302643,
      "ok": true
    },
    {
      "label": "selection.kuairec/phi4_mini",
      "actual": 0.41670133114302643,
      "expected": 0.41670133114302643,
      "ok": true
    },
    {
      "label": "selection.kuairec/qwen25_1p5b",
      "actual": 0.41670133114302643,
      "expected": 0.41670133114302643,
      "ok": true
    },
    {
      "label": "selection.kuairec/qwen25_3b",
      "actual": 0.4438780188036532,
      "expected": 0.4438780188036532,
      "ok": true
    },
    {
      "label": "selection.kuairec/qwen3_4b",
      "actual": 0.41670133114302643,
      "expected": 0.41670133114302643,
      "ok": true
    },
    {
      "label": "selection.lastfm1k/gemma3_4b",
      "actual": 0.6148055057205744,
      "expected": 0.6148055057205744,
      "ok": true
    },
    {
      "label": "selection.lastfm1k/llama32_3b",
      "actual": 0.5880758203976216,
      "expected": 0.5880758203976216,
      "ok": true
    },
    {
      "label": "selection.lastfm1k/phi4_mini",
      "actual": 0.5957907548862004,
      "expected": 0.5957907548862004,
      "ok": true
    },
    {
      "label": "selection.lastfm1k/qwen25_1p5b",
      "actual": 0.600844694767666,
      "expected": 0.600844694767666,
      "ok": true
    },
    {
      "label": "selection.lastfm1k/qwen25_3b",
      "actual": 0.5920890662352747,
      "expected": 0.5920890662352747,
      "ok": true
    },
    {
      "label": "selection.lastfm1k/qwen3_4b",
      "actual": 0.6107841564545767,
      "expected": 0.6107841564545767,
      "ok": true
    },
    {
      "label": "selection.movielens20m/gemma3_4b",
      "actual": 0.6921554037311385,
      "expected": 0.6921554037311385,
      "ok": true
    },
    {
      "label": "selection.movielens20m/llama32_3b",
      "actual": 0.6591252281940743,
      "expected": 0.6591252281940743,
      "ok": true
    },
    {
      "label": "selection.movielens20m/phi4_mini",
      "actual": 0.6669374110956151,
      "expected": 0.6669374110956151,
      "ok": true
    },
    {
      "label": "selection.movielens20m/qwen25_1p5b",
      "actual": 0.661687588163929,
      "expected": 0.661687588163929,
      "ok": true
    },
    {
      "label": "selection.movielens20m/qwen25_3b",
      "actual": 0.6774020729910218,
      "expected": 0.6774020729910218,
      "ok": true
    },
    {
      "label": "selection.movielens20m/qwen3_4b",
      "actual": 0.6479714931325457,
      "expected": 0.6479714931325457,
      "ok": true
    },
    {
      "label": "choice_count.history",
      "actual": 0,
      "expected": 0,
      "ok": true
    },
    {
      "label": "choice_count.text",
      "actual": 3,
      "expected": 3,
      "ok": true
    },
    {
      "label": "choice_count.fusion",
      "actual": 21,
      "expected": 21,
      "ok": true
    },
    {
      "label": "fixed.audit_minus_fixed_hit1.equal_domain",
      "actual": 0.0031341940532081374,
      "expected": 0.0031341940532081374,
      "ok": true
    },
    {
      "label": "fixed.audit_minus_fixed_hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed_delta.audit_minus_fixed_hit1.amazon_instruments2023",
      "actual": 0.0006666666666666666,
      "expected": 0.0006666666666667598,
      "ok": true
    },
    {
      "label": "fixed_delta.audit_minus_fixed_hit1.kuairec",
      "actual": 0.008999999999999998,
      "expected": 0.009000000000000008,
      "ok": true
    },
    {
      "label": "fixed_delta.audit_minus_fixed_hit1.lastfm1k",
      "actual": -0.003129890453834115,
      "expected": -0.003129890453834161,
      "ok": true
    },
    {
      "label": "fixed_delta.audit_minus_fixed_hit1.movielens20m",
      "actual": 0.006,
      "expected": 0.006000000000000061,
      "ok": true
    },
    {
      "label": "fixed.audit_minus_fixed_ndcg5.equal_domain",
      "actual": -0.009570473773450317,
      "expected": -0.009570473773450317,
      "ok": true
    },
    {
      "label": "fixed.audit_minus_fixed_ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed_delta.audit_minus_fixed_ndcg5.amazon_instruments2023",
      "actual": -0.004355374325773103,
      "expected": -0.004355374325773043,
      "ok": true
    },
    {
      "label": "fixed_delta.audit_minus_fixed_ndcg5.kuairec",
      "actual": -0.02184360210513747,
      "expected": -0.021843602105137472,
      "ok": true
    },
    {
      "label": "fixed_delta.audit_minus_fixed_ndcg5.lastfm1k",
      "actual": -0.011927457871661775,
      "expected": -0.011927457871661717,
      "ok": true
    },
    {
      "label": "fixed_delta.audit_minus_fixed_ndcg5.movielens20m",
      "actual": -0.000155460791228923,
      "expected": -0.0001554607912289674,
      "ok": true
    },
    {
      "label": "fixed.ordinary_minus_fixed_hit1.equal_domain",
      "actual": 0.0021723395931142406,
      "expected": 0.0021723395931142406,
      "ok": true
    },
    {
      "label": "fixed.ordinary_minus_fixed_hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed_delta.ordinary_minus_fixed_hit1.amazon_instruments2023",
      "actual": -0.0005000000000000002,
      "expected": -0.0005000000000000004,
      "ok": true
    },
    {
      "label": "fixed_delta.ordinary_minus_fixed_hit1.kuairec",
      "actual": 0.009166666666666667,
      "expected": 0.009166666666666656,
      "ok": true
    },
    {
      "label": "fixed_delta.ordinary_minus_fixed_hit1.lastfm1k",
      "actual": -0.005477308294209703,
      "expected": -0.005477308294209726,
      "ok": true
    },
    {
      "label": "fixed_delta.ordinary_minus_fixed_hit1.movielens20m",
      "actual": 0.005499999999999999,
      "expected": 0.00550000000000006,
      "ok": true
    },
    {
      "label": "fixed.ordinary_minus_fixed_ndcg5.equal_domain",
      "actual": -0.007689132522445944,
      "expected": -0.007689132522445944,
      "ok": true
    },
    {
      "label": "fixed.ordinary_minus_fixed_ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "fixed_delta.ordinary_minus_fixed_ndcg5.amazon_instruments2023",
      "actual": -0.003891988834568578,
      "expected": -0.0038919888345685383,
      "ok": true
    },
    {
      "label": "fixed_delta.ordinary_minus_fixed_ndcg5.kuairec",
      "actual": -0.017562041292133138,
      "expected": -0.017562041292133068,
      "ok": true
    },
    {
      "label": "fixed_delta.ordinary_minus_fixed_ndcg5.lastfm1k",
      "actual": -0.010415745569243809,
      "expected": -0.010415745569243628,
      "ok": true
    },
    {
      "label": "fixed_delta.ordinary_minus_fixed_ndcg5.movielens20m",
      "actual": 0.001113245606161751,
      "expected": 0.0011132456061617724,
      "ok": true
    },
    {
      "label": "primary_difference",
      "actual": -0.0018813412510043648,
      "expected": -0.001881341251004374,
      "ok": true
    },
    {
      "label": "random.random_hit1.equal_domain",
      "actual": 0.17720676838810642,
      "expected": 0.17720676838810642,
      "ok": true
    },
    {
      "label": "random.random_hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "random.random_ndcg5.equal_domain",
      "actual": 0.4230221430072728,
      "expected": 0.4230221430072728,
      "ok": true
    },
    {
      "label": "random.random_ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "random.text_hit1.equal_domain",
      "actual": 0.28255320813771523,
      "expected": 0.2825532081377152,
      "ok": true
    },
    {
      "label": "random.text_hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "random.text_minus_random_hit1.equal_domain",
      "actual": 0.10534643974960876,
      "expected": 0.10534643974960876,
      "ok": true
    },
    {
      "label": "random.text_minus_random_hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "random.text_minus_random_ndcg5.equal_domain",
      "actual": 0.09989586531821867,
      "expected": 0.09989586531821866,
      "ok": true
    },
    {
      "label": "random.text_minus_random_ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "random.text_ndcg5.equal_domain",
      "actual": 0.5229180083254914,
      "expected": 0.5229180083254914,
      "ok": true
    },
    {
      "label": "random.text_ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "random_delta.ndcg5.amazon_instruments2023",
      "actual": 0.026571573252293756,
      "expected": 0.0265715732522937,
      "ok": true
    },
    {
      "label": "random_delta.ndcg5.kuairec",
      "actual": 0.06116783166124705,
      "expected": 0.06116783166124706,
      "ok": true
    },
    {
      "label": "random_delta.ndcg5.lastfm1k",
      "actual": 0.15734169026593828,
      "expected": 0.15734169026593825,
      "ok": true
    },
    {
      "label": "random_delta.ndcg5.movielens20m",
      "actual": 0.15450236609339557,
      "expected": 0.15450236609339568,
      "ok": true
    },
    {
      "label": "random_delta.hit1.amazon_instruments2023",
      "actual": 0.041,
      "expected": 0.041000000000000036,
      "ok": true
    },
    {
      "label": "random_delta.hit1.kuairec",
      "actual": 0.05133333333333333,
      "expected": 0.05133333333333334,
      "ok": true
    },
    {
      "label": "random_delta.hit1.lastfm1k",
      "actual": 0.15688575899843504,
      "expected": 0.15688575899843504,
      "ok": true
    },
    {
      "label": "random_delta.hit1.movielens20m",
      "actual": 0.1721666666666667,
      "expected": 0.17216666666666666,
      "ok": true
    },
    {
      "label": "matched.audit.hit1.equal_domain",
      "actual": 0.3043116197183099,
      "expected": 0.3043116197183099,
      "ok": true
    },
    {
      "label": "matched.audit.hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.audit.mse.equal_domain",
      "actual": 0.12735830341880067,
      "expected": 0.1273583034188007,
      "ok": true
    },
    {
      "label": "matched.audit.mse.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.audit.ndcg5.equal_domain",
      "actual": 0.5428326564974328,
      "expected": 0.5428326564974328,
      "ok": true
    },
    {
      "label": "matched.audit.ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.matched.hit1.equal_domain",
      "actual": 0.3036686228482003,
      "expected": 0.3036686228482003,
      "ok": true
    },
    {
      "label": "matched.matched.hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.matched.mse.equal_domain",
      "actual": 0.127709400743073,
      "expected": 0.127709400743073,
      "ok": true
    },
    {
      "label": "matched.matched.mse.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.matched.ndcg5.equal_domain",
      "actual": 0.5442835854548624,
      "expected": 0.5442835854548623,
      "ok": true
    },
    {
      "label": "matched.matched.ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.ordinary.hit1.equal_domain",
      "actual": 0.30334976525821594,
      "expected": 0.30334976525821594,
      "ok": true
    },
    {
      "label": "matched.ordinary.hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.ordinary.mse.equal_domain",
      "actual": 0.1277011348434978,
      "expected": 0.1277011348434978,
      "ok": true
    },
    {
      "label": "matched.ordinary.mse.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.ordinary.ndcg5.equal_domain",
      "actual": 0.5447139977484372,
      "expected": 0.5447139977484372,
      "ok": true
    },
    {
      "label": "matched.ordinary.ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched.audit_minus_matched_mse.equal_domain",
      "actual": -0.00035109732427230527,
      "expected": -0.00035109732427230527,
      "ok": true
    },
    {
      "label": "matched.audit_minus_matched_mse.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched_delta.audit_minus_matched_mse.amazon_instruments2023",
      "actual": -0.00033336346604876294,
      "expected": -0.00033336346604876527,
      "ok": true
    },
    {
      "label": "matched_delta.audit_minus_matched_mse.kuairec",
      "actual": -0.0012156109068319212,
      "expected": -0.001215610906831921,
      "ok": true
    },
    {
      "label": "matched_delta.audit_minus_matched_mse.lastfm1k",
      "actual": -7.264559071746181e-05,
      "expected": -7.2645590717485e-05,
      "ok": true
    },
    {
      "label": "matched_delta.audit_minus_matched_mse.movielens20m",
      "actual": 0.00021723066650892474,
      "expected": 0.00021723066650891631,
      "ok": true
    },
    {
      "label": "matched.matched_minus_audit_hit1.equal_domain",
      "actual": -0.0006429968701095463,
      "expected": -0.0006429968701095463,
      "ok": true
    },
    {
      "label": "matched.matched_minus_audit_hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_audit_hit1.amazon_instruments2023",
      "actual": 0.0008333333333333333,
      "expected": 0.0008333333333332416,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_audit_hit1.kuairec",
      "actual": -0.001333333333333334,
      "expected": -0.001333333333333353,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_audit_hit1.lastfm1k",
      "actual": -0.002738654147104851,
      "expected": -0.0027386541471048353,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_audit_hit1.movielens20m",
      "actual": 0.0006666666666666665,
      "expected": 0.0006666666666666488,
      "ok": true
    },
    {
      "label": "matched.matched_minus_audit_ndcg5.equal_domain",
      "actual": 0.0014509289574294992,
      "expected": 0.0014509289574294994,
      "ok": true
    },
    {
      "label": "matched.matched_minus_audit_ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_audit_ndcg5.amazon_instruments2023",
      "actual": 0.0010661747155383259,
      "expected": 0.0010661747155383816,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_audit_ndcg5.kuairec",
      "actual": 0.0028079888072823408,
      "expected": 0.002807988807282391,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_audit_ndcg5.lastfm1k",
      "actual": 0.0001945182215566547,
      "expected": 0.0001945182215566943,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_audit_ndcg5.movielens20m",
      "actual": 0.001735034085340676,
      "expected": 0.0017350340853407031,
      "ok": true
    },
    {
      "label": "matched.matched_minus_ordinary_hit1.equal_domain",
      "actual": 0.0003188575899843505,
      "expected": 0.00031885758998435057,
      "ok": true
    },
    {
      "label": "matched.matched_minus_ordinary_hit1.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_ordinary_hit1.amazon_instruments2023",
      "actual": 0.002,
      "expected": 0.0020000000000000018,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_ordinary_hit1.kuairec",
      "actual": -0.0014999999999999998,
      "expected": -0.0015000000000000013,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_ordinary_hit1.lastfm1k",
      "actual": -0.00039123630672926465,
      "expected": -0.0003912363067292701,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_ordinary_hit1.movielens20m",
      "actual": 0.0011666666666666668,
      "expected": 0.0011666666666666492,
      "ok": true
    },
    {
      "label": "matched.matched_minus_ordinary_ndcg5.equal_domain",
      "actual": -0.00043041229357487494,
      "expected": -0.00043041229357487494,
      "ok": true
    },
    {
      "label": "matched.matched_minus_ordinary_ndcg5.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_ordinary_ndcg5.amazon_instruments2023",
      "actual": 0.0006027892243338002,
      "expected": 0.0006027892243338773,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_ordinary_ndcg5.kuairec",
      "actual": -0.0014735720057219872,
      "expected": -0.0014735720057220125,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_ordinary_ndcg5.lastfm1k",
      "actual": -0.0013171940808613147,
      "expected": -0.0013171940808613947,
      "ok": true
    },
    {
      "label": "matched_delta.matched_minus_ordinary_ndcg5.movielens20m",
      "actual": 0.00046632768795000176,
      "expected": 0.0004663276879499634,
      "ok": true
    },
    {
      "label": "matched.ordinary_minus_matched_mse.equal_domain",
      "actual": -8.265899575190817e-06,
      "expected": -8.265899575190815e-06,
      "ok": true
    },
    {
      "label": "matched.ordinary_minus_matched_mse.users",
      "actual": 3426,
      "expected": 3426,
      "ok": true
    },
    {
      "label": "matched_delta.ordinary_minus_matched_mse.amazon_instruments2023",
      "actual": 3.070751036012457e-05,
      "expected": 3.070751036012703e-05,
      "ok": true
    },
    {
      "label": "matched_delta.ordinary_minus_matched_mse.kuairec",
      "actual": -0.00012043883242544018,
      "expected": -0.00012043883242546238,
      "ok": true
    },
    {
      "label": "matched_delta.ordinary_minus_matched_mse.lastfm1k",
      "actual": -1.8745328211443806e-05,
      "expected": -1.8745328211472456e-05,
      "ok": true
    },
    {
      "label": "matched_delta.ordinary_minus_matched_mse.movielens20m",
      "actual": 7.541305197599616e-05,
      "expected": 7.541305197600323e-05,
      "ok": true
    },
    {
      "label": "gemma3_4b.pair_count",
      "actual": 258,
      "expected": 258,
      "ok": true
    },
    {
      "label": "gemma3_4b.tie_count",
      "actual": 54,
      "expected": 54,
      "ok": true
    },
    {
      "label": "gemma3_4b.pair_acc",
      "actual": 0.5775193798449613,
      "expected": 0.5775193798449613,
      "ok": true
    },
    {
      "label": "gemma3_4b.tie_acc",
      "actual": 0.0,
      "expected": 0.0,
      "ok": true
    },
    {
      "label": "gemma3_4b.nontie_acc",
      "actual": 0.7303921568627451,
      "expected": 0.7303921568627451,
      "ok": true
    },
    {
      "label": "gemma3_4b.false_tie",
      "actual": 0.014705882352941176,
      "expected": 0.014705882352941176,
      "ok": true
    },
    {
      "label": "gemma3_4b.direct_accuracy",
      "actual": 0.8543307086614174,
      "expected": 0.8543307086614174,
      "ok": true
    },
    {
      "label": "gemma3_4b.overall_accuracy",
      "actual": 0.71484375,
      "expected": 0.71484375,
      "ok": true
    },
    {
      "label": "llama32_3b.pair_count",
      "actual": 258,
      "expected": 258,
      "ok": true
    },
    {
      "label": "llama32_3b.tie_count",
      "actual": 54,
      "expected": 54,
      "ok": true
    },
    {
      "label": "llama32_3b.pair_acc",
      "actual": 0.24806201550387597,
      "expected": 0.24806201550387597,
      "ok": true
    },
    {
      "label": "llama32_3b.tie_acc",
      "actual": 0.7407407407407407,
      "expected": 0.7407407407407407,
      "ok": true
    },
    {
      "label": "llama32_3b.nontie_acc",
      "actual": 0.11764705882352941,
      "expected": 0.11764705882352941,
      "ok": true
    },
    {
      "label": "llama32_3b.false_tie",
      "actual": 0.7450980392156863,
      "expected": 0.7450980392156863,
      "ok": true
    },
    {
      "label": "llama32_3b.direct_accuracy",
      "actual": 0.7283464566929134,
      "expected": 0.7283464566929134,
      "ok": true
    },
    {
      "label": "llama32_3b.overall_accuracy",
      "actual": 0.486328125,
      "expected": 0.486328125,
      "ok": true
    },
    {
      "label": "phi4_mini.pair_count",
      "actual": 258,
      "expected": 258,
      "ok": true
    },
    {
      "label": "phi4_mini.tie_count",
      "actual": 54,
      "expected": 54,
      "ok": true
    },
    {
      "label": "phi4_mini.pair_acc",
      "actual": 0.2751937984496124,
      "expected": 0.2751937984496124,
      "ok": true
    },
    {
      "label": "phi4_mini.tie_acc",
      "actual": 0.8148148148148148,
      "expected": 0.8148148148148148,
      "ok": true
    },
    {
      "label": "phi4_mini.nontie_acc",
      "actual": 0.1323529411764706,
      "expected": 0.1323529411764706,
      "ok": true
    },
    {
      "label": "phi4_mini.false_tie",
      "actual": 0.803921568627451,
      "expected": 0.803921568627451,
      "ok": true
    },
    {
      "label": "phi4_mini.direct_accuracy",
      "actual": 0.8228346456692913,
      "expected": 0.8228346456692913,
      "ok": true
    },
    {
      "label": "phi4_mini.overall_accuracy",
      "actual": 0.546875,
      "expected": 0.546875,
      "ok": true
    },
    {
      "label": "qwen25_1p5b.pair_count",
      "actual": 258,
      "expected": 258,
      "ok": true
    },
    {
      "label": "qwen25_1p5b.tie_count",
      "actual": 54,
      "expected": 54,
      "ok": true
    },
    {
      "label": "qwen25_1p5b.pair_acc",
      "actual": 0.21705426356589147,
      "expected": 0.21705426356589147,
      "ok": true
    },
    {
      "label": "qwen25_1p5b.tie_acc",
      "actual": 0.35185185185185186,
      "expected": 0.35185185185185186,
      "ok": true
    },
    {
      "label": "qwen25_1p5b.nontie_acc",
      "actual": 0.18137254901960784,
      "expected": 0.18137254901960784,
      "ok": true
    },
    {
      "label": "qwen25_1p5b.false_tie",
      "actual": 0.6911764705882353,
      "expected": 0.6911764705882353,
      "ok": true
    },
    {
      "label": "qwen25_1p5b.direct_accuracy",
      "actual": 0.30708661417322836,
      "expected": 0.30708661417322836,
      "ok": true
    },
    {
      "label": "qwen25_1p5b.overall_accuracy",
      "actual": 0.26171875,
      "expected": 0.26171875,
      "ok": true
    },
    {
      "label": "qwen25_3b.pair_count",
      "actual": 258,
      "expected": 258,
      "ok": true
    },
    {
      "label": "qwen25_3b.tie_count",
      "actual": 54,
      "expected": 54,
      "ok": true
    },
    {
      "label": "qwen25_3b.pair_acc",
      "actual": 0.4108527131782946,
      "expected": 0.4108527131782946,
      "ok": true
    },
    {
      "label": "qwen25_3b.tie_acc",
      "actual": 0.1111111111111111,
      "expected": 0.1111111111111111,
      "ok": true
    },
    {
      "label": "qwen25_3b.nontie_acc",
      "actual": 0.49019607843137253,
      "expected": 0.49019607843137253,
      "ok": true
    },
    {
      "label": "qwen25_3b.false_tie",
      "actual": 0.19607843137254902,
      "expected": 0.19607843137254902,
      "ok": true
    },
    {
      "label": "qwen25_3b.direct_accuracy",
      "actual": 0.41338582677165353,
      "expected": 0.41338582677165353,
      "ok": true
    },
    {
      "label": "qwen25_3b.overall_accuracy",
      "actual": 0.412109375,
      "expected": 0.412109375,
      "ok": true
    },
    {
      "label": "qwen3_4b.pair_count",
      "actual": 258,
      "expected": 258,
      "ok": true
    },
    {
      "label": "qwen3_4b.tie_count",
      "actual": 54,
      "expected": 54,
      "ok": true
    },
    {
      "label": "qwen3_4b.pair_acc",
      "actual": 0.44573643410852715,
      "expected": 0.44573643410852715,
      "ok": true
    },
    {
      "label": "qwen3_4b.tie_acc",
      "actual": 0.018518518518518517,
      "expected": 0.018518518518518517,
      "ok": true
    },
    {
      "label": "qwen3_4b.nontie_acc",
      "actual": 0.5588235294117647,
      "expected": 0.5588235294117647,
      "ok": true
    },
    {
      "label": "qwen3_4b.false_tie",
      "actual": 0.00980392156862745,
      "expected": 0.00980392156862745,
      "ok": true
    },
    {
      "label": "qwen3_4b.direct_accuracy",
      "actual": 0.7283464566929134,
      "expected": 0.7283464566929134,
      "ok": true
    },
    {
      "label": "qwen3_4b.overall_accuracy",
      "actual": 0.5859375,
      "expected": 0.5859375,
      "ok": true
    }
  ]
}


==> anc/statistical_supplement/REFERENCE_COMPARISON_RESULTS.json <==
{
  "schema_version": 1,
  "scope": "CPU replay from existing artifacts; no inference, candidate construction, labels, or tuning on confirmation",
  "development_fixed_arm": {
    "confirmation": {
      "audit": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2863333333333334,
            "kuairec": 0.1995,
            "lastfm1k": 0.29107981220657275,
            "movielens20m": 0.44033333333333335
          },
          "equal_domain_mean": 0.3043116197183099,
          "pooled_user_mean": 0.30652850749172994,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5315558289087674,
            "kuairec": 0.4362749611005517,
            "lastfm1k": 0.5347110210139273,
            "movielens20m": 0.6687888149664849
          },
          "equal_domain_mean": 0.5428326564974328,
          "pooled_user_mean": 0.5441933741762222,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      },
      "fixed": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2856666666666666,
            "kuairec": 0.1905,
            "lastfm1k": 0.2942097026604069,
            "movielens20m": 0.4343333333333333
          },
          "equal_domain_mean": 0.30117742566510175,
          "pooled_user_mean": 0.30234481416618025,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5359112032345404,
            "kuairec": 0.45811856320568917,
            "lastfm1k": 0.546638478885589,
            "movielens20m": 0.6689442757577139
          },
          "equal_domain_mean": 0.5524031302708832,
          "pooled_user_mean": 0.5533689533576195,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      },
      "ordinary": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2851666666666666,
            "kuairec": 0.19966666666666666,
            "lastfm1k": 0.2887323943661972,
            "movielens20m": 0.43983333333333335
          },
          "equal_domain_mean": 0.30334976525821594,
          "pooled_user_mean": 0.30579879353959916,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5320192143999719,
            "kuairec": 0.4405565219135561,
            "lastfm1k": 0.5362227333163454,
            "movielens20m": 0.6700575213638756
          },
          "equal_domain_mean": 0.5447139977484372,
          "pooled_user_mean": 0.546136643920072,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      }
    },
    "paired_differences": {
      "audit_minus_fixed_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.0006666666666666666,
          "kuairec": 0.008999999999999998,
          "lastfm1k": -0.003129890453834115,
          "movielens20m": 0.006
        },
        "draws": 10000,
        "lower": -0.0013891187402190934,
        "mean": 0.0031341940532081374,
        "seed": 2026092203,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.007621557120500781,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "audit_minus_fixed_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": -0.004355374325773103,
          "kuairec": -0.02184360210513747,
          "lastfm1k": -0.011927457871661775,
          "movielens20m": -0.000155460791228923
        },
        "draws": 10000,
        "lower": -0.01320414190778729,
        "mean": -0.009570473773450317,
        "seed": 2026092202,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": -0.005896943363883698,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_minus_fixed_hit1": {
        "domain_means": {
          "amazon_instruments2023": -0.0005000000000000002,
          "kuairec": 0.009166666666666667,
          "lastfm1k": -0.005477308294209703,
          "movielens20m": 0.005499999999999999
        },
        "draws": 10000,
        "lower": -0.0020230291471048517,
        "mean": 0.0021723395931142406,
        "seed": 2026092201,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.006299320226917054,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_minus_fixed_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": -0.003891988834568578,
          "kuairec": -0.017562041292133138,
          "lastfm1k": -0.010415745569243809,
          "movielens20m": 0.001113245606161751
        },
        "draws": 10000,
        "lower": -0.011055528606211165,
        "mean": -0.007689132522445944,
        "seed": 2026092200,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": -0.004269602840505275,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    },
    "selection": {
      "arm_order_for_exact_ties": [
        "history",
        "text",
        "fusion"
      ],
      "choices": {
        "amazon_instruments2023/gemma3_4b": {
          "chosen": "text",
          "development_ndcg5": {
            "fusion": 0.45711521299733965,
            "history": 0.44662344415179495,
            "text": 0.5189919454245069
          },
          "exact_tie": false,
          "tied_arms": [
            "text"
          ]
        },
        "amazon_instruments2023/llama32_3b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.47764718861543826,
            "history": 0.47137598680604026,
            "text": 0.47600160008669523
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "amazon_instruments2023/phi4_mini": {
          "chosen": "text",
          "development_ndcg5": {
            "fusion": 0.5056794511441127,
            "history": 0.4923238508267076,
            "text": 0.5095681141283348
          },
          "exact_tie": false,
          "tied_arms": [
            "text"
          ]
        },
        "amazon_instruments2023/qwen25_1p5b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.4956582760047304,
            "history": 0.4837933092859888,
            "text": 0.434689770596
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "amazon_instruments2023/qwen25_3b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.5456176645534199,
            "history": 0.5406816198404452,
            "text": 0.4999526595017662
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "amazon_instruments2023/qwen3_4b": {
          "chosen": "text",
          "development_ndcg5": {
            "fusion": 0.541428069186106,
            "history": 0.5346259734062234,
            "text": 0.5534611600028324
          },
          "exact_tie": false,
          "tied_arms": [
            "text"
          ]
        },
        "kuairec/gemma3_4b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.41670133114302643,
            "history": 0.28615763282982437,
            "text": 0.37868001008555374
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "kuairec/llama32_3b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.41670133114302643,
            "history": 0.2702805344434569,
            "text": 0.38594228915116396
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "kuairec/phi4_mini": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.41670133114302643,
            "history": 0.3146027356350304,
            "text": 0.3884480955491726
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "kuairec/qwen25_1p5b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.41670133114302643,
            "history": 0.35662895305328307,
            "text": 0.40962296829350864
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "kuairec/qwen25_3b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.4438780188036532,
            "history": 0.4294857717170219,
            "text": 0.3768449856370218
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "kuairec/qwen3_4b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.41670133114302643,
            "history": 0.30823924332273667,
            "text": 0.3786646280739812
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "lastfm1k/gemma3_4b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.6148055057205744,
            "history": 0.4733092403211733,
            "text": 0.565562460895845
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "lastfm1k/llama32_3b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.5880758203976216,
            "history": 0.45758986888784775,
            "text": 0.573429964688055
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "lastfm1k/phi4_mini": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.5957907548862004,
            "history": 0.4603776174935551,
            "text": 0.5489051051763538
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "lastfm1k/qwen25_1p5b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.600844694767666,
            "history": 0.42578212480106675,
            "text": 0.5623918401961054
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "lastfm1k/qwen25_3b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.5920890662352747,
            "history": 0.4359600615612414,
            "text": 0.5697091701613562
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "lastfm1k/qwen3_4b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.6107841564545767,
            "history": 0.47980038171634387,
            "text": 0.5866894281294708
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "movielens20m/gemma3_4b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.6921554037311385,
            "history": 0.5557967146260137,
            "text": 0.6465295479911137
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "movielens20m/llama32_3b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.6591252281940743,
            "history": 0.48100863643233216,
            "text": 0.6534711695319568
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "movielens20m/phi4_mini": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.6669374110956151,
            "history": 0.49330273823029813,
            "text": 0.6476348851060342
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "movielens20m/qwen25_1p5b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.661687588163929,
            "history": 0.4683235019535,
            "text": 0.5758465132723658
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "movielens20m/qwen25_3b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.6774020729910218,
            "history": 0.5087936506855195,
            "text": 0.6187611159750526
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        },
        "movielens20m/qwen3_4b": {
          "chosen": "fusion",
          "development_ndcg5": {
            "fusion": 0.6479714931325457,
            "history": 0.4562215615042708,
            "text": 0.6242843185830081
          },
          "exact_tie": false,
          "tied_arms": [
            "fusion"
          ]
        }
      },
      "criterion": "development NDCG@5 only"
    }
  },
  "random_evidence_prompt_control": {
    "by_domain_checkpoint": {
      "amazon_instruments2023/gemma3_4b": {
        "random_prompt_hit1": 0.239,
        "random_prompt_ndcg5": 0.4967404830675997,
        "text_minus_random_hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.054
          },
          "draws": 10000,
          "lower": 0.033,
          "mean": 0.054,
          "seed": 2026092410,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.075,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.03065230249302889
          },
          "draws": 10000,
          "lower": 0.014244999549928014,
          "mean": 0.03065230249302889,
          "seed": 2026092310,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.04673899035347303,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_original_hit1": 0.293,
        "text_original_ndcg5": 0.5273927855606285,
        "users": 1000
      },
      "amazon_instruments2023/llama32_3b": {
        "random_prompt_hit1": 0.195,
        "random_prompt_ndcg5": 0.4607595577303915,
        "text_minus_random_hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.051
          },
          "draws": 10000,
          "lower": 0.032,
          "mean": 0.051,
          "seed": 2026092411,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.07,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.03826358793495392
          },
          "draws": 10000,
          "lower": 0.025049065201588092,
          "mean": 0.03826358793495392,
          "seed": 2026092311,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.05143845755988282,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_original_hit1": 0.246,
        "text_original_ndcg5": 0.4990231456653454,
        "users": 1000
      },
      "amazon_instruments2023/phi4_mini": {
        "random_prompt_hit1": 0.234,
        "random_prompt_ndcg5": 0.502652401265511,
        "text_minus_random_hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.039
          },
          "draws": 10000,
          "lower": 0.022,
          "mean": 0.039,
          "seed": 2026092409,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.057,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.028955764805687224
          },
          "draws": 10000,
          "lower": 0.017617457616161483,
          "mean": 0.028955764805687224,
          "seed": 2026092309,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.040515961424708404,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_original_hit1": 0.273,
        "text_original_ndcg5": 0.5316081660711982,
        "users": 1000
      },
      "amazon_instruments2023/qwen25_1p5b": {
        "random_prompt_hit1": 0.184,
        "random_prompt_ndcg5": 0.424825370825561,
        "text_minus_random_hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.02
          },
          "draws": 10000,
          "lower": 0.0,
          "mean": 0.02,
          "seed": 2026092406,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.041,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.018224898352569425
          },
          "draws": 10000,
          "lower": 0.0017780854835087944,
          "mean": 0.018224898352569425,
          "seed": 2026092306,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.03454925606643541,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_original_hit1": 0.204,
        "text_original_ndcg5": 0.4430502691781304,
        "users": 1000
      },
      "amazon_instruments2023/qwen25_3b": {
        "random_prompt_hit1": 0.258,
        "random_prompt_ndcg5": 0.476465561807349,
        "text_minus_random_hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.043
          },
          "draws": 10000,
          "lower": 0.021975000000000022,
          "mean": 0.043,
          "seed": 2026092407,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.065,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.019323414244934865
          },
          "draws": 10000,
          "lower": 0.0031849969430605743,
          "mean": 0.019323414244934865,
          "seed": 2026092307,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.03573941388589839,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_original_hit1": 0.301,
        "text_original_ndcg5": 0.4957889760522839,
        "users": 1000
      },
      "amazon_instruments2023/qwen3_4b": {
        "random_prompt_hit1": 0.297,
        "random_prompt_ndcg5": 0.5571709096551382,
        "text_minus_random_hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.039
          },
          "draws": 10000,
          "lower": 0.021,
          "mean": 0.039,
          "seed": 2026092408,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.058,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.024009471682588216
          },
          "draws": 10000,
          "lower": 0.01128818285177712,
          "mean": 0.024009471682588216,
          "seed": 2026092308,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.03711582641528965,
          "users": {
            "amazon_instruments2023": 1000
          }
        },
        "text_original_hit1": 0.336,
        "text_original_ndcg5": 0.5811803813377264,
        "users": 1000
      },
      "kuairec/gemma3_4b": {
        "random_prompt_hit1": 0.125,
        "random_prompt_ndcg5": 0.3625255951960115,
        "text_minus_random_hit1": {
          "domain_means": {
            "kuairec": 0.067
          },
          "draws": 10000,
          "lower": 0.04,
          "mean": 0.067,
          "seed": 2026092416,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.094,
          "users": {
            "kuairec": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "kuairec": 0.0682564920273797
          },
          "draws": 10000,
          "lower": 0.04381565876405598,
          "mean": 0.0682564920273797,
          "seed": 2026092316,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.09235419674302149,
          "users": {
            "kuairec": 1000
          }
        },
        "text_original_hit1": 0.192,
        "text_original_ndcg5": 0.4307820872233912,
        "users": 1000
      },
      "kuairec/llama32_3b": {
        "random_prompt_hit1": 0.12,
        "random_prompt_ndcg5": 0.3432322486455861,
        "text_minus_random_hit1": {
          "domain_means": {
            "kuairec": 0.063
          },
          "draws": 10000,
          "lower": 0.037,
          "mean": 0.063,
          "seed": 2026092417,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.09,
          "users": {
            "kuairec": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "kuairec": 0.07642141330444274
          },
          "draws": 10000,
          "lower": 0.05227470863758302,
          "mean": 0.07642141330444274,
          "seed": 2026092317,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.10021138571259784,
          "users": {
            "kuairec": 1000
          }
        },
        "text_original_hit1": 0.183,
        "text_original_ndcg5": 0.4196536619500289,
        "users": 1000
      },
      "kuairec/phi4_mini": {
        "random_prompt_hit1": 0.141,
        "random_prompt_ndcg5": 0.3778612395169749,
        "text_minus_random_hit1": {
          "domain_means": {
            "kuairec": 0.041
          },
          "draws": 10000,
          "lower": 0.017,
          "mean": 0.041,
          "seed": 2026092415,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.065,
          "users": {
            "kuairec": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "kuairec": 0.05184723910747861
          },
          "draws": 10000,
          "lower": 0.031691755611966146,
          "mean": 0.05184723910747861,
          "seed": 2026092315,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.07150701200172409,
          "users": {
            "kuairec": 1000
          }
        },
        "text_original_hit1": 0.182,
        "text_original_ndcg5": 0.42970847862445355,
        "users": 1000
      },
      "kuairec/qwen25_1p5b": {
        "random_prompt_hit1": 0.137,
        "random_prompt_ndcg5": 0.3907273160332402,
        "text_minus_random_hit1": {
          "domain_means": {
            "kuairec": 0.041
          },
          "draws": 10000,
          "lower": 0.017,
          "mean": 0.041,
          "seed": 2026092412,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.066,
          "users": {
            "kuairec": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "kuairec": 0.055419975162897726
          },
          "draws": 10000,
          "lower": 0.03508258145612568,
          "mean": 0.055419975162897726,
          "seed": 2026092312,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.07608349523005996,
          "users": {
            "kuairec": 1000
          }
        },
        "text_original_hit1": 0.178,
        "text_original_ndcg5": 0.4461472911961379,
        "users": 1000
      },
      "kuairec/qwen25_3b": {
        "random_prompt_hit1": 0.127,
        "random_prompt_ndcg5": 0.3550134112793946,
        "text_minus_random_hit1": {
          "domain_means": {
            "kuairec": 0.052
          },
          "draws": 10000,
          "lower": 0.028,
          "mean": 0.052,
          "seed": 2026092413,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.077,
          "users": {
            "kuairec": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "kuairec": 0.06345581772981618
          },
          "draws": 10000,
          "lower": 0.04070776749344414,
          "mean": 0.06345581772981618,
          "seed": 2026092313,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.08691169278398618,
          "users": {
            "kuairec": 1000
          }
        },
        "text_original_hit1": 0.179,
        "text_original_ndcg5": 0.4184692290092108,
        "users": 1000
      },
      "kuairec/qwen3_4b": {
        "random_prompt_hit1": 0.106,
        "random_prompt_ndcg5": 0.3494840922706436,
        "text_minus_random_hit1": {
          "domain_means": {
            "kuairec": 0.044
          },
          "draws": 10000,
          "lower": 0.021,
          "mean": 0.044,
          "seed": 2026092414,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.066,
          "users": {
            "kuairec": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "kuairec": 0.05160605263546731
          },
          "draws": 10000,
          "lower": 0.03200488365058925,
          "mean": 0.05160605263546731,
          "seed": 2026092314,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.07081089717113635,
          "users": {
            "kuairec": 1000
          }
        },
        "text_original_hit1": 0.15,
        "text_original_ndcg5": 0.40109014490611095,
        "users": 1000
      },
      "lastfm1k/gemma3_4b": {
        "random_prompt_hit1": 0.1056338028169014,
        "random_prompt_ndcg5": 0.34957307027637896,
        "text_minus_random_hit1": {
          "domain_means": {
            "lastfm1k": 0.176056338028169
          },
          "draws": 10000,
          "lower": 0.12441314553990611,
          "mean": 0.176056338028169,
          "seed": 2026092422,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.22769953051643194,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "lastfm1k": 0.18019144586230282
          },
          "draws": 10000,
          "lower": 0.1336368905333235,
          "mean": 0.18019144586230282,
          "seed": 2026092322,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.227422792780786,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_original_hit1": 0.28169014084507044,
        "text_original_ndcg5": 0.5297645161386817,
        "users": 426
      },
      "lastfm1k/llama32_3b": {
        "random_prompt_hit1": 0.10093896713615023,
        "random_prompt_ndcg5": 0.3492113161240028,
        "text_minus_random_hit1": {
          "domain_means": {
            "lastfm1k": 0.17370892018779344
          },
          "draws": 10000,
          "lower": 0.12206572769953052,
          "mean": 0.17370892018779344,
          "seed": 2026092423,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.22535211267605634,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "lastfm1k": 0.17413787485523638
          },
          "draws": 10000,
          "lower": 0.12865098156703642,
          "mean": 0.17413787485523638,
          "seed": 2026092323,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.2199513855557422,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_original_hit1": 0.2746478873239437,
        "text_original_ndcg5": 0.5233491909792394,
        "users": 426
      },
      "lastfm1k/phi4_mini": {
        "random_prompt_hit1": 0.15023474178403756,
        "random_prompt_ndcg5": 0.38678734138420556,
        "text_minus_random_hit1": {
          "domain_means": {
            "lastfm1k": 0.13849765258215962
          },
          "draws": 10000,
          "lower": 0.08450704225352113,
          "mean": 0.13849765258215962,
          "seed": 2026092421,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.19014084507042253,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "lastfm1k": 0.14268363901686915
          },
          "draws": 10000,
          "lower": 0.10423357582339422,
          "mean": 0.14268363901686915,
          "seed": 2026092321,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.18266133307882612,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_original_hit1": 0.2887323943661972,
        "text_original_ndcg5": 0.5294709804010748,
        "users": 426
      },
      "lastfm1k/qwen25_1p5b": {
        "random_prompt_hit1": 0.11737089201877934,
        "random_prompt_ndcg5": 0.3491711494423368,
        "text_minus_random_hit1": {
          "domain_means": {
            "lastfm1k": 0.12441314553990611
          },
          "draws": 10000,
          "lower": 0.07511737089201878,
          "mean": 0.12441314553990611,
          "seed": 2026092418,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.17370892018779344,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "lastfm1k": 0.13435954153403962
          },
          "draws": 10000,
          "lower": 0.09180066638667425,
          "mean": 0.13435954153403962,
          "seed": 2026092318,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.1782038025875477,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_original_hit1": 0.24178403755868544,
        "text_original_ndcg5": 0.4835306909763764,
        "users": 426
      },
      "lastfm1k/qwen25_3b": {
        "random_prompt_hit1": 0.11971830985915492,
        "random_prompt_ndcg5": 0.363699322003947,
        "text_minus_random_hit1": {
          "domain_means": {
            "lastfm1k": 0.1643192488262911
          },
          "draws": 10000,
          "lower": 0.11267605633802817,
          "mean": 0.1643192488262911,
          "seed": 2026092419,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.215962441314554,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "lastfm1k": 0.14271315060406975
          },
          "draws": 10000,
          "lower": 0.0940070289421796,
          "mean": 0.14271315060406975,
          "seed": 2026092319,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.18925195354058763,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_original_hit1": 0.284037558685446,
        "text_original_ndcg5": 0.5064124726080168,
        "users": 426
      },
      "lastfm1k/qwen3_4b": {
        "random_prompt_hit1": 0.12206572769953052,
        "random_prompt_ndcg5": 0.3684346312457286,
        "text_minus_random_hit1": {
          "domain_means": {
            "lastfm1k": 0.1643192488262911
          },
          "draws": 10000,
          "lower": 0.11267605633802817,
          "mean": 0.1643192488262911,
          "seed": 2026092420,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.21830985915492956,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "lastfm1k": 0.16996448972311193
          },
          "draws": 10000,
          "lower": 0.12374640302491653,
          "mean": 0.16996448972311193,
          "seed": 2026092320,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.21614950877160205,
          "users": {
            "lastfm1k": 426
          }
        },
        "text_original_hit1": 0.2863849765258216,
        "text_original_ndcg5": 0.5383991209688406,
        "users": 426
      },
      "movielens20m/gemma3_4b": {
        "random_prompt_hit1": 0.238,
        "random_prompt_ndcg5": 0.49349661657563443,
        "text_minus_random_hit1": {
          "domain_means": {
            "movielens20m": 0.208
          },
          "draws": 10000,
          "lower": 0.173,
          "mean": 0.208,
          "seed": 2026092404,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.244,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "movielens20m": 0.17163723689221774
          },
          "draws": 10000,
          "lower": 0.14526566188511914,
          "mean": 0.17163723689221774,
          "seed": 2026092304,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.19786982609430814,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_original_hit1": 0.446,
        "text_original_ndcg5": 0.6651338534678523,
        "users": 1000
      },
      "movielens20m/llama32_3b": {
        "random_prompt_hit1": 0.233,
        "random_prompt_ndcg5": 0.4903153844436612,
        "text_minus_random_hit1": {
          "domain_means": {
            "movielens20m": 0.199
          },
          "draws": 10000,
          "lower": 0.165,
          "mean": 0.199,
          "seed": 2026092405,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.234,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "movielens20m": 0.17854055662619725
          },
          "draws": 10000,
          "lower": 0.15282545780090323,
          "mean": 0.17854055662619725,
          "seed": 2026092305,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.20459850120983464,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_original_hit1": 0.432,
        "text_original_ndcg5": 0.6688559410698586,
        "users": 1000
      },
      "movielens20m/phi4_mini": {
        "random_prompt_hit1": 0.246,
        "random_prompt_ndcg5": 0.4999179521817288,
        "text_minus_random_hit1": {
          "domain_means": {
            "movielens20m": 0.163
          },
          "draws": 10000,
          "lower": 0.129,
          "mean": 0.163,
          "seed": 2026092403,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.197,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "movielens20m": 0.15378120092412548
          },
          "draws": 10000,
          "lower": 0.13046384459903773,
          "mean": 0.15378120092412548,
          "seed": 2026092303,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.17765214779754518,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_original_hit1": 0.409,
        "text_original_ndcg5": 0.6536991531058542,
        "users": 1000
      },
      "movielens20m/qwen25_1p5b": {
        "random_prompt_hit1": 0.219,
        "random_prompt_ndcg5": 0.46866966315889486,
        "text_minus_random_hit1": {
          "domain_means": {
            "movielens20m": 0.133
          },
          "draws": 10000,
          "lower": 0.1,
          "mean": 0.133,
          "seed": 2026092400,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.166,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "movielens20m": 0.12088200814177626
          },
          "draws": 10000,
          "lower": 0.09750560144618077,
          "mean": 0.12088200814177626,
          "seed": 2026092300,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.14507490437150447,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_original_hit1": 0.352,
        "text_original_ndcg5": 0.5895516713006712,
        "users": 1000
      },
      "movielens20m/qwen25_3b": {
        "random_prompt_hit1": 0.233,
        "random_prompt_ndcg5": 0.47760233084814185,
        "text_minus_random_hit1": {
          "domain_means": {
            "movielens20m": 0.182
          },
          "draws": 10000,
          "lower": 0.147,
          "mean": 0.182,
          "seed": 2026092401,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.216,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "movielens20m": 0.15822692033420466
          },
          "draws": 10000,
          "lower": 0.13208815267527968,
          "mean": 0.15822692033420466,
          "seed": 2026092301,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.18476026764878545,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_original_hit1": 0.415,
        "text_original_ndcg5": 0.6358292511823466,
        "users": 1000
      },
      "movielens20m/qwen3_4b": {
        "random_prompt_hit1": 0.205,
        "random_prompt_ndcg5": 0.458194467196485,
        "text_minus_random_hit1": {
          "domain_means": {
            "movielens20m": 0.148
          },
          "draws": 10000,
          "lower": 0.116,
          "mean": 0.148,
          "seed": 2026092402,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.179,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_minus_random_ndcg5": {
          "domain_means": {
            "movielens20m": 0.14394627364185197
          },
          "draws": 10000,
          "lower": 0.12047398450922633,
          "mean": 0.14394627364185197,
          "seed": 2026092302,
          "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
          "upper": 0.1676350091400189,
          "users": {
            "movielens20m": 1000
          }
        },
        "text_original_hit1": 0.353,
        "text_original_ndcg5": 0.602140740838337,
        "users": 1000
      }
    },
    "control": "activity-matched random-neighbor evidence supplied in the PROMPT; mean of four saved main rotations",
    "equal_domain_checkpoint_averaged": {
      "random_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2345,
          "kuairec": 0.126,
          "lastfm1k": 0.11932707355242567,
          "movielens20m": 0.229
        },
        "equal_domain_mean": 0.17720676838810642,
        "pooled_user_mean": 0.18690406693909323,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "random_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.4864357140585917,
          "kuairec": 0.3631406504903084,
          "lastfm1k": 0.36114613841276666,
          "movielens20m": 0.48136606906742435
        },
        "equal_domain_mean": 0.4230221430072728,
        "pooled_user_mean": 0.43338899258031616,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2755,
          "kuairec": 0.17733333333333334,
          "lastfm1k": 0.2762128325508607,
          "movielens20m": 0.40116666666666667
        },
        "equal_domain_mean": 0.28255320813771523,
        "pooled_user_mean": 0.2836154893948239,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_minus_random_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.041,
          "kuairec": 0.05133333333333333,
          "lastfm1k": 0.15688575899843504,
          "movielens20m": 0.1721666666666667
        },
        "draws": 10000,
        "lower": 0.09127167938184663,
        "mean": 0.10534643974960876,
        "seed": 2026092502,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.11906773767605633,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_minus_random_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.026571573252293756,
          "kuairec": 0.06116783166124705,
          "lastfm1k": 0.15734169026593828,
          "movielens20m": 0.15450236609339557
        },
        "draws": 10000,
        "lower": 0.08810437951286265,
        "mean": 0.09989586531821867,
        "seed": 2026092501,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.11143236971461268,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5130072873108854,
          "kuairec": 0.4243084821515555,
          "lastfm1k": 0.5184878286787049,
          "movielens20m": 0.63586843516082
        },
        "equal_domain_mean": 0.5229180083254914,
        "pooled_user_mean": 0.5236602509166343,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    },
    "not_the_control": "random_support count ranker",
    "rows": 20556
  },
  "matched_configuration_sensitivity": {
    "chosen_arm_counts": {
      "amazon_instruments2023/fusion": 1857,
      "amazon_instruments2023/history": 978,
      "amazon_instruments2023/text": 3165,
      "kuairec/fusion": 4176,
      "kuairec/history": 267,
      "kuairec/text": 1557,
      "lastfm1k/fusion": 1660,
      "lastfm1k/history": 58,
      "lastfm1k/text": 838,
      "movielens20m/fusion": 4157,
      "movielens20m/history": 249,
      "movielens20m/text": 1594
    },
    "configuration": {
      "complexity": 960,
      "early_stopping": false,
      "kind": "hgb",
      "l2": 10,
      "learning_rate": 0.05,
      "leaves": 4,
      "max_iter": 120,
      "min_leaf": 80,
      "random_states_by_target": [
        20260918,
        20260919
      ],
      "target_order": [
        "text-history",
        "fusion-history"
      ]
    },
    "confirmation_rows": 20556,
    "features": "V_alt6_R",
    "fit_rows": 11088,
    "paired_differences": {
      "audit_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": -0.00033336346604876294,
          "kuairec": -0.0012156109068319212,
          "lastfm1k": -7.264559071746181e-05,
          "movielens20m": 0.00021723066650892474
        },
        "draws": 10000,
        "lower": -0.0008877104083040319,
        "mean": -0.00035109732427230527,
        "seed": 2026092605,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0001756608757917031,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.0008333333333333333,
          "kuairec": -0.001333333333333334,
          "lastfm1k": -0.002738654147104851,
          "movielens20m": 0.0006666666666666665
        },
        "draws": 10000,
        "lower": -0.0031083724569640056,
        "mean": -0.0006429968701095463,
        "seed": 2026092604,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0017754743740219083,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0010661747155383259,
          "kuairec": 0.0028079888072823408,
          "lastfm1k": 0.0001945182215566547,
          "movielens20m": 0.001735034085340676
        },
        "draws": 10000,
        "lower": -0.0005940871220397586,
        "mean": 0.0014509289574294992,
        "seed": 2026092603,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0034949282303133942,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.002,
          "kuairec": -0.0014999999999999998,
          "lastfm1k": -0.00039123630672926465,
          "movielens20m": 0.0011666666666666668
        },
        "draws": 10000,
        "lower": -0.0010179968701095462,
        "mean": 0.0003188575899843505,
        "seed": 2026092601,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0016702318075117362,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0006027892243338002,
          "kuairec": -0.0014735720057219872,
          "lastfm1k": -0.0013171940808613147,
          "movielens20m": 0.00046632768795000176
        },
        "draws": 10000,
        "lower": -0.0015813740595705282,
        "mean": -0.00043041229357487494,
        "seed": 2026092600,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0007055178268611836,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": 3.070751036012457e-05,
          "kuairec": -0.00012043883242544018,
          "lastfm1k": -1.8745328211443806e-05,
          "movielens20m": 7.541305197599616e-05
        },
        "draws": 10000,
        "lower": -8.85407892649532e-05,
        "mean": -8.265899575190817e-06,
        "seed": 2026092602,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 7.220844383989455e-05,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    },
    "policies": {
      "audit": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2863333333333334,
            "kuairec": 0.1995,
            "lastfm1k": 0.29107981220657275,
            "movielens20m": 0.44033333333333335
          },
          "equal_domain_mean": 0.3043116197183099,
          "pooled_user_mean": 0.30652850749172994,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "mse": {
          "domain_means": {
            "amazon_instruments2023": 0.06203152369374372,
            "kuairec": 0.1598633017156433,
            "lastfm1k": 0.1533645954519835,
            "movielens20m": 0.1341737928138322
          },
          "equal_domain_mean": 0.12735830341880067,
          "pooled_user_mean": 0.12300114882830247,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5315558289087674,
            "kuairec": 0.4362749611005517,
            "lastfm1k": 0.5347110210139273,
            "movielens20m": 0.6687888149664849
          },
          "equal_domain_mean": 0.5428326564974328,
          "pooled_user_mean": 0.5441933741762222,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      },
      "matched": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2871666666666666,
            "kuairec": 0.19816666666666666,
            "lastfm1k": 0.2883411580594679,
            "movielens20m": 0.441
          },
          "equal_domain_mean": 0.3036686228482003,
          "pooled_user_mean": 0.30623662191087764,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "mse": {
          "domain_means": {
            "amazon_instruments2023": 0.062364887159792486,
            "kuairec": 0.16107891262247523,
            "lastfm1k": 0.15343724104270098,
            "movielens20m": 0.1339565621473233
          },
          "equal_domain_mean": 0.127709400743073,
          "pooled_user_mean": 0.12339889860297186,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5326220036243058,
            "kuairec": 0.4390829499078341,
            "lastfm1k": 0.534905539235484,
            "movielens20m": 0.6705238490518256
          },
          "equal_domain_mean": 0.5442835854548624,
          "pooled_user_mean": 0.5458548051074961,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      },
      "ordinary": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2851666666666666,
            "kuairec": 0.19966666666666666,
            "lastfm1k": 0.2887323943661972,
            "movielens20m": 0.43983333333333335
          },
          "equal_domain_mean": 0.30334976525821594,
          "pooled_user_mean": 0.30579879353959916,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "mse": {
          "domain_means": {
            "amazon_instruments2023": 0.06239559467015261,
            "kuairec": 0.16095847379004977,
            "lastfm1k": 0.1534184957144895,
            "movielens20m": 0.1340319751992993
          },
          "equal_domain_mean": 0.1277011348434978,
          "pooled_user_mean": 0.1233923884512184,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5320192143999719,
            "kuairec": 0.4405565219135561,
            "lastfm1k": 0.5362227333163454,
            "movielens20m": 0.6700575213638756
          },
          "equal_domain_mean": 0.5447139977484372,
          "pooled_user_mean": 0.546136643920072,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      }
    },
    "status": "post hoc matched-configuration sensitivity; original selected policies unchanged"
  },
  "actual_tie_analysis": {
    "models": {
      "gemma3_4b": {
        "direct": {
          "actual_multi_maximum": {
            "accuracy": 0.96,
            "cases": 50,
            "valid_answer_probability": 0.9530252669866348
          },
          "actual_unique_maximum": {
            "accuracy": 0.8284313725490197,
            "cases": 204,
            "valid_answer_probability": 0.8265110315718546
          },
          "all": {
            "accuracy": 0.8543307086614174,
            "cases": 254,
            "valid_answer_probability": 0.8514154086220082
          }
        },
        "pairwise": {
          "actual_non_tie": {
            "accuracy": 0.7303921568627451,
            "cases": 204,
            "valid_answer_probability": 0.7355230410448506
          },
          "actual_tie": {
            "accuracy": 0.0,
            "cases": 54,
            "valid_answer_probability": 0.00018970757408101925
          },
          "all": {
            "accuracy": 0.5775193798449613,
            "cases": 258,
            "valid_answer_probability": 0.5816160642718989
          },
          "predicted_tie_rate_when_actual_non_tie": 0.014705882352941176,
          "predicted_tie_rate_when_actual_tie": 0.0,
          "semantic_confusion_counts": {
            "left": {
              "left": 104,
              "right": 1,
              "tie": 1
            },
            "right": {
              "left": 51,
              "right": 45,
              "tie": 2
            },
            "tie": {
              "left": 49,
              "right": 5,
              "tie": 0
            }
          }
        },
        "primary": {
          "cases": 512,
          "direct": 254,
          "pairwise": 258
        },
        "synthetic_regime_vs_actual_pairwise_tie": {
          "dense_near_tie": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          },
          "one_count": {
            "actual_non_tie": 53,
            "actual_tie": 0,
            "cases": 53
          },
          "sparse": {
            "actual_non_tie": 51,
            "actual_tie": 0,
            "cases": 51
          },
          "tie": {
            "actual_non_tie": 0,
            "actual_tie": 54,
            "cases": 54
          },
          "zero_mixed": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          }
        }
      },
      "llama32_3b": {
        "direct": {
          "actual_multi_maximum": {
            "accuracy": 0.86,
            "cases": 50,
            "valid_answer_probability": 0.7704835256572662
          },
          "actual_unique_maximum": {
            "accuracy": 0.696078431372549,
            "cases": 204,
            "valid_answer_probability": 0.6093521579113665
          },
          "all": {
            "accuracy": 0.7283464566929134,
            "cases": 254,
            "valid_answer_probability": 0.6410709310896932
          }
        },
        "pairwise": {
          "actual_non_tie": {
            "accuracy": 0.11764705882352941,
            "cases": 204,
            "valid_answer_probability": 0.17690402188355073
          },
          "actual_tie": {
            "accuracy": 0.7407407407407407,
            "cases": 54,
            "valid_answer_probability": 0.6026439022542649
          },
          "all": {
            "accuracy": 0.24806201550387597,
            "cases": 258,
            "valid_answer_probability": 0.26601236893788627
          },
          "predicted_tie_rate_when_actual_non_tie": 0.7450980392156863,
          "predicted_tie_rate_when_actual_tie": 0.7407407407407407,
          "semantic_confusion_counts": {
            "left": {
              "left": 14,
              "right": 8,
              "tie": 84
            },
            "right": {
              "left": 20,
              "right": 10,
              "tie": 68
            },
            "tie": {
              "left": 12,
              "right": 2,
              "tie": 40
            }
          }
        },
        "primary": {
          "cases": 512,
          "direct": 254,
          "pairwise": 258
        },
        "synthetic_regime_vs_actual_pairwise_tie": {
          "dense_near_tie": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          },
          "one_count": {
            "actual_non_tie": 53,
            "actual_tie": 0,
            "cases": 53
          },
          "sparse": {
            "actual_non_tie": 51,
            "actual_tie": 0,
            "cases": 51
          },
          "tie": {
            "actual_non_tie": 0,
            "actual_tie": 54,
            "cases": 54
          },
          "zero_mixed": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          }
        }
      },
      "phi4_mini": {
        "direct": {
          "actual_multi_maximum": {
            "accuracy": 0.94,
            "cases": 50,
            "valid_answer_probability": 0.8636138779802494
          },
          "actual_unique_maximum": {
            "accuracy": 0.7941176470588235,
            "cases": 204,
            "valid_answer_probability": 0.7294438303892454
          },
          "all": {
            "accuracy": 0.8228346456692913,
            "cases": 254,
            "valid_answer_probability": 0.7558552570803879
          }
        },
        "pairwise": {
          "actual_non_tie": {
            "accuracy": 0.1323529411764706,
            "cases": 204,
            "valid_answer_probability": 0.19937041140088738
          },
          "actual_tie": {
            "accuracy": 0.8148148148148148,
            "cases": 54,
            "valid_answer_probability": 0.6383942909141306
          },
          "all": {
            "accuracy": 0.2751937984496124,
            "cases": 258,
            "valid_answer_probability": 0.2912591303687755
          },
          "predicted_tie_rate_when_actual_non_tie": 0.803921568627451,
          "predicted_tie_rate_when_actual_tie": 0.8148148148148148,
          "semantic_confusion_counts": {
            "left": {
              "left": 24,
              "right": 3,
              "tie": 79
            },
            "right": {
              "left": 10,
              "right": 3,
              "tie": 85
            },
            "tie": {
              "left": 7,
              "right": 3,
              "tie": 44
            }
          }
        },
        "primary": {
          "cases": 512,
          "direct": 254,
          "pairwise": 258
        },
        "synthetic_regime_vs_actual_pairwise_tie": {
          "dense_near_tie": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          },
          "one_count": {
            "actual_non_tie": 53,
            "actual_tie": 0,
            "cases": 53
          },
          "sparse": {
            "actual_non_tie": 51,
            "actual_tie": 0,
            "cases": 51
          },
          "tie": {
            "actual_non_tie": 0,
            "actual_tie": 54,
            "cases": 54
          },
          "zero_mixed": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          }
        }
      },
      "qwen25_1p5b": {
        "direct": {
          "actual_multi_maximum": {
            "accuracy": 0.48,
            "cases": 50,
            "valid_answer_probability": 0.42262396321721063
          },
          "actual_unique_maximum": {
            "accuracy": 0.2647058823529412,
            "cases": 204,
            "valid_answer_probability": 0.2203442213662654
          },
          "all": {
            "accuracy": 0.30708661417322836,
            "cases": 254,
            "valid_answer_probability": 0.26016306818731766
          }
        },
        "pairwise": {
          "actual_non_tie": {
            "accuracy": 0.18137254901960784,
            "cases": 204,
            "valid_answer_probability": 0.2227440891835394
          },
          "actual_tie": {
            "accuracy": 0.35185185185185186,
            "cases": 54,
            "valid_answer_probability": 0.3649758604463479
          },
          "all": {
            "accuracy": 0.21705426356589147,
            "cases": 258,
            "valid_answer_probability": 0.25251352968040625
          },
          "predicted_tie_rate_when_actual_non_tie": 0.6911764705882353,
          "predicted_tie_rate_when_actual_tie": 0.35185185185185186,
          "semantic_confusion_counts": {
            "left": {
              "left": 17,
              "right": 15,
              "tie": 74
            },
            "right": {
              "left": 11,
              "right": 20,
              "tie": 67
            },
            "tie": {
              "left": 20,
              "right": 15,
              "tie": 19
            }
          }
        },
        "primary": {
          "cases": 512,
          "direct": 254,
          "pairwise": 258
        },
        "synthetic_regime_vs_actual_pairwise_tie": {
          "dense_near_tie": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          },
          "one_count": {
            "actual_non_tie": 53,
            "actual_tie": 0,
            "cases": 53
          },
          "sparse": {
            "actual_non_tie": 51,
            "actual_tie": 0,
            "cases": 51
          },
          "tie": {
            "actual_non_tie": 0,
            "actual_tie": 54,
            "cases": 54
          },
          "zero_mixed": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          }
        }
      },
      "qwen25_3b": {
        "direct": {
          "actual_multi_maximum": {
            "accuracy": 0.6,
            "cases": 50,
            "valid_answer_probability": 0.5692833784742348
          },
          "actual_unique_maximum": {
            "accuracy": 0.36764705882352944,
            "cases": 204,
            "valid_answer_probability": 0.35701589881247725
          },
          "all": {
            "accuracy": 0.41338582677165353,
            "cases": 254,
            "valid_answer_probability": 0.3988008357537682
          }
        },
        "pairwise": {
          "actual_non_tie": {
            "accuracy": 0.49019607843137253,
            "cases": 204,
            "valid_answer_probability": 0.4660153840557035
          },
          "actual_tie": {
            "accuracy": 0.1111111111111111,
            "cases": 54,
            "valid_answer_probability": 0.12223458660460185
          },
          "all": {
            "accuracy": 0.4108527131782946,
            "cases": 258,
            "valid_answer_probability": 0.39406126365896127
          },
          "predicted_tie_rate_when_actual_non_tie": 0.19607843137254902,
          "predicted_tie_rate_when_actual_tie": 0.1111111111111111,
          "semantic_confusion_counts": {
            "left": {
              "left": 77,
              "right": 8,
              "tie": 21
            },
            "right": {
              "left": 56,
              "right": 23,
              "tie": 19
            },
            "tie": {
              "left": 38,
              "right": 10,
              "tie": 6
            }
          }
        },
        "primary": {
          "cases": 512,
          "direct": 254,
          "pairwise": 258
        },
        "synthetic_regime_vs_actual_pairwise_tie": {
          "dense_near_tie": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          },
          "one_count": {
            "actual_non_tie": 53,
            "actual_tie": 0,
            "cases": 53
          },
          "sparse": {
            "actual_non_tie": 51,
            "actual_tie": 0,
            "cases": 51
          },
          "tie": {
            "actual_non_tie": 0,
            "actual_tie": 54,
            "cases": 54
          },
          "zero_mixed": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          }
        }
      },
      "qwen3_4b": {
        "direct": {
          "actual_multi_maximum": {
            "accuracy": 0.84,
            "cases": 50,
            "valid_answer_probability": 0.8407081960141537
          },
          "actual_unique_maximum": {
            "accuracy": 0.7009803921568627,
            "cases": 204,
            "valid_answer_probability": 0.7032449202331224
          },
          "all": {
            "accuracy": 0.7283464566929134,
            "cases": 254,
            "valid_answer_probability": 0.7303046201900183
          }
        },
        "pairwise": {
          "actual_non_tie": {
            "accuracy": 0.5588235294117647,
            "cases": 204,
            "valid_answer_probability": 0.5487395476301657
          },
          "actual_tie": {
            "accuracy": 0.018518518518518517,
            "cases": 54,
            "valid_answer_probability": 0.01840531144603888
          },
          "all": {
            "accuracy": 0.44573643410852715,
            "cases": 258,
            "valid_answer_probability": 0.43773935866139496
          },
          "predicted_tie_rate_when_actual_non_tie": 0.00980392156862745,
          "predicted_tie_rate_when_actual_tie": 0.018518518518518517,
          "semantic_confusion_counts": {
            "left": {
              "left": 104,
              "right": 0,
              "tie": 2
            },
            "right": {
              "left": 88,
              "right": 10,
              "tie": 0
            },
            "tie": {
              "left": 53,
              "right": 0,
              "tie": 1
            }
          }
        },
        "primary": {
          "cases": 512,
          "direct": 254,
          "pairwise": 258
        },
        "synthetic_regime_vs_actual_pairwise_tie": {
          "dense_near_tie": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          },
          "one_count": {
            "actual_non_tie": 53,
            "actual_tie": 0,
            "cases": 53
          },
          "sparse": {
            "actual_non_tie": 51,
            "actual_tie": 0,
            "cases": 51
          },
          "tie": {
            "actual_non_tie": 0,
            "actual_tie": 54,
            "cases": 54
          },
          "zero_mixed": {
            "actual_non_tie": 50,
            "actual_tie": 0,
            "cases": 50
          }
        }
      }
    },
    "nonprimary_renderings_excluded": 1024,
    "primary_panel_counts": {
      "direct": 254,
      "pairwise": 258
    },
    "scope": "primary renderings only; equivalence and swap repeats excluded"
  },
  "source_aggregate_sha256": "871ac80cf51ce00162f3f038c6a2882cd5b40de3857b7aa13f76106f723ec4ae"
}


==> anc/statistical_supplement/REFERENCE_RESULTS_GUIDE.md <==
# Reference-comparison results

Source: `REFERENCE_COMPARISON_RESULTS.json`; extracted scientific fields match the received canonical aggregate. The intervals below are post hoc fixed-domain, paired user-bootstrap intervals with checkpoint averaging and 10,000 draws. They are nominal secondary intervals; the original primary uses hierarchical resampling.

| Result / JSON field | Mean | 95% interval | Seed |
|---|---:|---|---:|
| `development_fixed_arm/ordinary_minus_fixed_ndcg5` | -0.007689132522 | [-0.011055528606, -0.004269602841] | 2026092200 |
| `development_fixed_arm/audit_minus_fixed_ndcg5` | -0.009570473773 | [-0.013204141908, -0.005896943364] | 2026092202 |
| `matched_configuration_sensitivity/matched_minus_ordinary_ndcg5` | -0.000430412294 | [-0.001581374060, 0.000705517827] | 2026092600 |
| `matched_configuration_sensitivity/matched_minus_audit_ndcg5` | 0.001450928957 | [-0.000594087122, 0.003494928230] | 2026092603 |
| `matched_configuration_sensitivity/ordinary_minus_matched_mse` | -0.000008265900 | [-0.000088540789, 0.000072208444] | 2026092602 |
| `random_evidence_prompt_control/text_minus_random_ndcg5` | 0.099895865318 | [0.088104379513, 0.111432369715] | 2026092501 |
| `random_evidence_prompt_control/text_minus_random_hit1` | 0.105346439750 | [0.091271679382, 0.119067737676] | 2026092502 |

The aggregate checker verifies policy differences, equal-domain averaging, and tie-confusion counts (186 checks). Development-fixed intervals are replayed from `fixed_policy_user_metrics.json` by `replay_additional_diagnostics.py`. Random-prompt and matched-fit intervals are replayed by `controls_and_matched/replay_minimized.py`; that script checks 234 full-precision targets, including interval endpoints. The command list is in `README.md`.

## Fixed-reference means

- fixed: NDCG@5 0.552403130270883; Hit@1 0.301177425665102.
- ordinary: NDCG@5 0.544713997748437; Hit@1 0.303349765258216.
- audit: NDCG@5 0.542832656497433; Hit@1 0.304311619718310.

Both selector-minus-fixed Hit@1 point estimates are positive and their intervals include zero. The fixed-policy advantage in this manuscript is an NDCG@5 finding, not an all-metrics claim.


==> anc/statistical_supplement/REPLAY_PARAMETERS.json <==
{
  "purpose": "Index of existing construction and resampling specifications; no results recomputed or methods changed by this index.",
  "construction": {
    "cohort_seed": 2026091803,
    "prompt_seed": 2026091804,
    "bpr_seeds": [
      11,
      29,
      47,
      71,
      101
    ],
    "gain_regressor_target_random_states": [
      20260918,
      20260919
    ]
  },
  "original_interval_implementation": {
    "file": "analyze_routing_extension.py",
    "sha256": "65ec9bdebe7519ec7bc800b1e75ba91bdb190c577310c11ee87fd2aff2bb6b2c",
    "domain_order": [
      "movielens20m",
      "amazon_instruments2023",
      "kuairec",
      "lastfm1k"
    ],
    "family_iteration_order": [
      "gemma",
      "llama",
      "phi",
      "qwen"
    ],
    "default_hierarchical_domains": false,
    "default_draws": 10000,
    "rng": "numpy.random.default_rng",
    "ordering": "Bootstrap draws and user-level sign-flip draws are interleaved. Preserve the code and domain/user order, not only the seed.",
    "specifications": [
      {
        "analysis": "Pooled primary NDCG@5",
        "seed": 2026091811,
        "draws": 10000,
        "scheme": "hierarchical domains and users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 688
      },
      {
        "analysis": "Pooled gain MSE",
        "seed": 2026091829,
        "draws": 10000,
        "scheme": "hierarchical domains and users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 690
      },
      {
        "analysis": "movielens20m / NDCG@5 (95% and 90% intervals)",
        "seed": 2026092000,
        "draws": 10000,
        "scheme": "single-domain users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 550
      },
      {
        "analysis": "movielens20m / gain MSE",
        "seed": 2026092001,
        "draws": 10000,
        "scheme": "single-domain users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 550
      },
      {
        "analysis": "Exclude movielens20m",
        "seed": 2026091900,
        "draws": 10000,
        "scheme": "fixed retained domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 572
      },
      {
        "analysis": "amazon_instruments2023 / NDCG@5 (95% and 90% intervals)",
        "seed": 2026092010,
        "draws": 10000,
        "scheme": "single-domain users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 550
      },
      {
        "analysis": "amazon_instruments2023 / gain MSE",
        "seed": 2026092011,
        "draws": 10000,
        "scheme": "single-domain users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 550
      },
      {
        "analysis": "Exclude amazon_instruments2023",
        "seed": 2026091901,
        "draws": 10000,
        "scheme": "fixed retained domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 572
      },
      {
        "analysis": "kuairec / NDCG@5 (95% and 90% intervals)",
        "seed": 2026092020,
        "draws": 10000,
        "scheme": "single-domain users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 550
      },
      {
        "analysis": "kuairec / gain MSE",
        "seed": 2026092021,
        "draws": 10000,
        "scheme": "single-domain users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 550
      },
      {
        "analysis": "Exclude kuairec",
        "seed": 2026091902,
        "draws": 10000,
        "scheme": "fixed retained domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 572
      },
      {
        "analysis": "lastfm1k / NDCG@5 (95% and 90% intervals)",
        "seed": 2026092030,
        "draws": 10000,
        "scheme": "single-domain users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 550
      },
      {
        "analysis": "lastfm1k / gain MSE",
        "seed": 2026092031,
        "draws": 10000,
        "scheme": "single-domain users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 550
      },
      {
        "analysis": "Exclude lastfm1k",
        "seed": 2026091903,
        "draws": 10000,
        "scheme": "fixed retained domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 572
      },
      {
        "analysis": "Exclude family gemma",
        "seed": 2026091920,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 577
      },
      {
        "analysis": "Family gemma only",
        "seed": 2026091940,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 581
      },
      {
        "analysis": "Exclude family llama",
        "seed": 2026091921,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 577
      },
      {
        "analysis": "Family llama only",
        "seed": 2026091941,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 581
      },
      {
        "analysis": "Exclude family phi",
        "seed": 2026091922,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 577
      },
      {
        "analysis": "Family phi only",
        "seed": 2026091942,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 581
      },
      {
        "analysis": "Exclude family qwen",
        "seed": 2026091923,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 577
      },
      {
        "analysis": "Family qwen only",
        "seed": 2026091943,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 581
      },
      {
        "analysis": "Exclude all-zero-support requests",
        "seed": 2026091847,
        "draws": 10000,
        "scheme": "fixed domains; resample users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 695
      },
      {
        "analysis": "Development cross-fit NDCG@5",
        "seed": 2026091853,
        "draws": 10000,
        "scheme": "hierarchical domains and users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 697
      },
      {
        "analysis": "Development cross-fit MSE",
        "seed": 2026091854,
        "draws": 10000,
        "scheme": "hierarchical domains and users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 699
      },
      {
        "analysis": "Candidate draw 1 / NDCG@5",
        "seed": 2026091860,
        "draws": 10000,
        "scheme": "hierarchical domains and users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 719
      },
      {
        "analysis": "Candidate draw 1 / MSE",
        "seed": 2026091870,
        "draws": 10000,
        "scheme": "hierarchical domains and users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 721
      },
      {
        "analysis": "Candidate draw 2 / NDCG@5",
        "seed": 2026091861,
        "draws": 10000,
        "scheme": "hierarchical domains and users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 719
      },
      {
        "analysis": "Candidate draw 2 / MSE",
        "seed": 2026091871,
        "draws": 10000,
        "scheme": "hierarchical domains and users",
        "source_file": "analyze_routing_extension.py",
        "source_line": 721
      }
    ]
  },
  "indexed_result_seeds": [
    {
      "file": "PRIMARY_REPLAY_RECEIPT.json",
      "json_pointer": "/primary_operational",
      "seed": 2026091811
    },
    {
      "file": "PRIMARY_REPLAY_RECEIPT.json",
      "json_pointer": "/domain_operational/movielens20m",
      "seed": 2026092000
    },
    {
      "file": "PRIMARY_REPLAY_RECEIPT.json",
      "json_pointer": "/domain_operational/amazon_instruments2023",
      "seed": 2026092010
    },
    {
      "file": "PRIMARY_REPLAY_RECEIPT.json",
      "json_pointer": "/domain_operational/kuairec",
      "seed": 2026092020
    },
    {
      "file": "PRIMARY_REPLAY_RECEIPT.json",
      "json_pointer": "/domain_operational/lastfm1k",
      "seed": 2026092030
    },
    {
      "file": "SECONDARY_INFERENCE.json",
      "json_pointer": "/fixed_primary_check",
      "seed": 2026091811,
      "draws": 10000,
      "domain_resampling": true
    },
    {
      "file": "SECONDARY_INFERENCE.json",
      "json_pointer": "/fixed_domain_sensitivity",
      "seed": 2026092201,
      "draws": 20000,
      "domain_resampling": false
    },
    {
      "file": "SECONDARY_INFERENCE.json",
      "json_pointer": "/reading_vs_observable",
      "seed": 2026092202,
      "draws": 10000,
      "domain_resampling": true
    },
    {
      "file": "SECONDARY_INFERENCE.json",
      "json_pointer": "/ordinary_vs_observable",
      "seed": 2026092203,
      "draws": 10000,
      "domain_resampling": true
    },
    {
      "file": "SECONDARY_INFERENCE.json",
      "json_pointer": "/equal_call_reading_vs_ordinary",
      "seed": 20260921,
      "draws": 10000,
      "domain_resampling": true
    },
    {
      "file": "SECONDARY_INFERENCE.json",
      "json_pointer": "/ordinary_added_to_reading",
      "seed": 2026092205,
      "draws": 10000,
      "domain_resampling": true
    },
    {
      "file": "SECONDARY_INFERENCE.json",
      "json_pointer": "/hit1_added_reading",
      "seed": 2026092206,
      "draws": 10000,
      "domain_resampling": true
    },
    {
      "file": "ADDITIONAL_DIAGNOSTICS.json",
      "json_pointer": "/subsets/lastfm_only",
      "seed": 2026092237,
      "draws": 20000,
      "scheme": "fixed-domain paired user bootstrap; shared domain draws across subset summaries"
    },
    {
      "file": "ADDITIONAL_DIAGNOSTICS.json",
      "json_pointer": "/subsets/rebuilt_domains",
      "seed": 2026092237,
      "draws": 20000,
      "scheme": "fixed-domain paired user bootstrap; shared domain draws across subset summaries"
    },
    {
      "file": "ADDITIONAL_DIAGNOSTICS.json",
      "json_pointer": "/subsets/excluding_kuairec",
      "seed": 2026092237,
      "draws": 20000,
      "scheme": "fixed-domain paired user bootstrap; shared domain draws across subset summaries"
    },
    {
      "file": "ADDITIONAL_DIAGNOSTICS.json",
      "json_pointer": "/subsets/reused_domains",
      "seed": 2026092237,
      "draws": 20000,
      "scheme": "fixed-domain paired user bootstrap; shared domain draws across subset summaries"
    },
    {
      "file": "ADDITIONAL_DIAGNOSTICS.json",
      "json_pointer": "/fixed_policy_replay/baseline_minus_fixed_ndcg5",
      "seed": 2026092200,
      "draws": 10000,
      "scheme": "fixed-domain paired user percentile bootstrap; equal domain weights"
    },
    {
      "file": "ADDITIONAL_DIAGNOSTICS.json",
      "json_pointer": "/fixed_policy_replay/baseline_minus_fixed_hit1",
      "seed": 2026092201,
      "draws": 10000,
      "scheme": "fixed-domain paired user percentile bootstrap; equal domain weights"
    },
    {
      "file": "ADDITIONAL_DIAGNOSTICS.json",
      "json_pointer": "/fixed_policy_replay/augmented_minus_fixed_ndcg5",
      "seed": 2026092202,
      "draws": 10000,
      "scheme": "fixed-domain paired user percentile bootstrap; equal domain weights"
    },
    {
      "file": "ADDITIONAL_DIAGNOSTICS.json",
      "json_pointer": "/fixed_policy_replay/augmented_minus_fixed_hit1",
      "seed": 2026092203,
      "draws": 10000,
      "scheme": "fixed-domain paired user percentile bootstrap; equal domain weights"
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/development_fixed_arm/paired_differences/audit_minus_fixed_hit1",
      "seed": 2026092203,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/development_fixed_arm/paired_differences/audit_minus_fixed_ndcg5",
      "seed": 2026092202,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/development_fixed_arm/paired_differences/ordinary_minus_fixed_hit1",
      "seed": 2026092201,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/development_fixed_arm/paired_differences/ordinary_minus_fixed_ndcg5",
      "seed": 2026092200,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1gemma3_4b/text_minus_random_hit1",
      "seed": 2026092410,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1gemma3_4b/text_minus_random_ndcg5",
      "seed": 2026092310,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1llama32_3b/text_minus_random_hit1",
      "seed": 2026092411,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1llama32_3b/text_minus_random_ndcg5",
      "seed": 2026092311,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1phi4_mini/text_minus_random_hit1",
      "seed": 2026092409,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1phi4_mini/text_minus_random_ndcg5",
      "seed": 2026092309,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen25_1p5b/text_minus_random_hit1",
      "seed": 2026092406,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen25_1p5b/text_minus_random_ndcg5",
      "seed": 2026092306,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen25_3b/text_minus_random_hit1",
      "seed": 2026092407,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen25_3b/text_minus_random_ndcg5",
      "seed": 2026092307,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen3_4b/text_minus_random_hit1",
      "seed": 2026092408,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen3_4b/text_minus_random_ndcg5",
      "seed": 2026092308,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1gemma3_4b/text_minus_random_hit1",
      "seed": 2026092416,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1gemma3_4b/text_minus_random_ndcg5",
      "seed": 2026092316,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1llama32_3b/text_minus_random_hit1",
      "seed": 2026092417,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1llama32_3b/text_minus_random_ndcg5",
      "seed": 2026092317,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1phi4_mini/text_minus_random_hit1",
      "seed": 2026092415,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1phi4_mini/text_minus_random_ndcg5",
      "seed": 2026092315,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen25_1p5b/text_minus_random_hit1",
      "seed": 2026092412,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen25_1p5b/text_minus_random_ndcg5",
      "seed": 2026092312,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen25_3b/text_minus_random_hit1",
      "seed": 2026092413,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen25_3b/text_minus_random_ndcg5",
      "seed": 2026092313,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen3_4b/text_minus_random_hit1",
      "seed": 2026092414,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen3_4b/text_minus_random_ndcg5",
      "seed": 2026092314,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1gemma3_4b/text_minus_random_hit1",
      "seed": 2026092422,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1gemma3_4b/text_minus_random_ndcg5",
      "seed": 2026092322,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1llama32_3b/text_minus_random_hit1",
      "seed": 2026092423,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1llama32_3b/text_minus_random_ndcg5",
      "seed": 2026092323,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1phi4_mini/text_minus_random_hit1",
      "seed": 2026092421,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1phi4_mini/text_minus_random_ndcg5",
      "seed": 2026092321,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen25_1p5b/text_minus_random_hit1",
      "seed": 2026092418,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen25_1p5b/text_minus_random_ndcg5",
      "seed": 2026092318,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen25_3b/text_minus_random_hit1",
      "seed": 2026092419,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen25_3b/text_minus_random_ndcg5",
      "seed": 2026092319,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen3_4b/text_minus_random_hit1",
      "seed": 2026092420,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen3_4b/text_minus_random_ndcg5",
      "seed": 2026092320,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1gemma3_4b/text_minus_random_hit1",
      "seed": 2026092404,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1gemma3_4b/text_minus_random_ndcg5",
      "seed": 2026092304,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1llama32_3b/text_minus_random_hit1",
      "seed": 2026092405,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1llama32_3b/text_minus_random_ndcg5",
      "seed": 2026092305,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1phi4_mini/text_minus_random_hit1",
      "seed": 2026092403,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1phi4_mini/text_minus_random_ndcg5",
      "seed": 2026092303,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen25_1p5b/text_minus_random_hit1",
      "seed": 2026092400,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen25_1p5b/text_minus_random_ndcg5",
      "seed": 2026092300,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen25_3b/text_minus_random_hit1",
      "seed": 2026092401,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen25_3b/text_minus_random_ndcg5",
      "seed": 2026092301,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen3_4b/text_minus_random_hit1",
      "seed": 2026092402,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen3_4b/text_minus_random_ndcg5",
      "seed": 2026092302,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/equal_domain_checkpoint_averaged/text_minus_random_hit1",
      "seed": 2026092502,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/random_evidence_prompt_control/equal_domain_checkpoint_averaged/text_minus_random_ndcg5",
      "seed": 2026092501,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/matched_configuration_sensitivity/paired_differences/audit_minus_matched_mse",
      "seed": 2026092605,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/matched_configuration_sensitivity/paired_differences/matched_minus_audit_hit1",
      "seed": 2026092604,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/matched_configuration_sensitivity/paired_differences/matched_minus_audit_ndcg5",
      "seed": 2026092603,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/matched_configuration_sensitivity/paired_differences/matched_minus_ordinary_hit1",
      "seed": 2026092601,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/matched_configuration_sensitivity/paired_differences/matched_minus_ordinary_ndcg5",
      "seed": 2026092600,
      "draws": 10000
    },
    {
      "file": "REFERENCE_COMPARISON_RESULTS.json",
      "json_pointer": "/matched_configuration_sensitivity/paired_differences/ordinary_minus_matched_mse",
      "seed": 2026092602,
      "draws": 10000
    },
    {
      "file": "REPORTING_SUMMARIES.json",
      "json_pointer": "/lastfm_interval_reporting",
      "seed": 2026092030,
      "draws": 10000,
      "scheme": "Original single-domain paired-user bootstrap, preserving interleaved sign-flip RNG consumption."
    },
    {
      "file": "REPORTING_SUMMARIES.json",
      "json_pointer": "/lastfm_interval_reporting/archived_alternative_draws",
      "seed": 2026092237,
      "draws": 20000
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/ndcg5/pooled/original/hierarchical",
      "seed": 2026091811,
      "draws": 10000,
      "scheme": "hierarchical_domain_and_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/ndcg5/pooled/original/fixed_domains",
      "seed": 2026092201,
      "draws": 20000,
      "scheme": "fixed_domain_paired_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/ndcg5/pooled/retained/hierarchical",
      "seed": 2026091811,
      "draws": 10000,
      "scheme": "hierarchical_domain_and_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/ndcg5/pooled/retained/fixed_domains",
      "seed": 2026092201,
      "draws": 20000,
      "scheme": "fixed_domain_paired_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/ndcg5/lastfm/original",
      "seed": 2026092030,
      "draws": 10000,
      "scheme": "single_domain_paired_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/ndcg5/lastfm/retained",
      "seed": 2026092030,
      "draws": 10000,
      "scheme": "single_domain_paired_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/hit1/pooled/original/hierarchical",
      "seed": 2026092206,
      "draws": 10000,
      "scheme": "hierarchical_domain_and_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/hit1/pooled/original/fixed_domains",
      "seed": 2026092201,
      "draws": 20000,
      "scheme": "fixed_domain_paired_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/hit1/pooled/retained/hierarchical",
      "seed": 2026092206,
      "draws": 10000,
      "scheme": "hierarchical_domain_and_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/hit1/pooled/retained/fixed_domains",
      "seed": 2026092201,
      "draws": 20000,
      "scheme": "fixed_domain_paired_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/hit1/lastfm/original",
      "seed": 2026092030,
      "draws": 10000,
      "scheme": "single_domain_paired_user"
    },
    {
      "file": "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json",
      "json_pointer": "/results/hit1/lastfm/retained",
      "seed": 2026092030,
      "draws": 10000,
      "scheme": "single_domain_paired_user"
    }
  ],
  "checkpoint_revisions_file": "CHECKPOINT_REVISIONS.json",
  "file_hash_index": "MANIFEST.json",
  "input_specific_hashes": "inputs_sha256 fields in result/receipt JSON files; source_rows_sha256 in user_level_effects.json.",
  "zero_one_tie_key": {
    "expression": "int(SHA256(\"2026091804|{request_id}|pair|{displayed_letter}\").hexdigest()[:16], 16)",
    "source": "PROMPT_SPECIFICATION.md",
    "ordering": "Sort (-observed_support, key); take first and last displayed candidates."
  }
}


==> anc/statistical_supplement/REPORTING_CORRECTION.md <==
# Reporting correction — September 21, 2026 closeout

The original frozen plan defines the primary nested feature comparison as `V_alt6` versus `V_alt6_R`. The implementation constructs these as `V + S6` and `V + S6 + R6`. A separate cost paragraph in that plan incorrectly describes equal total diagnostic budgets. The revised manuscript corrects the prose; the frozen plan, feature definitions, outcomes, model selection, and primary statistical contrast are unchanged.

The ordinary policy uses six additional recommendation-stability calls. The augmented policy retains those six and adds six evidence-reading calls: six versus twelve additional diagnostic calls. Both also require eight main H/T calls. The resulting logical requirements are 14 versus 20 before four shared random-control calls, or 18 versus 24 with that control. All prompt roles were scored before selection in the actual experiment; these requirements are not two separately timed execution runs.

Both prespecified decision rules fail. Only MovieLens and Amazon meet the 90% interval-containment condition inside ±0.005. This does not establish equivalence, general diagnostic uselessness, or significant harm. The primary interval's upper endpoint remains below the targeted +0.005 practical benefit for this study's estimator and task.

The change-of-decision accounting is explicitly post hoc and descriptive. Missing aggregate physical-forward and timing totals are not reconstructed by extrapolation. Surviving physical-cost records are labeled lower bounds. Hash provenance is reported without inventing a missing Git commit.


==> anc/statistical_supplement/REPORTING_SUMMARIES.json <==
{
  "status": "pass",
  "response_feature_summary": {
    "count": 18,
    "median_between_checkpoint_share": 0.09979455425552121,
    "features_majority_between_checkpoint": 3,
    "minimum_nonconstant_cells": 12,
    "total_cells": 24,
    "excluded_covariates": {
      "development_category_reliability": "Fixed development-test accuracy lookup by support-derived difficulty category and checkpoint.",
      "test_support_flag": "One if any retrieved support count is positive; zero for all-zero support."
    },
    "conditioning": "Reliability lookup fixed from the development test; support counts and checkpoint are in V.",
    "interpretation": "Per-feature variance summaries; variation is not a conditional-information or redundancy test."
  },
  "all_feature_checks": [
    {
      "feature": "digits_valid_mass",
      "between_checkpoint_share": 0.0952495593810802,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "digits_entropy",
      "between_checkpoint_share": 0.28845249421353375,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "digits_correct",
      "between_checkpoint_share": 0.04861888511529745,
      "nonconstant_cells": 22,
      "included_in_response_summary": true
    },
    {
      "feature": "words_valid_mass",
      "between_checkpoint_share": 0.10433954912996221,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "words_entropy",
      "between_checkpoint_share": 0.4360988997784125,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "words_correct",
      "between_checkpoint_share": 0.055878512059729976,
      "nonconstant_cells": 23,
      "included_in_response_summary": true
    },
    {
      "feature": "rows_valid_mass",
      "between_checkpoint_share": 0.016457730622017358,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "rows_entropy",
      "between_checkpoint_share": 0.5156461173940555,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "rows_correct",
      "between_checkpoint_share": 0.009457005453209329,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "direct_agreement",
      "between_checkpoint_share": 0.18055236021997056,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "all_direct_correct",
      "between_checkpoint_share": 0.023435840456302034,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "pair_valid_mass",
      "between_checkpoint_share": 0.1055682615895398,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "pair_correct",
      "between_checkpoint_share": 0.085801137450922,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "swapped_pair_valid_mass",
      "between_checkpoint_share": 0.04834919566011467,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "swapped_pair_correct",
      "between_checkpoint_share": 0.03960240823834746,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "pair_order_agreement",
      "between_checkpoint_share": 0.13415832308358425,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "counterfactual_valid_mass",
      "between_checkpoint_share": 0.7835817072352423,
      "nonconstant_cells": 24,
      "included_in_response_summary": true
    },
    {
      "feature": "counterfactual_correct",
      "between_checkpoint_share": 0.501532808839935,
      "nonconstant_cells": 12,
      "included_in_response_summary": true
    },
    {
      "feature": "development_category_reliability",
      "between_checkpoint_share": 0.31671442764175034,
      "nonconstant_cells": 24,
      "included_in_response_summary": false
    },
    {
      "feature": "test_support_flag",
      "between_checkpoint_share": 2.273874720022222e-31,
      "nonconstant_cells": 24,
      "included_in_response_summary": false
    }
  ],
  "lastfm_interval_reporting": {
    "reported_interval": {
      "mean": -0.00151171230241797,
      "lower": -0.006856128816954965,
      "upper": 0.003813352981504719
    },
    "source": "SUMMARY.json/domain_primary_inference_holm_eight/operational/lastfm1k",
    "seed": 2026092030,
    "draws": 10000,
    "scheme": "Original single-domain paired-user bootstrap, preserving interleaved sign-flip RNG consumption.",
    "archived_alternative_draws": {
      "mean": -0.00151171230241797,
      "lower": -0.006804717980336733,
      "upper": 0.003742388495332536,
      "seed": 2026092237,
      "draws": 20000
    },
    "reporting_choice": "Use the original interval consistently for this identical estimand; preserve the alternative calculation unchanged."
  },
  "original_fitted_feature_count": 20,
  "original_selectors_unchanged": true,
  "inputs_sha256": {
    "reading_feature_moments.json": "06d530e9f1df3165ff70b298099f6a8239855a0fd94e8e2d175ec43aeb4b2577",
    "ADDITIONAL_DIAGNOSTICS.json": "4e6fe41c595ccb4ebb73d4aee5d5b0b7535bea51415bc800be6dedf4ecf54cd7",
    "SUMMARY.json": "ac68aaac759714c8f8073843ad79b3ca3b1fc95c055e86bd2b85584acf8a3156",
    "timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json": "4cf4d09bc3e5bd426a5ac40b50995c3816803c52aad10fa807b6718fe606edee"
  }
}


==> anc/statistical_supplement/REPRODUCIBILITY_DETAILS.md <==
# Reproducibility details

The manuscript gives the task, estimands, resampling schemes, and draw counts. This reference collects the exact seeds, model revisions, and content identifiers used by those computations. It does not introduce new settings or replace the archived analysis plan.

## How to locate a result and reproduce it

`README.md` lists the eight standalone commands. `MANIFEST.json` lists every distributed payload's path, byte length, and SHA-256. Result JSON files and replay receipts also record their input hashes. `REPLAY_PARAMETERS.json` indexes the analysis-specific seeds and pointers below. Seeds alone are insufficient: the scripts preserve domain/user order and the interleaving of bootstrap and sign-flip random draws.

The manuscript's hierarchy labels are H (resample domains and users), F (fixed domains, resample users), and U (single-domain users). The primary uses H. Leave-domain, leave-family, and family-only intervals use F. `INTERVAL_SCHEME_CHECK.json` verifies all four leave-domain intervals against their saved full-precision targets and identifies the defining code for the family schemes.

## Checkpoint revisions

These repositories and revision strings are copied unchanged from the study specification. They identify the model distributions used, including tokenizers and configuration files. Weight-identity checks against official revisions cover the Gemma/Llama mirrors as described in the manuscript.

| Checkpoint | Repository | Exact revision |
|---|---|---|
| Qwen2.5 1.5B | `Qwen/Qwen2.5-1.5B-Instruct` | `989aa7980e4cf806f80c7fef2b1adb7bc71aa306` |
| Qwen2.5 3B | `Qwen/Qwen2.5-3B-Instruct` | `aa8e72537993ba99e69dfaafa59ed015b17504d1` |
| Qwen3 4B | `Qwen/Qwen3-4B-Instruct-2507` | `cdbee75f17c01a7cc42f958dc650907174af0554` |
| Phi-4 mini | `microsoft/Phi-4-mini-instruct` | `cfbefacb99257ffa30c83adab238a50856ac3083` |
| Gemma-3 4B | `unsloth/gemma-3-4b-it` | `bf46152c47f5dd20b896357cb51abc4c03b8ee8c` |
| Llama-3.2 3B | `unsloth/Llama-3.2-3B-Instruct` | `006f5dcd1393c3add266de40994ba96225e9689d` |

## Construction and fitting seeds

| Procedure | Seed(s) |
|---|---|
| Cohort construction | 2026091803 |
| Candidate permutation and prompt construction | 2026091804 |
| BPR repeated fits | 11, 29, 47, 71, 101 |
| Gain-regression targets, text-minus-history then fusion-minus-history | 20260918, 20260919 |

The zero/one check's tie key is the unsigned integer represented by the first 16 hexadecimal digits of `SHA256("2026091804|{request_id}|pair|{displayed_letter}")`. The prompt specification gives the full template and selection rule. The exact wording of the prompt retains “counterfactual”; “zero/one check” is the manuscript name. Historical result keys `counterfactual_valid_mass` and `counterfactual_correct` are unchanged.

## Primary and earlier sensitivity specifications

All entries below use 10,000 draws. Source: the preserved `analyze_routing_extension.py`, SHA-256 `65ec9bdebe7519ec7bc800b1e75ba91bdb190c577310c11ee87fd2aff2bb6b2c`. These are parameter records, not a claim that this minimized ZIP regenerates all upstream features and predictions. Its supported standalone scope remains the commands in the README.

| Analysis | Seed | Resampling |
|---|---:|---|
| Pooled primary NDCG@5 | 2026091811 | hierarchical domains and users |
| Pooled gain MSE | 2026091829 | hierarchical domains and users |
| movielens20m / NDCG@5 (95% and 90% intervals) | 2026092000 | single-domain users |
| movielens20m / gain MSE | 2026092001 | single-domain users |
| Exclude movielens20m | 2026091900 | fixed retained domains; resample users |
| amazon_instruments2023 / NDCG@5 (95% and 90% intervals) | 2026092010 | single-domain users |
| amazon_instruments2023 / gain MSE | 2026092011 | single-domain users |
| Exclude amazon_instruments2023 | 2026091901 | fixed retained domains; resample users |
| kuairec / NDCG@5 (95% and 90% intervals) | 2026092020 | single-domain users |
| kuairec / gain MSE | 2026092021 | single-domain users |
| Exclude kuairec | 2026091902 | fixed retained domains; resample users |
| lastfm1k / NDCG@5 (95% and 90% intervals) | 2026092030 | single-domain users |
| lastfm1k / gain MSE | 2026092031 | single-domain users |
| Exclude lastfm1k | 2026091903 | fixed retained domains; resample users |
| Exclude family gemma | 2026091920 | fixed domains; resample users |
| Family gemma only | 2026091940 | fixed domains; resample users |
| Exclude family llama | 2026091921 | fixed domains; resample users |
| Family llama only | 2026091941 | fixed domains; resample users |
| Exclude family phi | 2026091922 | fixed domains; resample users |
| Family phi only | 2026091942 | fixed domains; resample users |
| Exclude family qwen | 2026091923 | fixed domains; resample users |
| Family qwen only | 2026091943 | fixed domains; resample users |
| Exclude all-zero-support requests | 2026091847 | fixed domains; resample users |
| Development cross-fit NDCG@5 | 2026091853 | hierarchical domains and users |
| Development cross-fit MSE | 2026091854 | hierarchical domains and users |
| Candidate draw 1 / NDCG@5 | 2026091860 | hierarchical domains and users |
| Candidate draw 1 / MSE | 2026091870 | hierarchical domains and users |
| Candidate draw 2 / NDCG@5 | 2026091861 | hierarchical domains and users |
| Candidate draw 2 / MSE | 2026091871 | hierarchical domains and users |

## Additional and reference-comparison seeds

The following pointers index existing result objects. When a draw count is not stored in the indexed object, its enclosing result or associated replay script supplies it. Pooled fixed-domain and multi-domain subset sensitivities use 20,000 draws; fixed-policy/control/matched-fit comparisons use 10,000. The separate Last.fm subset computation is retained in the arrays, while the paper consistently reports its primary single-domain interval.

| Result file and JSON pointer | Seed | Draws recorded at pointer |
|---|---:|---:|
| `PRIMARY_REPLAY_RECEIPT.json#/primary_operational` | 2026091811 | See enclosing result/script |
| `PRIMARY_REPLAY_RECEIPT.json#/domain_operational/movielens20m` | 2026092000 | See enclosing result/script |
| `PRIMARY_REPLAY_RECEIPT.json#/domain_operational/amazon_instruments2023` | 2026092010 | See enclosing result/script |
| `PRIMARY_REPLAY_RECEIPT.json#/domain_operational/kuairec` | 2026092020 | See enclosing result/script |
| `PRIMARY_REPLAY_RECEIPT.json#/domain_operational/lastfm1k` | 2026092030 | See enclosing result/script |
| `SECONDARY_INFERENCE.json#/fixed_primary_check` | 2026091811 | 10000 |
| `SECONDARY_INFERENCE.json#/fixed_domain_sensitivity` | 2026092201 | 20000 |
| `SECONDARY_INFERENCE.json#/reading_vs_observable` | 2026092202 | 10000 |
| `SECONDARY_INFERENCE.json#/ordinary_vs_observable` | 2026092203 | 10000 |
| `SECONDARY_INFERENCE.json#/equal_call_reading_vs_ordinary` | 20260921 | 10000 |
| `SECONDARY_INFERENCE.json#/ordinary_added_to_reading` | 2026092205 | 10000 |
| `SECONDARY_INFERENCE.json#/hit1_added_reading` | 2026092206 | 10000 |
| `ADDITIONAL_DIAGNOSTICS.json#/subsets/lastfm_only` | 2026092237 | 20000 |
| `ADDITIONAL_DIAGNOSTICS.json#/subsets/rebuilt_domains` | 2026092237 | 20000 |
| `ADDITIONAL_DIAGNOSTICS.json#/subsets/excluding_kuairec` | 2026092237 | 20000 |
| `ADDITIONAL_DIAGNOSTICS.json#/subsets/reused_domains` | 2026092237 | 20000 |
| `ADDITIONAL_DIAGNOSTICS.json#/fixed_policy_replay/baseline_minus_fixed_ndcg5` | 2026092200 | 10000 |
| `ADDITIONAL_DIAGNOSTICS.json#/fixed_policy_replay/baseline_minus_fixed_hit1` | 2026092201 | 10000 |
| `ADDITIONAL_DIAGNOSTICS.json#/fixed_policy_replay/augmented_minus_fixed_ndcg5` | 2026092202 | 10000 |
| `ADDITIONAL_DIAGNOSTICS.json#/fixed_policy_replay/augmented_minus_fixed_hit1` | 2026092203 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/development_fixed_arm/paired_differences/audit_minus_fixed_hit1` | 2026092203 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/development_fixed_arm/paired_differences/audit_minus_fixed_ndcg5` | 2026092202 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/development_fixed_arm/paired_differences/ordinary_minus_fixed_hit1` | 2026092201 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/development_fixed_arm/paired_differences/ordinary_minus_fixed_ndcg5` | 2026092200 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1gemma3_4b/text_minus_random_hit1` | 2026092410 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1gemma3_4b/text_minus_random_ndcg5` | 2026092310 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1llama32_3b/text_minus_random_hit1` | 2026092411 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1llama32_3b/text_minus_random_ndcg5` | 2026092311 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1phi4_mini/text_minus_random_hit1` | 2026092409 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1phi4_mini/text_minus_random_ndcg5` | 2026092309 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen25_1p5b/text_minus_random_hit1` | 2026092406 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen25_1p5b/text_minus_random_ndcg5` | 2026092306 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen25_3b/text_minus_random_hit1` | 2026092407 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen25_3b/text_minus_random_ndcg5` | 2026092307 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen3_4b/text_minus_random_hit1` | 2026092408 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/amazon_instruments2023~1qwen3_4b/text_minus_random_ndcg5` | 2026092308 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1gemma3_4b/text_minus_random_hit1` | 2026092416 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1gemma3_4b/text_minus_random_ndcg5` | 2026092316 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1llama32_3b/text_minus_random_hit1` | 2026092417 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1llama32_3b/text_minus_random_ndcg5` | 2026092317 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1phi4_mini/text_minus_random_hit1` | 2026092415 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1phi4_mini/text_minus_random_ndcg5` | 2026092315 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen25_1p5b/text_minus_random_hit1` | 2026092412 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen25_1p5b/text_minus_random_ndcg5` | 2026092312 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen25_3b/text_minus_random_hit1` | 2026092413 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen25_3b/text_minus_random_ndcg5` | 2026092313 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen3_4b/text_minus_random_hit1` | 2026092414 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/kuairec~1qwen3_4b/text_minus_random_ndcg5` | 2026092314 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1gemma3_4b/text_minus_random_hit1` | 2026092422 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1gemma3_4b/text_minus_random_ndcg5` | 2026092322 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1llama32_3b/text_minus_random_hit1` | 2026092423 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1llama32_3b/text_minus_random_ndcg5` | 2026092323 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1phi4_mini/text_minus_random_hit1` | 2026092421 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1phi4_mini/text_minus_random_ndcg5` | 2026092321 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen25_1p5b/text_minus_random_hit1` | 2026092418 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen25_1p5b/text_minus_random_ndcg5` | 2026092318 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen25_3b/text_minus_random_hit1` | 2026092419 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen25_3b/text_minus_random_ndcg5` | 2026092319 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen3_4b/text_minus_random_hit1` | 2026092420 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/lastfm1k~1qwen3_4b/text_minus_random_ndcg5` | 2026092320 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1gemma3_4b/text_minus_random_hit1` | 2026092404 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1gemma3_4b/text_minus_random_ndcg5` | 2026092304 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1llama32_3b/text_minus_random_hit1` | 2026092405 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1llama32_3b/text_minus_random_ndcg5` | 2026092305 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1phi4_mini/text_minus_random_hit1` | 2026092403 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1phi4_mini/text_minus_random_ndcg5` | 2026092303 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen25_1p5b/text_minus_random_hit1` | 2026092400 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen25_1p5b/text_minus_random_ndcg5` | 2026092300 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen25_3b/text_minus_random_hit1` | 2026092401 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen25_3b/text_minus_random_ndcg5` | 2026092301 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen3_4b/text_minus_random_hit1` | 2026092402 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/by_domain_checkpoint/movielens20m~1qwen3_4b/text_minus_random_ndcg5` | 2026092302 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/equal_domain_checkpoint_averaged/text_minus_random_hit1` | 2026092502 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/random_evidence_prompt_control/equal_domain_checkpoint_averaged/text_minus_random_ndcg5` | 2026092501 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/matched_configuration_sensitivity/paired_differences/audit_minus_matched_mse` | 2026092605 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/matched_configuration_sensitivity/paired_differences/matched_minus_audit_hit1` | 2026092604 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/matched_configuration_sensitivity/paired_differences/matched_minus_audit_ndcg5` | 2026092603 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/matched_configuration_sensitivity/paired_differences/matched_minus_ordinary_hit1` | 2026092601 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/matched_configuration_sensitivity/paired_differences/matched_minus_ordinary_ndcg5` | 2026092600 | 10000 |
| `REFERENCE_COMPARISON_RESULTS.json#/matched_configuration_sensitivity/paired_differences/ordinary_minus_matched_mse` | 2026092602 | 10000 |
| `REPORTING_SUMMARIES.json#/lastfm_interval_reporting` | 2026092030 | 10000 |
| `REPORTING_SUMMARIES.json#/lastfm_interval_reporting/archived_alternative_draws` | 2026092237 | 20000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/ndcg5/pooled/original/hierarchical` | 2026091811 | 10000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/ndcg5/pooled/original/fixed_domains` | 2026092201 | 20000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/ndcg5/pooled/retained/hierarchical` | 2026091811 | 10000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/ndcg5/pooled/retained/fixed_domains` | 2026092201 | 20000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/ndcg5/lastfm/original` | 2026092030 | 10000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/ndcg5/lastfm/retained` | 2026092030 | 10000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/hit1/pooled/original/hierarchical` | 2026092206 | 10000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/hit1/pooled/original/fixed_domains` | 2026092201 | 20000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/hit1/pooled/retained/hierarchical` | 2026092206 | 10000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/hit1/pooled/retained/fixed_domains` | 2026092201 | 20000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/hit1/lastfm/original` | 2026092030 | 10000 |
| `timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json#/results/hit1/lastfm/retained` | 2026092030 | 10000 |

## Content identifiers and source checks

The source evaluation-row SHA-256 is `ba8725c6e8cdac66d1da480c6c7529a7d796f55719802b6f71837987d459b219`. This identifies upstream saved rows; those full rows are not distributed here. `user_level_effects.json` contains their checkpoint-averaged per-user effects. `PROMPT_SPECIFICATION.md` lists the verified builder/scorer and prompt-manifest hashes. `timestamp_audit/SOURCE_HASHES.json` and `timestamp_sensitivity/SOURCE_HASHES.json` identify the timestamp-audit and alignment inputs. Source identifiers and exact user event dates are excluded from the minimized package.

The source directory was not a Git worktree; file manifests, rather than an invented commit, identify its preserved inputs. Independent source scans, identifier joins, and raw LLM-inference regeneration remain outside the standalone statistical replay.


==> anc/statistical_supplement/REQUEST_DIFFICULTY_MAPPING_AMENDMENT.md <==
# Pre-outcome amendment: real-request difficulty mapping

Frozen on 2026-09-18 after the development hard-audit gate and before any extension recommendation outcome was scored. The mapping does not use relevance labels, arm utilities, or confirmation-audit labels.

Each request's eight retrieved-support counts is assigned to one hard-audit regime using this precedence: (1) two or more candidates tied at the maximum maps to `tie`; (2) at most one nonzero candidate maps to `sparse`; (3) a unique maximum one count above the runner-up maps to `one_count`; (4) a remaining vector containing zero maps to `zero_mixed`; and (5) a remaining all-positive vector maps to `dense_near_tie`.

The router's global reliability feature is the same checkpoint's frozen development-bank accuracy in the assigned regime. It is reused unchanged for development and confirmation requests. Confirmation-bank labels never enter this feature.

All-zero real panels are mapped to `tie`, because every candidate is a valid direct maximum and pairwise comparisons require a tie response. The synthetic bank has positive tied maxima but no all-zero latent panel, so these requests also receive `audit_support_exact=false`. This flag and the raw nonzero fraction are observable inputs; results will report the all-zero prevalence and an exclusion sensitivity. The absence of exact all-zero coverage is treated as measured extrapolation, not concealed as matched support.


==> anc/statistical_supplement/ROUTER_FEATURE_IMPLEMENTATION.md <==
# Frozen router feature implementation

Frozen on 2026-09-18 before extension recommendation scoring. This document resolves implementation details in `EXTENSION_ANALYSIS_PLAN_FROZEN.md` without changing its estimands.

- All categorical ordering is lexical. Candidate score ties use the frozen SHA-256 item-key order.
- Entropy is normalized by `log(number of choices)`. A zero-mass support vector has entropy zero.
- Support summaries use counts divided by 64 and include nonzero fraction, mean, maximum, top-two margin, maximum-tie fraction, and normalized entropy. Retrieved-minus-random differences use the same six fields.
- User-KNN/support rank agreement is Spearman correlation of deterministic midranks; a constant vector has correlation zero.
- Rotation agreement is the fraction of calls choosing the modal top item. Cross-arm top agreement compares the top item after averaging the four rotations. Total variation is half the L1 distance.
- `V_alt6` uses, for each arm, the mean and sample standard deviation of normalized entropy and top-two margin, mean Spearman agreement with the four-rotation main ranking, mean pairwise total variation among the three alternate calls, and the fraction of alternate top items matching the main top item.
- Ridge inputs are standardized using development-fold statistics. Histogram gradient boosting receives the raw finite features. The global-mean fallback predicts the two development target means.
- Five folds are assigned by SHA-256 of `dataset/user`, keeping every checkpoint row for a user in one fold.
- Exact predicted-gain ties use SHA-256 of `dataset/input/checkpoint/arm` to select among history, text, and fusion reproducibly.
- Primary confirmation uncertainty averages checkpoint rows within user, bootstraps users within each domain, and weights the four domain means equally. Ten thousand deterministic stratified bootstrap and sign-flip draws are used. Seeds, prompts, checkpoints, and rotations are repeated measurements.
- The pooled confirmation interval resamples domains and then users within selected domains. The eight domain-specific operational/mechanism sign-flip tests form the Holm family.
- Earlier-cohort sensitivity uses out-of-fold predictions from the selected development configuration. Candidate-draw sensitivity applies the main-development transformations and fitted forecasters unchanged to each frozen draw.


==> anc/statistical_supplement/SECONDARY_CHECK_RECEIPT.json <==
{
  "status": "pass",
  "python": "3.13.5 (main, Jul 15 2026, 20:25:40) [GCC 14.2.0]",
  "numpy": "2.3.5",
  "platform": "Linux-6.18.44-x86_64-with-glibc2.41",
  "secondary_all_values_exact": true,
  "original_primary_receipt": {
    "status": "pass",
    "scope": "Saved user-effect statistical replay only; no upstream model or cohort regeneration.",
    "environment": {
      "python": "3.13.5",
      "numpy": "2.3.5"
    },
    "independent_unit": "user; six checkpoint effects averaged before inference; equal domain weights",
    "users": 3426,
    "bootstrap_draws": 10000,
    "primary_operational": {
      "mean": -0.001881341251004374,
      "lower": -0.004579841069512937,
      "upper": 0.00042073079008490605,
      "lower90": -0.004090854189305235,
      "upper90": 8.453982303771772e-05,
      "p_one_sided": 0.9623037696230377,
      "domain_means": {
        "movielens20m": -0.001268706397390674,
        "amazon_instruments2023": -0.00046338549120452516,
        "kuairec": -0.004281560813004327,
        "lastfm1k": -0.00151171230241797
      },
      "users": {
        "movielens20m": 1000,
        "amazon_instruments2023": 1000,
        "kuairec": 1000,
        "lastfm1k": 426
      },
      "seed": 2026091811
    },
    "domain_operational": {
      "movielens20m": {
        "mean": -0.001268706397390674,
        "lower": -0.003592447904051729,
        "upper": 0.0009600862435863398,
        "lower90": -0.003221577321601779,
        "upper90": 0.0006216683476709397,
        "p_one_sided": 0.8673132686731326,
        "domain_means": {
          "movielens20m": -0.001268706397390674
        },
        "users": {
          "movielens20m": 1000
        },
        "seed": 2026092000
      },
      "amazon_instruments2023": {
        "mean": -0.00046338549120452516,
        "lower": -0.0031542828600330365,
        "upper": 0.002247291806201948,
        "lower90": -0.0027415036715139293,
        "upper90": 0.0018322737134178904,
        "p_one_sided": 0.6334366563343665,
        "domain_means": {
          "amazon_instruments2023": -0.00046338549120452516
        },
        "users": {
          "amazon_instruments2023": 1000
        },
        "seed": 2026092010
      },
      "kuairec": {
        "mean": -0.004281560813004327,
        "lower": -0.009659640301578879,
        "upper": 0.0010378098233925688,
        "lower90": -0.008850507180338717,
        "upper90": 0.00023689411956531113,
        "p_one_sided": 0.934906509349065,
        "domain_means": {
          "kuairec": -0.004281560813004327
        },
        "users": {
          "kuairec": 1000
        },
        "seed": 2026092020
      },
      "lastfm1k": {
        "mean": -0.00151171230241797,
        "lower": -0.006856128816954965,
        "upper": 0.003813352981504719,
        "lower90": -0.006067147689995504,
        "upper90": 0.0029278411015292516,
        "p_one_sided": 0.7042295770422957,
        "domain_means": {
          "lastfm1k": -0.00151171230241797
        },
        "users": {
          "lastfm1k": 426
        },
        "seed": 2026092030
      }
    },
    "negative_rule_interval_containment": {
      "movielens20m": true,
      "amazon_instruments2023": true,
      "kuairec": false,
      "lastfm1k": false
    },
    "domains_passing": 2,
    "strong_positive_rule_passes": false,
    "broader_negative_rule_passes": false,
    "rule_note": "Failed necessary conditions suffice here; no equivalence claim is made.",
    "all_numeric_comparisons_exact": true,
    "comparisons": [
      {
        "field": "primary.mean",
        "actual": -0.001881341251004374,
        "expected": -0.001881341251004374,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "primary.lower",
        "actual": -0.004579841069512937,
        "expected": -0.004579841069512937,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "primary.upper",
        "actual": 0.00042073079008490605,
        "expected": 0.00042073079008490605,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "primary.p_one_sided",
        "actual": 0.9623037696230377,
        "expected": 0.9623037696230377,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "movielens20m.mean",
        "actual": -0.001268706397390674,
        "expected": -0.001268706397390674,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "movielens20m.lower",
        "actual": -0.003592447904051729,
        "expected": -0.003592447904051729,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "movielens20m.upper",
        "actual": 0.0009600862435863398,
        "expected": 0.0009600862435863398,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "movielens20m.p_one_sided",
        "actual": 0.8673132686731326,
        "expected": 0.8673132686731326,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "amazon_instruments2023.mean",
        "actual": -0.00046338549120452516,
        "expected": -0.00046338549120452516,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "amazon_instruments2023.lower",
        "actual": -0.0031542828600330365,
        "expected": -0.0031542828600330365,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "amazon_instruments2023.upper",
        "actual": 0.002247291806201948,
        "expected": 0.002247291806201948,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "amazon_instruments2023.p_one_sided",
        "actual": 0.6334366563343665,
        "expected": 0.6334366563343665,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "kuairec.mean",
        "actual": -0.004281560813004327,
        "expected": -0.004281560813004327,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "kuairec.lower",
        "actual": -0.009659640301578879,
        "expected": -0.009659640301578879,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "kuairec.upper",
        "actual": 0.0010378098233925688,
        "expected": 0.0010378098233925688,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "kuairec.p_one_sided",
        "actual": 0.934906509349065,
        "expected": 0.934906509349065,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "lastfm1k.mean",
        "actual": -0.00151171230241797,
        "expected": -0.00151171230241797,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "lastfm1k.lower",
        "actual": -0.006856128816954965,
        "expected": -0.006856128816954965,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "lastfm1k.upper",
        "actual": 0.003813352981504719,
        "expected": 0.003813352981504719,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "lastfm1k.p_one_sided",
        "actual": 0.7042295770422957,
        "expected": 0.7042295770422957,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "movielens20m.lower90",
        "actual": -0.003221577321601779,
        "expected": -0.003221577321601779,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "movielens20m.upper90",
        "actual": 0.0006216683476709397,
        "expected": 0.0006216683476709397,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "amazon_instruments2023.lower90",
        "actual": -0.0027415036715139293,
        "expected": -0.0027415036715139293,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "amazon_instruments2023.upper90",
        "actual": 0.0018322737134178904,
        "expected": 0.0018322737134178904,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "kuairec.lower90",
        "actual": -0.008850507180338717,
        "expected": -0.008850507180338717,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "kuairec.upper90",
        "actual": 0.00023689411956531113,
        "expected": 0.00023689411956531113,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "lastfm1k.lower90",
        "actual": -0.006067147689995504,
        "expected": -0.006067147689995504,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "lastfm1k.upper90",
        "actual": 0.0029278411015292516,
        "expected": 0.0029278411015292516,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "interval_containment.passing_domains",
        "actual": 2,
        "expected": 2,
        "exact": true,
        "within_tolerance": true
      },
      {
        "field": "strong_positive_rule_passes",
        "actual": false,
        "expected": false,
        "exact": true,
        "within_tolerance": true
      }
    ],
    "errors": [],
    "inputs_sha256": {
      "user_level_effects.json": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
      "SUMMARY.json": "ac68aaac759714c8f8073843ad79b3ca3b1fc95c055e86bd2b85584acf8a3156",
      "NEGATIVE_RULE_CHECK.json": "5a4e208e82f079d8bf66168b266d5c5ed49e1ee1f5623012c001b96e929eb5af"
    },
    "replay_script_sha256": "b9a7ad4085dd7d63e09ec330caee002d29e789b9b6eabc4efe6a039326ce9cff"
  },
  "review_input_sha256": "2fe374582de1cf81383f4f86ee50970ef91b5a512918a3a7cb1e45f70f2f3506",
  "review_output_sha256": "b8009765107d8cc21006956552d7d2af9cd1a7f40b3bb7e2306fe69b3663a327",
  "scope": "saved-outcome statistical replay only; no LLM inference, model fit or provenance reconstruction"
}


==> anc/statistical_supplement/SECONDARY_DESCRIPTIVE_RESULTS.json <==
{
  "schema_version": 1,
  "status": "review-requested saved-output reporting; frozen primary untouched; no model fits",
  "source_sha256": "ba8725c6e8cdac66d1da480c6c7529a7d796f55719802b6f71837987d459b219",
  "users": {
    "movielens20m": 1000,
    "amazon_instruments2023": 1000,
    "kuairec": 1000,
    "lastfm1k": 426
  },
  "descriptive": {
    "movielens20m": {
      "history_ndcg": 0.5138030538118536,
      "text_ndcg": 0.63586843516082,
      "fusion_ndcg": 0.6689442757577139,
      "history_hit1": 0.272,
      "text_hit1": 0.40116666666666667,
      "fusion_hit1": 0.4343333333333333,
      "oracle_ndcg": 0.7686681847019179,
      "V_ndcg": 0.6664837121871674,
      "V_hit1": 0.4356666666666667,
      "V_mse": 0.13447926709876737,
      "V_choose_history": 0.07266666666666666,
      "V_choose_text": 0.29416666666666663,
      "V_choose_fusion": 0.6331666666666667,
      "V_R_ndcg": 0.6671027737254308,
      "V_R_hit1": 0.4371666666666667,
      "V_R_mse": 0.13463091887381448,
      "V_R_choose_history": 0.10066666666666665,
      "V_R_choose_text": 0.3053333333333333,
      "V_R_choose_fusion": 0.594,
      "O_ndcg": 0.6700575213638756,
      "O_hit1": 0.43983333333333335,
      "O_mse": 0.1340319751992993,
      "O_choose_history": 0.03866666666666666,
      "O_choose_text": 0.2656666666666666,
      "O_choose_fusion": 0.6956666666666667,
      "A_ndcg": 0.6687888149664849,
      "A_hit1": 0.44033333333333335,
      "A_mse": 0.1341737928138322,
      "A_choose_history": 0.10383333333333335,
      "A_choose_text": 0.2848333333333333,
      "A_choose_fusion": 0.6113333333333333,
      "primary_effect": -0.001268706397390674,
      "mse_effect": -0.00014181761453292908
    },
    "amazon_instruments2023": {
      "history_ndcg": 0.5086571303159766,
      "text_ndcg": 0.5130072873108854,
      "fusion_ndcg": 0.5225717543950789,
      "history_hit1": 0.24683333333333335,
      "text_hit1": 0.2755,
      "fusion_hit1": 0.26483333333333337,
      "oracle_ndcg": 0.6187500281156854,
      "V_ndcg": 0.5291101742761938,
      "V_hit1": 0.2835,
      "V_mse": 0.06261959637843133,
      "V_choose_history": 0.28966666666666663,
      "V_choose_text": 0.5946666666666668,
      "V_choose_fusion": 0.11566666666666665,
      "V_R_ndcg": 0.5324974317540959,
      "V_R_hit1": 0.2831666666666666,
      "V_R_mse": 0.06224881294008107,
      "V_R_choose_history": 0.37866666666666665,
      "V_R_choose_text": 0.48133333333333334,
      "V_R_choose_fusion": 0.14,
      "O_ndcg": 0.5320192143999719,
      "O_hit1": 0.2851666666666666,
      "O_mse": 0.06239559467015261,
      "O_choose_history": 0.15716666666666665,
      "O_choose_text": 0.5353333333333333,
      "O_choose_fusion": 0.3075,
      "A_ndcg": 0.5315558289087674,
      "A_hit1": 0.2863333333333334,
      "A_mse": 0.06203152369374372,
      "A_choose_history": 0.3365,
      "A_choose_text": 0.487,
      "A_choose_fusion": 0.17649999999999996,
      "primary_effect": -0.00046338549120452516,
      "mse_effect": 0.00036407097640888753
    },
    "kuairec": {
      "history_ndcg": 0.35154807649252323,
      "text_ndcg": 0.4243084821515555,
      "fusion_ndcg": 0.45811856320568917,
      "history_hit1": 0.1195,
      "text_hit1": 0.17733333333333334,
      "fusion_hit1": 0.1905,
      "oracle_ndcg": 0.6407958921298659,
      "V_ndcg": 0.43807116903526755,
      "V_hit1": 0.2005,
      "V_mse": 0.16085482600364967,
      "V_choose_history": 0.07916666666666666,
      "V_choose_text": 0.25266666666666665,
      "V_choose_fusion": 0.6681666666666668,
      "V_R_ndcg": 0.438180203539866,
      "V_R_hit1": 0.19966666666666666,
      "V_R_mse": 0.15958025384187555,
      "V_R_choose_history": 0.11916666666666666,
      "V_R_choose_text": 0.2855,
      "V_R_choose_fusion": 0.5953333333333334,
      "O_ndcg": 0.4405565219135561,
      "O_hit1": 0.19966666666666666,
      "O_mse": 0.16095847379004977,
      "O_choose_history": 0.050666666666666665,
      "O_choose_text": 0.2555,
      "O_choose_fusion": 0.6938333333333333,
      "A_ndcg": 0.4362749611005517,
      "A_hit1": 0.1995,
      "A_mse": 0.1598633017156433,
      "A_choose_history": 0.11383333333333333,
      "A_choose_text": 0.2998333333333334,
      "A_choose_fusion": 0.5863333333333334,
      "primary_effect": -0.004281560813004327,
      "mse_effect": 0.001095172074406481
    },
    "lastfm1k": {
      "history_ndcg": 0.4513307781776549,
      "text_ndcg": 0.5184878286787049,
      "fusion_ndcg": 0.546638478885589,
      "history_hit1": 0.1960093896713615,
      "text_hit1": 0.2762128325508607,
      "fusion_hit1": 0.2942097026604069,
      "oracle_ndcg": 0.6821962685296104,
      "V_ndcg": 0.5362266505723684,
      "V_hit1": 0.29029733959311427,
      "V_mse": 0.1536592579150359,
      "V_choose_history": 0.033646322378716745,
      "V_choose_text": 0.3364632237871674,
      "V_choose_fusion": 0.6298904538341159,
      "V_R_ndcg": 0.5299953853711974,
      "V_R_hit1": 0.28794992175273865,
      "V_R_mse": 0.15297738048321344,
      "V_R_choose_history": 0.05359937402190922,
      "V_R_choose_text": 0.3352895148669796,
      "V_R_choose_fusion": 0.611111111111111,
      "O_ndcg": 0.5362227333163454,
      "O_hit1": 0.2887323943661972,
      "O_mse": 0.1534184957144895,
      "O_choose_history": 0.0297339593114241,
      "O_choose_text": 0.30985915492957744,
      "O_choose_fusion": 0.6604068857589984,
      "A_ndcg": 0.5347110210139273,
      "A_hit1": 0.29107981220657275,
      "A_mse": 0.1533645954519835,
      "A_choose_history": 0.05790297339593114,
      "A_choose_text": 0.3215962441314554,
      "A_choose_fusion": 0.6205007824726134,
      "primary_effect": -0.00151171230241797,
      "mse_effect": 5.390026250601772e-05
    },
    "pooled": {
      "history_ndcg": 0.4563347596995021,
      "text_ndcg": 0.5229180083254914,
      "fusion_ndcg": 0.5490682680610177,
      "history_hit1": 0.20858568075117373,
      "text_hit1": 0.28255320813771523,
      "fusion_hit1": 0.2959690923317684,
      "oracle_ndcg": 0.6776025933692699,
      "V_ndcg": 0.5424729265177493,
      "V_hit1": 0.30249100156494524,
      "V_mse": 0.12790323684897106,
      "V_choose_history": 0.11878658059467917,
      "V_choose_text": 0.36949080594679184,
      "V_choose_fusion": 0.5117226134585291,
      "V_R_ndcg": 0.5419439485976476,
      "V_R_hit1": 0.30198748043818463,
      "V_R_mse": 0.12735934153474612,
      "V_R_choose_history": 0.16302484350547727,
      "V_R_choose_text": 0.35186404538341154,
      "V_R_choose_fusion": 0.48511111111111116,
      "O_ndcg": 0.5447139977484372,
      "O_hit1": 0.30334976525821594,
      "O_mse": 0.1277011348434978,
      "O_choose_history": 0.06905848982785602,
      "O_choose_text": 0.3415897887323944,
      "O_choose_fusion": 0.5893517214397496,
      "A_ndcg": 0.5428326564974328,
      "A_hit1": 0.3043116197183099,
      "A_mse": 0.12735830341880067,
      "A_choose_history": 0.15301741001564945,
      "A_choose_text": 0.34831572769953056,
      "A_choose_fusion": 0.49866686228482,
      "primary_effect": -0.001881341251004374,
      "mse_effect": 0.00034283142469711427
    }
  },
  "fixed_fusion_reference": {
    "movielens20m": {
      "O_minus_F": 0.0011132456061617724,
      "A_minus_F": -0.0001554607912289674
    },
    "amazon_instruments2023": {
      "O_minus_F": 0.009447460004893049,
      "A_minus_F": 0.008984074513688545
    },
    "kuairec": {
      "O_minus_F": -0.017562041292133068,
      "A_minus_F": -0.021843602105137472
    },
    "lastfm1k": {
      "O_minus_F": -0.010415745569243628,
      "A_minus_F": -0.011927457871661717
    },
    "pooled": {
      "O_minus_F": -0.0043542703125805104,
      "A_minus_F": -0.006235611563584875
    }
  },
  "headroom_closed_from_history": {
    "movielens20m": {
      "V": 0.5990645242136805,
      "V_R": 0.6014935012028099,
      "O": 0.613086878563322,
      "A": 0.6081089265266506
    },
    "amazon_instruments2023": {
      "V": 0.1857798674481915,
      "V_R": 0.216547133508029,
      "O": 0.21220337143362136,
      "A": 0.20799433070106169
    },
    "kuairec": {
      "V": 0.2991313602562396,
      "V_R": 0.2995083190393446,
      "O": 0.30772382921857977,
      "A": 0.292921432859699
    },
    "lastfm1k": {
      "V": 0.3677287249180871,
      "V_R": 0.34073783428444837,
      "O": 0.3677117572196362,
      "A": 0.36116373525189444
    },
    "pooled": {
      "V": 0.3892936690780119,
      "V_R": 0.386903001119961,
      "O": 0.3994219881993201,
      "A": 0.3909194362476786
    }
  },
  "headroom_note": "Reporting-stage operationalization: ratio of mean utility gains to mean oracle-history gap; not mean of user ratios. Pooled is ratio of equal-domain means.",
  "audit": {
    "independent_unit": "latent evidence panel; rendered variants are repeated measurements",
    "models": [
      {
        "by_decision": {
          "direct": {
            "accuracy": 0.30708661417322836,
            "brier_mean": 0.865255056494061,
            "cases": 254,
            "confidence_mean": 0.5412156839015791,
            "ece_10": 0.2404336014591982,
            "entropy_mean": 1.2341183033376617,
            "feature_variance": {
              "correct": 0.21278442556885113,
              "entropy": 0.09785730828254437,
              "valid_mass": 0.07644341943690512
            },
            "valid_mass_mean": 0.2601630681873176
          },
          "pairwise": {
            "accuracy": 0.21705426356589147,
            "brier_mean": 1.0791291569703434,
            "cases": 258,
            "confidence_mean": 0.6932896796946222,
            "ece_10": 0.47623541612873077,
            "entropy_mean": 0.713344914543364,
            "feature_variance": {
              "correct": 0.16994171023375998,
              "entropy": 0.07142625681295715,
              "valid_mass": 0.05573525590680547
            },
            "valid_mass_mean": 0.2525135296804063
          }
        },
        "by_group_size": {
          "16": {
            "accuracy": 0.2734375,
            "brier_mean": 0.9684042449780716,
            "cases": 128,
            "confidence_mean": 0.6229500912499427,
            "ece_10": 0.3571556802618006,
            "entropy_mean": 0.9714186154148359,
            "feature_variance": {
              "correct": 0.19866943359375,
              "entropy": 0.16136557305245147,
              "valid_mass": 0.06352174248005685
            },
            "valid_mass_mean": 0.2611842584804563
          },
          "32": {
            "accuracy": 0.24806201550387597,
            "brier_mean": 0.9773803579827444,
            "cases": 129,
            "confidence_mean": 0.6220856769592307,
            "ece_10": 0.38488282214533626,
            "entropy_mean": 0.9542375698132689,
            "feature_variance": {
              "correct": 0.18652725196803077,
              "entropy": 0.14116241708781863,
              "valid_mass": 0.06596065509207717
            },
            "valid_mass_mean": 0.2632322916244997
          },
          "64": {
            "accuracy": 0.2926829268292683,
            "brier_mean": 0.9705119767227897,
            "cases": 123,
            "confidence_mean": 0.6145408168938583,
            "ece_10": 0.3434300035175166,
            "entropy_mean": 0.9822138127975308,
            "feature_variance": {
              "correct": 0.2070196311719215,
              "entropy": 0.15274090212573488,
              "valid_mass": 0.06393333242535934
            },
            "valid_mass_mean": 0.2535143316329229
          },
          "8": {
            "accuracy": 0.23484848484848486,
            "brier_mean": 0.9756009407118922,
            "cases": 132,
            "confidence_mean": 0.6118358832313305,
            "ece_10": 0.3769873983828456,
            "entropy_mean": 0.9792311268700534,
            "feature_variance": {
              "correct": 0.17969467401285583,
              "entropy": 0.1536631483867608,
              "valid_mass": 0.0703006397864462
            },
            "valid_mass_mean": 0.24741739758496303
          }
        },
        "by_regime": {
          "dense_near_tie": {
            "accuracy": 0.2549019607843137,
            "brier_mean": 1.0136944336439635,
            "cases": 102,
            "confidence_mean": 0.6106021265094439,
            "ece_10": 0.3656447179480856,
            "entropy_mean": 0.9740107086363234,
            "feature_variance": {
              "correct": 0.18992695117262592,
              "entropy": 0.1284570424950808,
              "valid_mass": 0.0705093048575586
            },
            "valid_mass_mean": 0.2367467223630296
          },
          "one_count": {
            "accuracy": 0.2524271844660194,
            "brier_mean": 0.9754786289342496,
            "cases": 103,
            "confidence_mean": 0.5759222792531508,
            "ece_10": 0.32349509478713134,
            "entropy_mean": 1.0268443638855407,
            "feature_variance": {
              "correct": 0.18870770100857762,
              "entropy": 0.11299364463740284,
              "valid_mass": 0.0547960093206637
            },
            "valid_mass_mean": 0.23841804621332885
          },
          "sparse": {
            "accuracy": 0.21359223300970873,
            "brier_mean": 1.0728620458244384,
            "cases": 103,
            "confidence_mean": 0.6596816755340594,
            "ece_10": 0.4548493897521736,
            "entropy_mean": 0.918298742633378,
            "feature_variance": {
              "correct": 0.16797059100763503,
              "entropy": 0.20620762252094055,
              "valid_mass": 0.06319103227332816
            },
            "valid_mass_mean": 0.2317152282941516
          },
          "tie": {
            "accuracy": 0.41346153846153844,
            "brier_mean": 0.6091110197306184,
            "cases": 104,
            "confidence_mean": 0.5652984179476958,
            "ece_10": 0.1808535394438726,
            "entropy_mean": 1.0668290130686933,
            "feature_variance": {
              "correct": 0.24251109467455623,
              "entropy": 0.09466119149746476,
              "valid_mass": 0.06559009884056528
            },
            "valid_mass_mean": 0.39269129447080114
          },
          "zero_mixed": {
            "accuracy": 0.17,
            "brier_mean": 1.2046663906402661,
            "cases": 100,
            "confidence_mean": 0.6799786135860734,
            "ece_10": 0.5099786135860733,
            "entropy_mean": 0.8685998738845631,
            "feature_variance": {
              "correct": 0.1411,
              "entropy": 0.1955913253902217,
              "valid_mass": 0.049587184979046614
            },
            "valid_mass_mean": 0.1781812239686068
          }
        },
        "by_representation": {
          "digits": {
            "accuracy": 0.24404761904761904,
            "brier_mean": 1.0499384476690194,
            "cases": 168,
            "confidence_mean": 0.6820466397557169,
            "ece_10": 0.4379990207080978,
            "entropy_mean": 0.8333283652516144,
            "feature_variance": {
              "correct": 0.18448837868480725,
              "entropy": 0.15428230459267991,
              "valid_mass": 0.07916053763677658
            },
            "valid_mass_mean": 0.2537787612919534
          },
          "interaction_rows": {
            "accuracy": 0.3081395348837209,
            "brier_mean": 0.859064925341304,
            "cases": 172,
            "confidence_mean": 0.5646629159518681,
            "ece_10": 0.269341716999266,
            "entropy_mean": 1.1115027195084886,
            "feature_variance": {
              "correct": 0.21318956192536506,
              "entropy": 0.14933936462199193,
              "valid_mass": 0.05904431132334342
            },
            "valid_mass_mean": 0.28548479664767273
          },
          "number_words": {
            "accuracy": 0.23255813953488372,
            "brier_mean": 1.0118679097717473,
            "cases": 172,
            "confidence_mean": 0.6083236281949528,
            "ece_10": 0.375765488660069,
            "entropy_mean": 0.9670430458268766,
            "feature_variance": {
              "correct": 0.17847485127095727,
              "entropy": 0.11516256358306931,
              "valid_mass": 0.058599198674988556
            },
            "valid_mass_mean": 0.22960286660857915
          }
        },
        "equivalence_and_swap": {
          "direct_all_representations_correct": 0.16901408450704225,
          "direct_exact_label_agreement": 0.28169014084507044,
          "pairwise_all_representations_correct": 0.21052631578947367,
          "pairwise_exact_label_agreement": 0.6491228070175439,
          "pairwise_swap_agreement": 0.6613418530351438,
          "panels": 128
        },
        "model": "qwen25_1p5b",
        "primary": {
          "accuracy": 0.26171875,
          "brier_mean": 0.9730275524371876,
          "cases": 512,
          "confidence_mean": 0.6178467208441673,
          "ece_10": 0.3583055703053719,
          "entropy_mean": 0.9716973378905351,
          "feature_variance": {
            "correct": 0.1932220458984375,
            "entropy": 0.1523356286133171,
            "valid_mass": 0.06602307437503328
          },
          "valid_mass_mean": 0.25630841792406933
        },
        "split": "confirmation"
      },
      {
        "by_decision": {
          "direct": {
            "accuracy": 0.41338582677165353,
            "brier_mean": 0.9168099364070442,
            "cases": 254,
            "confidence_mean": 0.7788179252615745,
            "ece_10": 0.37097249483548644,
            "entropy_mean": 0.5805811119986197,
            "feature_variance": {
              "correct": 0.24249798499597,
              "entropy": 0.20003438003699608,
              "valid_mass": 0.16056557686947293
            },
            "valid_mass_mean": 0.3988008357537682
          },
          "pairwise": {
            "accuracy": 0.4108527131782946,
            "brier_mean": 1.0118051435354485,
            "cases": 258,
            "confidence_mean": 0.8584991330826861,
            "ece_10": 0.4578854441063662,
            "entropy_mean": 0.3424493146743175,
            "feature_variance": {
              "correct": 0.24205276125232858,
              "entropy": 0.09737812443208466,
              "valid_mass": 0.16623279871766347
            },
            "valid_mass_mean": 0.39406126365896127
          }
        },
        "by_group_size": {
          "16": {
            "accuracy": 0.3828125,
            "brier_mean": 0.9699197069248467,
            "cases": 128,
            "confidence_mean": 0.8000520189717957,
            "ece_10": 0.42238473461449166,
            "entropy_mean": 0.5044510362891667,
            "feature_variance": {
              "correct": 0.23626708984375,
              "entropy": 0.1390597073361328,
              "valid_mass": 0.15174409316209223
            },
            "valid_mass_mean": 0.377906807356411
          },
          "32": {
            "accuracy": 0.4496124031007752,
            "brier_mean": 0.9053051360044022,
            "cases": 129,
            "confidence_mean": 0.82272263879119,
            "ece_10": 0.3731102356904148,
            "entropy_mean": 0.4395883079456844,
            "feature_variance": {
              "correct": 0.24746109007872122,
              "entropy": 0.1792744073652207,
              "valid_mass": 0.18194279620072082
            },
            "valid_mass_mean": 0.4370791661534997
          },
          "64": {
            "accuracy": 0.37398373983739835,
            "brier_mean": 1.0674364773667109,
            "cases": 123,
            "confidence_mean": 0.8414111224171953,
            "ece_10": 0.4881465387821373,
            "entropy_mean": 0.41130587729432627,
            "feature_variance": {
              "correct": 0.2341199021746315,
              "entropy": 0.13434951551046256,
              "valid_mass": 0.16380340526328188
            },
            "valid_mass_mean": 0.35820306403444163
          },
          "8": {
            "accuracy": 0.4393939393939394,
            "brier_mean": 0.9218687813066762,
            "cases": 132,
            "confidence_mean": 0.8127354731970041,
            "ece_10": 0.39727821955591436,
            "entropy_mean": 0.484486957245565,
            "feature_variance": {
              "correct": 0.24632690541781452,
              "entropy": 0.18986361271588345,
              "valid_mass": 0.15281060331453405
            },
            "valid_mass_mean": 0.41021937616523274
          }
        },
        "by_regime": {
          "dense_near_tie": {
            "accuracy": 0.39215686274509803,
            "brier_mean": 1.0259206175926827,
            "cases": 102,
            "confidence_mean": 0.8190574222951879,
            "ece_10": 0.4391910658401552,
            "entropy_mean": 0.47302753291961014,
            "feature_variance": {
              "correct": 0.23836985774702038,
              "entropy": 0.15195385201388448,
              "valid_mass": 0.1632950175497671
            },
            "valid_mass_mean": 0.3580396038918641
          },
          "one_count": {
            "accuracy": 0.32038834951456313,
            "brier_mean": 1.0499570656663284,
            "cases": 103,
            "confidence_mean": 0.8069517972475314,
            "ece_10": 0.48656344773296833,
            "entropy_mean": 0.4843713371174976,
            "feature_variance": {
              "correct": 0.21773965500989725,
              "entropy": 0.1690793347317269,
              "valid_mass": 0.14746475852766958
            },
            "valid_mass_mean": 0.341526770023329
          },
          "sparse": {
            "accuracy": 0.5728155339805825,
            "brier_mean": 0.6865249549936947,
            "cases": 103,
            "confidence_mean": 0.8492434474354078,
            "ece_10": 0.28439265998493896,
            "entropy_mean": 0.40256200861229724,
            "feature_variance": {
              "correct": 0.24469789801112263,
              "entropy": 0.12398554523649002,
              "valid_mass": 0.1705552181180197
            },
            "valid_mass_mean": 0.5455686059724169
          },
          "tie": {
            "accuracy": 0.34615384615384615,
            "brier_mean": 1.129720626883672,
            "cases": 104,
            "confidence_mean": 0.8156174101869894,
            "ece_10": 0.4976867271071249,
            "entropy_mean": 0.45573319744500274,
            "feature_variance": {
              "correct": 0.22633136094674555,
              "entropy": 0.20042105740368754,
              "valid_mass": 0.14327354025875313
            },
            "valid_mass_mean": 0.3371618903880792
          },
          "zero_mixed": {
            "accuracy": 0.43,
            "brier_mean": 0.9292295456119705,
            "cases": 100,
            "confidence_mean": 0.8035635141587414,
            "ece_10": 0.384216311897583,
            "entropy_mean": 0.48820330131373946,
            "feature_variance": {
              "correct": 0.2451,
              "entropy": 0.16161984850354252,
              "valid_mass": 0.1624357707625054
            },
            "valid_mass_mean": 0.4000751838057693
          }
        },
        "by_representation": {
          "digits": {
            "accuracy": 0.39285714285714285,
            "brier_mean": 1.0329426376690158,
            "cases": 168,
            "confidence_mean": 0.8727159246411289,
            "ece_10": 0.4798587817839861,
            "entropy_mean": 0.3098720742168995,
            "feature_variance": {
              "correct": 0.2385204081632653,
              "entropy": 0.0765177887092827,
              "valid_mass": 0.17598117675843788
            },
            "valid_mass_mean": 0.39741036587118617
          },
          "interaction_rows": {
            "accuracy": 0.4069767441860465,
            "brier_mean": 0.9138747079411383,
            "cases": 172,
            "confidence_mean": 0.7420482803189149,
            "ece_10": 0.351005095306147,
            "entropy_mean": 0.6741626975537092,
            "feature_variance": {
              "correct": 0.24134667387777176,
              "entropy": 0.23102134773982605,
              "valid_mass": 0.13752341855503988
            },
            "valid_mass_mean": 0.3706234334338907
          },
          "number_words": {
            "accuracy": 0.436046511627907,
            "brier_mean": 0.9488060347980495,
            "cases": 172,
            "confidence_mean": 0.8433950569605227,
            "ece_10": 0.4073485453326158,
            "entropy_mean": 0.3942153092206177,
            "feature_variance": {
              "correct": 0.24590995132504057,
              "entropy": 0.10569842671909076,
              "valid_mass": 0.17578637782107517
            },
            "valid_mass_mean": 0.42122701330512
          }
        },
        "equivalence_and_swap": {
          "direct_all_representations_correct": 0.16901408450704225,
          "direct_exact_label_agreement": 0.18309859154929578,
          "pairwise_all_representations_correct": 0.22807017543859648,
          "pairwise_exact_label_agreement": 0.42105263157894735,
          "pairwise_swap_agreement": 0.41214057507987223,
          "panels": 128
        },
        "model": "qwen25_3b",
        "primary": {
          "accuracy": 0.412109375,
          "brier_mean": 0.9646786149990917,
          "cases": 512,
          "confidence_mean": 0.8189697838901815,
          "ece_10": 0.4096089648897394,
          "entropy_mean": 0.46058501100317056,
          "feature_variance": {
            "correct": 0.24227523803710938,
            "entropy": 0.16248107418392846,
            "valid_mass": 0.16342694092205667
          },
          "valid_mass_mean": 0.3964125357528694
        },
        "split": "confirmation"
      },
      {
        "by_decision": {
          "direct": {
            "accuracy": 0.7283464566929134,
            "brier_mean": 0.5713176613094099,
            "cases": 254,
            "confidence_mean": 0.9675470198217891,
            "ece_10": 0.24581004516868696,
            "entropy_mean": 0.09484687773246238,
            "feature_variance": {
              "correct": 0.19785789571579143,
              "entropy": 0.039978962017732204,
              "valid_mass": 0.18246661366816289
            },
            "valid_mass_mean": 0.7303046201900184
          },
          "pairwise": {
            "accuracy": 0.44573643410852715,
            "brier_mean": 1.0695412557341981,
            "cases": 258,
            "confidence_mean": 0.9628917982919029,
            "ece_10": 0.522760469831693,
            "entropy_mean": 0.09388372476218265,
            "feature_variance": {
              "correct": 0.24705546541674178,
              "entropy": 0.036186671340220286,
              "valid_mass": 0.22628112124321575
            },
            "valid_mass_mean": 0.437739358661395
          }
        },
        "by_group_size": {
          "16": {
            "accuracy": 0.59375,
            "brier_mean": 0.8145297113717891,
            "cases": 128,
            "confidence_mean": 0.9700900475118478,
            "ece_10": 0.3897427677693567,
            "entropy_mean": 0.088022175584899,
            "feature_variance": {
              "correct": 0.2412109375,
              "entropy": 0.02991311945211895,
              "valid_mass": 0.22825787589739613
            },
            "valid_mass_mean": 0.591428687154438
          },
          "32": {
            "accuracy": 0.5426356589147286,
            "brier_mean": 0.9050163597796932,
            "cases": 129,
            "confidence_mean": 0.9551304941466581,
            "ece_10": 0.41855046031907306,
            "entropy_mean": 0.11245028774719265,
            "feature_variance": {
              "correct": 0.24818220058890691,
              "entropy": 0.046005724253361586,
              "valid_mass": 0.22831111660838416
            },
            "valid_mass_mean": 0.5355622420163015
          },
          "64": {
            "accuracy": 0.5772357723577236,
            "brier_mean": 0.8145846581562899,
            "cases": 123,
            "confidence_mean": 0.9564433258542971,
            "ece_10": 0.3843148857419007,
            "entropy_mean": 0.11423611108899506,
            "feature_variance": {
              "correct": 0.2440346354683059,
              "entropy": 0.04926739173614296,
              "valid_mass": 0.22100262218096645
            },
            "valid_mass_mean": 0.5849828829320722
          },
          "8": {
            "accuracy": 0.6287878787878788,
            "brier_mean": 0.7564810873607587,
            "cases": 132,
            "confidence_mean": 0.9784631673297837,
            "ece_10": 0.36005877966493544,
            "entropy_mean": 0.06431167177641857,
            "feature_variance": {
              "correct": 0.23341368227731865,
              "entropy": 0.02615375844398788,
              "valid_mass": 0.22242652534621493
            },
            "valid_mass_mean": 0.6188699415635509
          }
        },
        "by_regime": {
          "dense_near_tie": {
            "accuracy": 0.5588235294117647,
            "brier_mean": 0.8476434537540722,
            "cases": 102,
            "confidence_mean": 0.9764022930147027,
            "ece_10": 0.417578763602938,
            "entropy_mean": 0.08391986560177273,
            "feature_variance": {
              "correct": 0.24653979238754326,
              "entropy": 0.026673128719670626,
              "valid_mass": 0.236354676324044
            },
            "valid_mass_mean": 0.5555841707622852
          },
          "one_count": {
            "accuracy": 0.5728155339805825,
            "brier_mean": 0.7936598670290724,
            "cases": 103,
            "confidence_mean": 0.9693550419227179,
            "ece_10": 0.39653950794213544,
            "entropy_mean": 0.08115139464807039,
            "feature_variance": {
              "correct": 0.24469789801112263,
              "entropy": 0.0319326080811269,
              "valid_mass": 0.23133859727614353
            },
            "valid_mass_mean": 0.5803749586258334
          },
          "sparse": {
            "accuracy": 0.7281553398058253,
            "brier_mean": 0.4962934038674141,
            "cases": 103,
            "confidence_mean": 0.9388596412070563,
            "ece_10": 0.2373934829378464,
            "entropy_mean": 0.15019634598785636,
            "feature_variance": {
              "correct": 0.1979451409180884,
              "entropy": 0.0643549950481932,
              "valid_mass": 0.17095709823545574
            },
            "valid_mass_mean": 0.7082876808748528
          },
          "tie": {
            "accuracy": 0.41346153846153844,
            "brier_mean": 1.3270927933160548,
            "cases": 104,
            "confidence_mean": 0.9688378772209822,
            "ece_10": 0.5870676569405042,
            "entropy_mean": 0.07995165337417286,
            "feature_variance": {
              "correct": 0.24251109467455623,
              "entropy": 0.03577859107225155,
              "valid_mass": 0.23348311060466806
            },
            "valid_mass_mean": 0.413743236719171
          },
          "zero_mixed": {
            "accuracy": 0.66,
            "brier_mean": 0.6371386026189005,
            "cases": 100,
            "confidence_mean": 0.972847415131968,
            "ece_10": 0.320216557197361,
            "entropy_mean": 0.07609492404893316,
            "feature_variance": {
              "correct": 0.2244,
              "entropy": 0.02726518216277621,
              "valid_mass": 0.20588693248087211
            },
            "valid_mass_mean": 0.6600299415778701
          }
        },
        "by_representation": {
          "digits": {
            "accuracy": 0.7202380952380952,
            "brier_mean": 0.5942372375219378,
            "cases": 168,
            "confidence_mean": 0.9801529961876757,
            "ece_10": 0.27493555814920845,
            "entropy_mean": 0.04541932430516224,
            "feature_variance": {
              "correct": 0.2014951814058957,
              "entropy": 0.022374264525303465,
              "valid_mass": 0.19306640573117623
            },
            "valid_mass_mean": 0.7174076894145531
          },
          "interaction_rows": {
            "accuracy": 0.4011627906976744,
            "brier_mean": 1.1280411448135421,
            "cases": 172,
            "confidence_mean": 0.9360988526387961,
            "ece_10": 0.5394777807564795,
            "entropy_mean": 0.17517892826013054,
            "feature_variance": {
              "correct": 0.24023120605732828,
              "entropy": 0.05705239201924891,
              "valid_mass": 0.20788443223961736
            },
            "valid_mass_mean": 0.394013855153327
          },
          "number_words": {
            "accuracy": 0.6395348837209303,
            "brier_mean": 0.7395430066302234,
            "cases": 172,
            "confidence_mean": 0.9796995405851333,
            "ece_10": 0.34016465686420305,
            "entropy_mean": 0.061348173189993374,
            "feature_variance": {
              "correct": 0.23053001622498648,
              "entropy": 0.024452104717039368,
              "valid_mass": 0.21946215414606837
            },
            "valid_mass_mean": 0.6403444950865547
          }
        },
        "equivalence_and_swap": {
          "direct_all_representations_correct": 0.30985915492957744,
          "direct_exact_label_agreement": 0.22535211267605634,
          "pairwise_all_representations_correct": 0.3508771929824561,
          "pairwise_exact_label_agreement": 0.8771929824561403,
          "pairwise_swap_agreement": 0.10223642172523961,
          "panels": 128
        },
        "model": "qwen3_4b",
        "primary": {
          "accuracy": 0.5859375,
          "brier_mean": 0.8223756444375259,
          "cases": 512,
          "confidence_mean": 0.9652012245977449,
          "ece_10": 0.3853670950965299,
          "entropy_mean": 0.09436153893103236,
          "feature_variance": {
            "correct": 0.24261474609375,
            "entropy": 0.038068234945273234,
            "valid_mass": 0.22594231987184565
          },
          "valid_mass_mean": 0.5828791563728605
        },
        "split": "confirmation"
      },
      {
        "by_decision": {
          "direct": {
            "accuracy": 0.8228346456692913,
            "brier_mean": 0.3291965904642762,
            "cases": 254,
            "confidence_mean": 0.8192226451686686,
            "ece_10": 0.07138904880664387,
            "entropy_mean": 0.4849021477160925,
            "feature_variance": {
              "correct": 0.14577779155558312,
              "entropy": 0.26838685116479494,
              "valid_mass": 0.1103898509121232
            },
            "valid_mass_mean": 0.7558552570803879
          },
          "pairwise": {
            "accuracy": 0.2751937984496124,
            "brier_mean": 1.0231230320679414,
            "cases": 258,
            "confidence_mean": 0.7110464259428749,
            "ece_10": 0.44570898767511735,
            "entropy_mean": 0.6721599225703976,
            "feature_variance": {
              "correct": 0.19946217174448652,
              "entropy": 0.06090602954822732,
              "valid_mass": 0.06989259075189541
            },
            "valid_mass_mean": 0.29125913036877554
          }
        },
        "by_group_size": {
          "16": {
            "accuracy": 0.546875,
            "brier_mean": 0.6772179060827929,
            "cases": 128,
            "confidence_mean": 0.7793984025370763,
            "ece_10": 0.23252340253707623,
            "entropy_mean": 0.5404730045107238,
            "feature_variance": {
              "correct": 0.247802734375,
              "entropy": 0.177396347650131,
              "valid_mass": 0.155888148380691
            },
            "valid_mass_mean": 0.5327668393908797
          },
          "32": {
            "accuracy": 0.5271317829457365,
            "brier_mean": 0.7053216812039115,
            "cases": 129,
            "confidence_mean": 0.757745516874752,
            "ece_10": 0.2501860248120834,
            "entropy_mean": 0.5951002468602042,
            "feature_variance": {
              "correct": 0.24926386635418546,
              "entropy": 0.15579357829259938,
              "valid_mass": 0.13810067940390774
            },
            "valid_mass_mean": 0.5063617332736111
          },
          "64": {
            "accuracy": 0.5121951219512195,
            "brier_mean": 0.7230550756884611,
            "cases": 123,
            "confidence_mean": 0.7469525733837168,
            "ece_10": 0.2652507612659709,
            "entropy_mean": 0.628801766007546,
            "feature_variance": {
              "correct": 0.2498512790005949,
              "entropy": 0.16322228830600827,
              "valid_mass": 0.1325627262027742
            },
            "valid_mass_mean": 0.48655535797169874
          },
          "8": {
            "accuracy": 0.5984848484848485,
            "brier_mean": 0.613450856726305,
            "cases": 132,
            "confidence_mean": 0.7738272427145275,
            "ece_10": 0.21400660369650493,
            "entropy_mean": 0.5552372113771434,
            "feature_variance": {
              "correct": 0.24030073461891643,
              "entropy": 0.18855057581715093,
              "valid_mass": 0.14578903703585003
            },
            "valid_mass_mean": 0.5588709308236003
          }
        },
        "by_regime": {
          "dense_near_tie": {
            "accuracy": 0.38235294117647056,
            "brier_mean": 0.7713560243878452,
            "cases": 102,
            "confidence_mean": 0.6941983496973034,
            "ece_10": 0.3118454085208329,
            "entropy_mean": 0.6964174636851186,
            "feature_variance": {
              "correct": 0.23615916955017302,
              "entropy": 0.18234525384025188,
              "valid_mass": 0.13106957568504762
            },
            "valid_mass_mean": 0.4163657796334844
          },
          "one_count": {
            "accuracy": 0.5048543689320388,
            "brier_mean": 0.6682547467599211,
            "cases": 103,
            "confidence_mean": 0.7112338916343671,
            "ece_10": 0.24287805299974904,
            "entropy_mean": 0.6761660591331363,
            "feature_variance": {
              "correct": 0.24997643510227166,
              "entropy": 0.20602280482628327,
              "valid_mass": 0.13228563334579527
            },
            "valid_mass_mean": 0.47685412370950786
          },
          "sparse": {
            "accuracy": 0.5048543689320388,
            "brier_mean": 0.8346193999560273,
            "cases": 103,
            "confidence_mean": 0.9176875993676316,
            "ece_10": 0.43508887952551256,
            "entropy_mean": 0.26620708499231166,
            "feature_variance": {
              "correct": 0.24997643510227166,
              "entropy": 0.05493278564165732,
              "valid_mass": 0.19716070781385053
            },
            "valid_mass_mean": 0.5151090855532763
          },
          "tie": {
            "accuracy": 0.875,
            "brier_mean": 0.3247947808181365,
            "cases": 104,
            "confidence_mean": 0.712847140177912,
            "ece_10": 0.16215285982208805,
            "entropy_mean": 0.7163471855505427,
            "feature_variance": {
              "correct": 0.109375,
              "entropy": 0.14748196308808675,
              "valid_mass": 0.05146659173853081
            },
            "valid_mass_mean": 0.7466729385420724
          },
          "zero_mixed": {
            "accuracy": 0.46,
            "brier_mean": 0.8032866744706594,
            "cases": 100,
            "confidence_mean": 0.788092819452699,
            "ece_10": 0.3526508724252586,
            "entropy_mean": 0.5398328310499041,
            "feature_variance": {
              "correct": 0.2484,
              "entropy": 0.12984936513337658,
              "valid_mass": 0.13898906773323072
            },
            "valid_mass_mean": 0.448365852485049
          }
        },
        "by_representation": {
          "digits": {
            "accuracy": 0.5773809523809523,
            "brier_mean": 0.6459781154849883,
            "cases": 168,
            "confidence_mean": 0.8404329364860071,
            "ece_10": 0.26523231014602133,
            "entropy_mean": 0.4071493331439049,
            "feature_variance": {
              "correct": 0.24401218820861678,
              "entropy": 0.11874307301561232,
              "valid_mass": 0.1639750362072571
            },
            "valid_mass_mean": 0.5868628801667563
          },
          "interaction_rows": {
            "accuracy": 0.45930232558139533,
            "brier_mean": 0.7875179678513872,
            "cases": 172,
            "confidence_mean": 0.6672454288365974,
            "ece_10": 0.22871124856599492,
            "entropy_mean": 0.8235045713480424,
            "feature_variance": {
              "correct": 0.24834369929691724,
              "entropy": 0.16186875070476586,
              "valid_mass": 0.10509776104072743
            },
            "valid_mass_mean": 0.39773238485724244
          },
          "number_words": {
            "accuracy": 0.6046511627906976,
            "brier_mean": 0.6023503626717349,
            "cases": 172,
            "confidence_mean": 0.788218503933486,
            "ece_10": 0.19835188141557056,
            "entropy_mean": 0.5031309959477369,
            "feature_variance": {
              "correct": 0.2390481341265549,
              "entropy": 0.1415568215064192,
              "valid_mass": 0.14005029273598968
            },
            "valid_mass_mean": 0.5821462608726853
          }
        },
        "equivalence_and_swap": {
          "direct_all_representations_correct": 0.5211267605633803,
          "direct_exact_label_agreement": 0.4507042253521127,
          "pairwise_all_representations_correct": 0.24561403508771928,
          "pairwise_exact_label_agreement": 0.7368421052631579,
          "pairwise_swap_agreement": 0.7220447284345048,
          "panels": 128
        },
        "model": "phi4_mini",
        "primary": {
          "accuracy": 0.546875,
          "brier_mean": 0.6788704614286232,
          "cases": 512,
          "confidence_mean": 0.764711972199421,
          "ece_10": 0.22978045251265322,
          "entropy_mean": 0.5792625108262697,
          "feature_variance": {
            "correct": 0.247802734375,
            "entropy": 0.17260180190124294,
            "valid_mass": 0.1439421250454467
          },
          "valid_mass_mean": 0.5217423651046145
        },
        "split": "confirmation"
      },
      {
        "by_decision": {
          "direct": {
            "accuracy": 0.8543307086614174,
            "brier_mean": 0.3725417193323009,
            "cases": 254,
            "confidence_mean": 0.9778068559615056,
            "ece_10": 0.135774334746976,
            "entropy_mean": 0.05554761844556524,
            "feature_variance": {
              "correct": 0.1244497488994978,
              "entropy": 0.03060215159528599,
              "valid_mass": 0.12190095815752008
            },
            "valid_mass_mean": 0.8514154086220083
          },
          "pairwise": {
            "accuracy": 0.5775193798449613,
            "brier_mean": 0.8235852637407592,
            "cases": 258,
            "confidence_mean": 0.991390857064364,
            "ece_10": 0.41387147721940265,
            "entropy_mean": 0.02414501487418911,
            "feature_variance": {
              "correct": 0.24399074574845261,
              "entropy": 0.008406899114942763,
              "valid_mass": 0.23763852124875587
            },
            "valid_mass_mean": 0.5816160642718988
          }
        },
        "by_group_size": {
          "16": {
            "accuracy": 0.71875,
            "brier_mean": 0.5943823503387388,
            "cases": 128,
            "confidence_mean": 0.9783386705217456,
            "ece_10": 0.2874016820317951,
            "entropy_mean": 0.051582870473110436,
            "feature_variance": {
              "correct": 0.2021484375,
              "entropy": 0.029405748124111012,
              "valid_mass": 0.19840695365833239
            },
            "valid_mass_mean": 0.7150963322276619
          },
          "32": {
            "accuracy": 0.7286821705426356,
            "brier_mean": 0.5737890018584958,
            "cases": 129,
            "confidence_mean": 0.9909273253285483,
            "ece_10": 0.26224515478591265,
            "entropy_mean": 0.024854003764218265,
            "feature_variance": {
              "correct": 0.1977044648759089,
              "entropy": 0.008877946082871083,
              "valid_mass": 0.19114567476587357
            },
            "valid_mass_mean": 0.7321887510465942
          },
          "64": {
            "accuracy": 0.6910569105691057,
            "brier_mean": 0.6580613380986583,
            "cases": 123,
            "confidence_mean": 0.9911146832186973,
            "ece_10": 0.3000577726495916,
            "entropy_mean": 0.023503876076869955,
            "feature_variance": {
              "correct": 0.21349725692378874,
              "entropy": 0.009724219886824164,
              "valid_mass": 0.20716855247538135
            },
            "valid_mass_mean": 0.6962638261588231
          },
          "8": {
            "accuracy": 0.7196969696969697,
            "brier_mean": 0.5762827885324305,
            "cases": 132,
            "confidence_mean": 0.9786189523239576,
            "ece_10": 0.2722767926528542,
            "entropy_mean": 0.05786938075088685,
            "feature_variance": {
              "correct": 0.20173324150596877,
              "entropy": 0.029094891359850137,
              "valid_mass": 0.19676376344254629
            },
            "valid_mass_mean": 0.7173585480640408
          }
        },
        "by_regime": {
          "dense_near_tie": {
            "accuracy": 0.6470588235294118,
            "brier_mean": 0.6907558868910758,
            "cases": 102,
            "confidence_mean": 0.9903607983898827,
            "ece_10": 0.3433019748604708,
            "entropy_mean": 0.029328637808702786,
            "feature_variance": {
              "correct": 0.22837370242214533,
              "entropy": 0.020560152245209,
              "valid_mass": 0.22605123755908665
            },
            "valid_mass_mean": 0.6475618507381361
          },
          "one_count": {
            "accuracy": 0.6796116504854369,
            "brier_mean": 0.6226729798298565,
            "cases": 103,
            "confidence_mean": 0.9844806857639373,
            "ece_10": 0.3048690352785005,
            "entropy_mean": 0.045556046192435806,
            "feature_variance": {
              "correct": 0.21773965500989725,
              "entropy": 0.015433669268394236,
              "valid_mass": 0.21082621130386617
            },
            "valid_mass_mean": 0.6762110367698122
          },
          "sparse": {
            "accuracy": 0.9223300970873787,
            "brier_mean": 0.13916986862123973,
            "cases": 103,
            "confidence_mean": 0.9927427592642837,
            "ece_10": 0.07041266217690505,
            "entropy_mean": 0.01889092537537804,
            "feature_variance": {
              "correct": 0.07163728909416534,
              "entropy": 0.008113037203337788,
              "valid_mass": 0.06400212383605783
            },
            "valid_mass_mean": 0.9249322306209661
          },
          "tie": {
            "accuracy": 0.46153846153846156,
            "brier_mean": 1.295135919783356,
            "cases": 104,
            "confidence_mean": 0.9646355778032691,
            "ece_10": 0.5336628004934121,
            "entropy_mean": 0.08389216941288644,
            "feature_variance": {
              "correct": 0.2485207100591716,
              "entropy": 0.04254854806916025,
              "valid_mass": 0.24385609098405242
            },
            "valid_mass_mean": 0.4582837265224243
          },
          "zero_mixed": {
            "accuracy": 0.87,
            "brier_mean": 0.2348954524469865,
            "cases": 100,
            "confidence_mean": 0.9914886617161356,
            "ece_10": 0.12148866171613555,
            "entropy_mean": 0.019841641758016608,
            "feature_variance": {
              "correct": 0.1131,
              "entropy": 0.008190008948291659,
              "valid_mass": 0.10232886522184398
            },
            "valid_mass_mean": 0.8768588549726783
          }
        },
        "by_representation": {
          "digits": {
            "accuracy": 0.7857142857142857,
            "brier_mean": 0.4677336237965575,
            "cases": 168,
            "confidence_mean": 0.9886737427993648,
            "ece_10": 0.21230182113513524,
            "entropy_mean": 0.029884740798637576,
            "feature_variance": {
              "correct": 0.1683673469387755,
              "entropy": 0.012129255160564461,
              "valid_mass": 0.16440512087640097
            },
            "valid_mass_mean": 0.7858746171098776
          },
          "interaction_rows": {
            "accuracy": 0.5813953488372093,
            "brier_mean": 0.8381248816762465,
            "cases": 172,
            "confidence_mean": 0.9735502062995102,
            "ece_10": 0.39682978221675497,
            "entropy_mean": 0.06450513477858369,
            "feature_variance": {
              "correct": 0.24337479718766902,
              "entropy": 0.03737986607439861,
              "valid_mass": 0.23518983242353605
            },
            "valid_mass_mean": 0.5845574745385134
          },
          "number_words": {
            "accuracy": 0.7790697674418605,
            "brier_mean": 0.4905457343568852,
            "cases": 172,
            "confidence_mean": 0.9918253387384842,
            "ece_10": 0.21698547206997565,
            "entropy_mean": 0.02455226329434217,
            "feature_variance": {
              "correct": 0.1721200648999459,
              "entropy": 0.008369821315820378,
              "valid_mass": 0.1690313531399181
            },
            "valid_mass_mean": 0.7775909132386992
          }
        },
        "equivalence_and_swap": {
          "direct_all_representations_correct": 0.6056338028169014,
          "direct_exact_label_agreement": 0.5070422535211268,
          "pairwise_all_representations_correct": 0.3684210526315789,
          "pairwise_exact_label_agreement": 0.7192982456140351,
          "pairwise_swap_agreement": 0.402555910543131,
          "panels": 128
        },
        "model": "gemma3_4b",
        "primary": {
          "accuracy": 0.71484375,
          "brier_mean": 0.5998253803818756,
          "cases": 512,
          "confidence_mean": 0.9846519190172428,
          "ece_10": 0.27303005859095203,
          "entropy_mean": 0.039723650239676486,
          "feature_variance": {
            "correct": 0.2038421630859375,
            "entropy": 0.01966434098082764,
            "valid_mass": 0.19841865039891493
          },
          "valid_mass_mean": 0.715461832758086
        },
        "split": "confirmation"
      },
      {
        "by_decision": {
          "direct": {
            "accuracy": 0.7283464566929134,
            "brier_mean": 0.4282510968040981,
            "cases": 254,
            "confidence_mean": 0.7329238596477656,
            "ece_10": 0.066452854678284,
            "entropy_mean": 0.7513490579339502,
            "feature_variance": {
              "correct": 0.19785789571579143,
              "entropy": 0.40337959393507666,
              "valid_mass": 0.13702301537018002
            },
            "valid_mass_mean": 0.6410709310896933
          },
          "pairwise": {
            "accuracy": 0.24806201550387597,
            "brier_mean": 1.056708214562366,
            "cases": 258,
            "confidence_mean": 0.6969952935097342,
            "ece_10": 0.45615693870248497,
            "entropy_mean": 0.6856529738580603,
            "feature_variance": {
              "correct": 0.18652725196803077,
              "entropy": 0.05540008716797033,
              "valid_mass": 0.06423538930266678
            },
            "valid_mass_mean": 0.26601236893788627
          }
        },
        "by_group_size": {
          "16": {
            "accuracy": 0.4765625,
            "brier_mean": 0.7965390512010808,
            "cases": 128,
            "confidence_mean": 0.7003367077922863,
            "ece_10": 0.27923291602501776,
            "entropy_mean": 0.7454795033716526,
            "feature_variance": {
              "correct": 0.24945068359375,
              "entropy": 0.2202333279512592,
              "valid_mass": 0.1271430921089667
            },
            "valid_mass_mean": 0.4141260856475923
          },
          "32": {
            "accuracy": 0.5038759689922481,
            "brier_mean": 0.7478637842416527,
            "cases": 129,
            "confidence_mean": 0.7178546232368281,
            "ece_10": 0.2555782301590716,
            "entropy_mean": 0.7157143200479572,
            "feature_variance": {
              "correct": 0.24998497686437113,
              "entropy": 0.2178302947437403,
              "valid_mass": 0.13473209800052732
            },
            "valid_mass_mean": 0.45474330900419985
          },
          "64": {
            "accuracy": 0.43089430894308944,
            "brier_mean": 0.8375155271757133,
            "cases": 123,
            "confidence_mean": 0.7297254735455302,
            "ece_10": 0.33015103851316574,
            "entropy_mean": 0.7098425065012708,
            "feature_variance": {
              "correct": 0.24522440346354682,
              "entropy": 0.25074941555403557,
              "valid_mass": 0.13907444254465712
            },
            "valid_mass_mean": 0.4120048133853469
          },
          "8": {
            "accuracy": 0.5303030303030303,
            "brier_mean": 0.6057625862258111,
            "cases": 132,
            "confidence_mean": 0.7120065745074261,
            "ece_10": 0.18170354420439577,
            "entropy_mean": 0.7021361814635501,
            "feature_variance": {
              "correct": 0.24908172635445364,
              "entropy": 0.22752420488428624,
              "valid_mass": 0.133045106223812
            },
            "valid_mass_mean": 0.5236105288782232
          }
        },
        "by_regime": {
          "dense_near_tie": {
            "accuracy": 0.3627450980392157,
            "brier_mean": 0.9231563992032711,
            "cases": 102,
            "confidence_mean": 0.6984586028274394,
            "ece_10": 0.33571350478822376,
            "entropy_mean": 0.758131478637285,
            "feature_variance": {
              "correct": 0.23116109188773548,
              "entropy": 0.22638936142009872,
              "valid_mass": 0.1258031299824563
            },
            "valid_mass_mean": 0.3373886507594512
          },
          "one_count": {
            "accuracy": 0.3786407766990291,
            "brier_mean": 0.8637758115036825,
            "cases": 103,
            "confidence_mean": 0.7015558856655323,
            "ece_10": 0.3314912700589301,
            "entropy_mean": 0.7462018864111964,
            "feature_variance": {
              "correct": 0.2352719389197851,
              "entropy": 0.22232181061806086,
              "valid_mass": 0.12986842804007295
            },
            "valid_mass_mean": 0.3677654119157388
          },
          "sparse": {
            "accuracy": 0.49514563106796117,
            "brier_mean": 0.6958087251016621,
            "cases": 103,
            "confidence_mean": 0.7434345216370697,
            "ece_10": 0.27832183810551453,
            "entropy_mean": 0.6535530973468676,
            "feature_variance": {
              "correct": 0.24997643510227166,
              "entropy": 0.23339660312727542,
              "valid_mass": 0.1436578734345289
            },
            "valid_mass_mean": 0.47775943023230555
          },
          "tie": {
            "accuracy": 0.7980769230769231,
            "brier_mean": 0.3706875718676562,
            "cases": 104,
            "confidence_mean": 0.6790069976811454,
            "ece_10": 0.1374955515002925,
            "entropy_mean": 0.7817589718925494,
            "feature_variance": {
              "correct": 0.16115014792899407,
              "entropy": 0.22859646562017372,
              "valid_mass": 0.06170328802016403
            },
            "valid_mass_mean": 0.6833360288903232
          },
          "zero_mixed": {
            "accuracy": 0.39,
            "brier_mean": 0.8805583048201094,
            "cases": 100,
            "confidence_mean": 0.7529392887663796,
            "ece_10": 0.37351126754189923,
            "entropy_mean": 0.6493402074569412,
            "feature_variance": {
              "correct": 0.2379,
              "entropy": 0.2193114313387911,
              "valid_mass": 0.13856393232285097
            },
            "valid_mass_mean": 0.3889355955945053
          }
        },
        "by_representation": {
          "digits": {
            "accuracy": 0.5654761904761905,
            "brier_mean": 0.7046247428502456,
            "cases": 168,
            "confidence_mean": 0.7890935574393269,
            "ece_10": 0.24755617608017516,
            "entropy_mean": 0.5247218274325979,
            "feature_variance": {
              "correct": 0.24571286848072563,
              "entropy": 0.1211413839573461,
              "valid_mass": 0.15857772014103722
            },
            "valid_mass_mean": 0.5261618750119621
          },
          "interaction_rows": {
            "accuracy": 0.4011627906976744,
            "brier_mean": 0.7686238125720805,
            "cases": 172,
            "confidence_mean": 0.5497117568589218,
            "ece_10": 0.18845967557227075,
            "entropy_mean": 1.1296934903987421,
            "feature_variance": {
              "correct": 0.24023120605732828,
              "entropy": 0.1958741873463931,
              "valid_mass": 0.0663246441467887
            },
            "valid_mass_mean": 0.32600896674330915
          },
          "number_words": {
            "accuracy": 0.4941860465116279,
            "brier_mean": 0.7606177057214666,
            "cases": 172,
            "confidence_mean": 0.8073796874796654,
            "ece_10": 0.3131936409680375,
            "entropy_mean": 0.49581732914734206,
            "feature_variance": {
              "correct": 0.24996619794483504,
              "entropy": 0.11245777496128057,
              "valid_mass": 0.15802569410056716
            },
            "valid_mass_mean": 0.5057818046563833
          }
        },
        "equivalence_and_swap": {
          "direct_all_representations_correct": 0.5070422535211268,
          "direct_exact_label_agreement": 0.36619718309859156,
          "pairwise_all_representations_correct": 0.05263157894736842,
          "pairwise_exact_label_agreement": 0.21052631578947367,
          "pairwise_swap_agreement": 0.744408945686901,
          "panels": 128
        },
        "model": "llama32_3b",
        "primary": {
          "accuracy": 0.486328125,
          "brier_mean": 0.7449345662994753,
          "cases": 512,
          "confidence_mean": 0.7148192306172733,
          "ece_10": 0.2455730583869693,
          "entropy_mean": 0.7182443905675838,
          "feature_variance": {
            "correct": 0.24981307983398438,
            "entropy": 0.2291094736123819,
            "valid_mass": 0.1355099604954875
          },
          "valid_mass_mean": 0.4520765775053842
        },
        "split": "confirmation"
      }
    ],
    "schema_version": 1
  },
  "audit_regime_accuracy": {
    "qwen25_1p5b": {
      "dense_near_tie": {
        "cases": 102,
        "accuracy": 0.2549019607843137
      },
      "one_count": {
        "cases": 103,
        "accuracy": 0.2524271844660194
      },
      "sparse": {
        "cases": 103,
        "accuracy": 0.21359223300970873
      },
      "tie": {
        "cases": 104,
        "accuracy": 0.41346153846153844
      },
      "zero_mixed": {
        "cases": 100,
        "accuracy": 0.17
      }
    },
    "qwen25_3b": {
      "dense_near_tie": {
        "cases": 102,
        "accuracy": 0.39215686274509803
      },
      "one_count": {
        "cases": 103,
        "accuracy": 0.32038834951456313
      },
      "sparse": {
        "cases": 103,
        "accuracy": 0.5728155339805825
      },
      "tie": {
        "cases": 104,
        "accuracy": 0.34615384615384615
      },
      "zero_mixed": {
        "cases": 100,
        "accuracy": 0.43
      }
    },
    "qwen3_4b": {
      "dense_near_tie": {
        "cases": 102,
        "accuracy": 0.5588235294117647
      },
      "one_count": {
        "cases": 103,
        "accuracy": 0.5728155339805825
      },
      "sparse": {
        "cases": 103,
        "accuracy": 0.7281553398058253
      },
      "tie": {
        "cases": 104,
        "accuracy": 0.41346153846153844
      },
      "zero_mixed": {
        "cases": 100,
        "accuracy": 0.66
      }
    },
    "phi4_mini": {
      "dense_near_tie": {
        "cases": 102,
        "accuracy": 0.38235294117647056
      },
      "one_count": {
        "cases": 103,
        "accuracy": 0.5048543689320388
      },
      "sparse": {
        "cases": 103,
        "accuracy": 0.5048543689320388
      },
      "tie": {
        "cases": 104,
        "accuracy": 0.875
      },
      "zero_mixed": {
        "cases": 100,
        "accuracy": 0.46
      }
    },
    "gemma3_4b": {
      "dense_near_tie": {
        "cases": 102,
        "accuracy": 0.6470588235294118
      },
      "one_count": {
        "cases": 103,
        "accuracy": 0.6796116504854369
      },
      "sparse": {
        "cases": 103,
        "accuracy": 0.9223300970873787
      },
      "tie": {
        "cases": 104,
        "accuracy": 0.46153846153846156
      },
      "zero_mixed": {
        "cases": 100,
        "accuracy": 0.87
      }
    },
    "llama32_3b": {
      "dense_near_tie": {
        "cases": 102,
        "accuracy": 0.3627450980392157
      },
      "one_count": {
        "cases": 103,
        "accuracy": 0.3786407766990291
      },
      "sparse": {
        "cases": 103,
        "accuracy": 0.49514563106796117
      },
      "tie": {
        "cases": 104,
        "accuracy": 0.7980769230769231
      },
      "zero_mixed": {
        "cases": 100,
        "accuracy": 0.39
      }
    }
  },
  "regime_operational": {
    "zero_mixed": {
      "movielens20m": {
        "users": 320,
        "mean": -0.005187013566848297
      },
      "amazon_instruments2023": {
        "users": 5,
        "mean": 0.0
      },
      "kuairec": {
        "users": 203,
        "mean": -0.002542984472902304
      },
      "lastfm1k": {
        "users": 61,
        "mean": 0.000922497546068185
      }
    },
    "all_zero": {
      "movielens20m": {
        "users": 218,
        "mean": 0.00340110355409448
      },
      "amazon_instruments2023": {
        "users": 840,
        "mean": 0.0005162491088320127
      },
      "kuairec": {
        "users": 136,
        "mean": -0.02342667613059098
      },
      "lastfm1k": {
        "users": 33,
        "mean": -0.014550082594720761
      }
    },
    "sparse": {
      "movielens20m": {
        "users": 126,
        "mean": 0.002277995679032374
      },
      "amazon_instruments2023": {
        "users": 132,
        "mean": -0.004736463007789193
      },
      "kuairec": {
        "users": 111,
        "mean": -0.011779033833079744
      },
      "lastfm1k": {
        "users": 41,
        "mean": -0.0015777186370929438
      }
    },
    "dense_near_tie": {
      "movielens20m": {
        "users": 107,
        "mean": -0.005436877559630567
      },
      "kuairec": {
        "users": 253,
        "mean": 0.0080292532365177
      },
      "lastfm1k": {
        "users": 135,
        "mean": -0.00041753299419940377
      }
    },
    "one_count": {
      "movielens20m": {
        "users": 132,
        "mean": -0.00010317051540135319
      },
      "amazon_instruments2023": {
        "users": 8,
        "mean": -0.012773899849280382
      },
      "kuairec": {
        "users": 169,
        "mean": -0.0033996999231644164
      },
      "lastfm1k": {
        "users": 80,
        "mean": -0.008454203090144743
      }
    },
    "tie": {
      "movielens20m": {
        "users": 97,
        "mean": -0.0004326358704788173
      },
      "amazon_instruments2023": {
        "users": 15,
        "mean": -0.011308695120066657
      },
      "kuairec": {
        "users": 128,
        "mean": -0.005692859668727551
      },
      "lastfm1k": {
        "users": 76,
        "mean": 0.007595797368880008
      }
    }
  },
  "model_operational": {
    "qwen25_1p5b": {
      "domain_means": {
        "movielens20m": 0.0010793895475888794,
        "amazon_instruments2023": 0.004743020748080216,
        "kuairec": -0.0013929193161855429,
        "lastfm1k": 0.0007841470041353088
      },
      "mean": 0.0013034094959047155
    },
    "qwen25_3b": {
      "domain_means": {
        "movielens20m": -0.0033631337929487114,
        "amazon_instruments2023": 0.0030675427651246814,
        "kuairec": -0.003936613011553225,
        "lastfm1k": 0.0054958268899021135
      },
      "mean": 0.0003159057126312147
    },
    "qwen3_4b": {
      "domain_means": {
        "movielens20m": -0.00036834576788331716,
        "amazon_instruments2023": -0.005390440960471885,
        "kuairec": -0.0011700830284208006,
        "lastfm1k": -0.0019203541414390404
      },
      "mean": -0.0022123059745537605
    },
    "phi4_mini": {
      "domain_means": {
        "movielens20m": 0.0022997468045019356,
        "amazon_instruments2023": -0.0010847845021236134,
        "kuairec": -0.005859160995870936,
        "lastfm1k": -0.007384622804749688
      },
      "mean": -0.0030072053745605755
    },
    "gemma3_4b": {
      "domain_means": {
        "movielens20m": -0.002592858801474279,
        "amazon_instruments2023": -0.004548703330923953,
        "kuairec": -0.009998166399069117,
        "lastfm1k": -0.010039017695192796
      },
      "mean": -0.006794686556665036
    },
    "llama32_3b": {
      "domain_means": {
        "movielens20m": -0.004667036374128553,
        "amazon_instruments2023": 0.0004330523330874028,
        "kuairec": -0.0033324221269263503,
        "lastfm1k": 0.003993746932836288
      },
      "mean": -0.0008931648087828032
    }
  },
  "checkpoint_spearman": {
    "rho": -0.942857142857143,
    "n": 6,
    "status": "post hoc descriptive; shared users and jointly fitted policies; no p-value or causal/scale claim"
  },
  "confirmation_mse_relative_reduction": 0.002684638825780823,
  "development_selection": {
    "V": {
      "complexity": 960,
      "kind": "hgb",
      "l2": 10,
      "leaves": 4,
      "min_leaf": 80,
      "mse": 0.12913976448539116
    },
    "V_R": {
      "complexity": 1920,
      "kind": "hgb",
      "l2": 1,
      "leaves": 8,
      "min_leaf": 80,
      "mse": 0.1291672715235407
    },
    "V_alt6": {
      "complexity": 960,
      "kind": "hgb",
      "l2": 10,
      "leaves": 4,
      "min_leaf": 80,
      "mse": 0.1288919486186633
    },
    "V_alt6_R": {
      "complexity": 1920,
      "kind": "hgb",
      "l2": 10,
      "leaves": 8,
      "min_leaf": 80,
      "mse": 0.12890288565427968
    }
  },
  "forecast_calibration": {
    "V": {
      "text_minus_history": {
        "mean_predicted": 0.07066018905312055,
        "mean_observed": 0.06658324862598938,
        "bias_predicted_minus_observed": 0.004076940427131165,
        "calibration_slope": 1.0522512581161876,
        "calibration_intercept": -0.007769024203884381
      },
      "fusion_minus_history": {
        "mean_predicted": 0.09736472387819539,
        "mean_observed": 0.0927335083615157,
        "bias_predicted_minus_observed": 0.004631215516679693,
        "calibration_slope": 0.9055976951523811,
        "calibration_intercept": 0.004560238828273944
      }
    },
    "V_R": {
      "text_minus_history": {
        "mean_predicted": 0.06933115120050602,
        "mean_observed": 0.06658324862598938,
        "bias_predicted_minus_observed": 0.002747902574516639,
        "calibration_slope": 0.9771117373767849,
        "calibration_intercept": -0.001161032977869625
      },
      "fusion_minus_history": {
        "mean_predicted": 0.09650336228300653,
        "mean_observed": 0.0927335083615157,
        "bias_predicted_minus_observed": 0.0037698539214908316,
        "calibration_slope": 0.8387322299401154,
        "calibration_intercept": 0.011793028117170798
      }
    },
    "O": {
      "text_minus_history": {
        "mean_predicted": 0.07061262002368103,
        "mean_observed": 0.06658324862598938,
        "bias_predicted_minus_observed": 0.004029371397691647,
        "calibration_slope": 1.0642930985449386,
        "calibration_intercept": -0.00856927553539047
      },
      "fusion_minus_history": {
        "mean_predicted": 0.0974154894417987,
        "mean_observed": 0.0927335083615157,
        "bias_predicted_minus_observed": 0.004681981080283004,
        "calibration_slope": 0.9047574667499952,
        "calibration_intercept": 0.004596116911942991
      }
    },
    "A": {
      "text_minus_history": {
        "mean_predicted": 0.06973705126008833,
        "mean_observed": 0.06658324862598938,
        "bias_predicted_minus_observed": 0.003153802634098951,
        "calibration_slope": 0.984934672484603,
        "calibration_intercept": -0.002103191116907696
      },
      "fusion_minus_history": {
        "mean_predicted": 0.09620512634177789,
        "mean_observed": 0.0927335083615157,
        "bias_predicted_minus_observed": 0.003471617980262187,
        "calibration_slope": 0.8305256968085664,
        "calibration_intercept": 0.012832678769954461
      }
    }
  },
  "calibration_note": "Post hoc descriptive weighted linear summaries; no significance tests; not probability calibration. Frozen plan named calibration without specifying these summaries."
}


==> anc/statistical_supplement/SECONDARY_INFERENCE.json <==
{
  "schema_version": 1,
  "source_sha256": "2fe374582de1cf81383f4f86ee50970ef91b5a512918a3a7cb1e45f70f2f3506",
  "fixed_primary_check": {
    "mean": -0.001881341251004374,
    "lower": -0.004579841069512937,
    "upper": 0.00042073079008490605,
    "lower90": -0.004090854189305235,
    "upper90": 8.453982303771772e-05,
    "draws": 10000,
    "seed": 2026091811,
    "domain_resampling": true,
    "domain_means": {
      "movielens20m": -0.001268706397390674,
      "amazon_instruments2023": -0.00046338549120452516,
      "kuairec": -0.004281560813004327,
      "lastfm1k": -0.00151171230241797
    },
    "interpretation": "descriptive interval; no new confirmatory test"
  },
  "fixed_domain_sensitivity": {
    "mean": -0.001881341251004374,
    "lower": -0.003971347186275324,
    "upper": 0.00018862682579568333,
    "lower90": -0.003618042905978386,
    "upper90": -0.00011827031235755496,
    "draws": 20000,
    "seed": 2026092201,
    "domain_resampling": false,
    "domain_means": {
      "movielens20m": -0.001268706397390674,
      "amazon_instruments2023": -0.00046338549120452516,
      "kuairec": -0.004281560813004327,
      "lastfm1k": -0.00151171230241797
    },
    "interpretation": "descriptive interval; no new confirmatory test"
  },
  "reading_vs_observable": {
    "mean": -0.0005289779201018156,
    "lower": -0.0047611120725903865,
    "upper": 0.0030520523252126753,
    "lower90": -0.004038310906747793,
    "upper90": 0.002545499394263925,
    "draws": 10000,
    "seed": 2026092202,
    "domain_resampling": true,
    "domain_means": {
      "movielens20m": 0.0006190615382633865,
      "amazon_instruments2023": 0.0033872574779020307,
      "kuairec": 0.00010903450459847974,
      "lastfm1k": -0.006231265201171159
    },
    "interpretation": "descriptive interval; no new confirmatory test"
  },
  "ordinary_vs_observable": {
    "mean": 0.0022410712306879074,
    "lower": -4.2041154787789634e-05,
    "upper": 0.004204492092656779,
    "lower90": 0.00035566403838918306,
    "upper90": 0.0039369607462583665,
    "draws": 10000,
    "seed": 2026092203,
    "domain_resampling": true,
    "domain_means": {
      "movielens20m": 0.003573809176708177,
      "amazon_instruments2023": 0.0029090401237781074,
      "kuairec": 0.0024853528782885393,
      "lastfm1k": -3.917256023193642e-06
    },
    "interpretation": "descriptive interval; no new confirmatory test"
  },
  "equal_call_reading_vs_ordinary": {
    "mean": -0.0027700491507897237,
    "lower": -0.0061469758241220135,
    "upper": 0.0003026377177624947,
    "lower90": -0.0055577307069900024,
    "upper90": -0.00013083384399928825,
    "draws": 10000,
    "seed": 20260921,
    "domain_resampling": true,
    "domain_means": {
      "amazon_instruments2023": 0.0004782173541239228,
      "kuairec": -0.00237631837369006,
      "lastfm1k": -0.006227347945147966,
      "movielens20m": -0.0029547476384447903
    },
    "interpretation": "descriptive interval; no new confirmatory test"
  },
  "ordinary_added_to_reading": {
    "mean": 0.0008887078997853481,
    "lower": -0.002033518179233736,
    "upper": 0.004026559993575456,
    "lower90": -0.0015725202668753363,
    "upper90": 0.0035233981676139736,
    "draws": 10000,
    "seed": 2026092205,
    "domain_resampling": true,
    "domain_means": {
      "movielens20m": 0.0016860412410541162,
      "amazon_instruments2023": -0.0009416028453284503,
      "kuairec": -0.0019052424393142678,
      "lastfm1k": 0.004715635642729994
    },
    "interpretation": "descriptive interval; no new confirmatory test"
  },
  "hit1_added_reading": {
    "mean": 0.0009618544600938967,
    "lower": -0.0016430506651017212,
    "upper": 0.0037009340766823162,
    "lower90": -0.0011666666666666668,
    "upper90": 0.003206269561815335,
    "draws": 10000,
    "seed": 2026092206,
    "domain_resampling": true,
    "domain_means": {
      "movielens20m": 0.0005,
      "amazon_instruments2023": 0.0011666666666666665,
      "kuairec": -0.00016666666666666696,
      "lastfm1k": 0.0023474178403755873
    },
    "interpretation": "descriptive interval; no new confirmatory test"
  }
}


==> anc/statistical_supplement/SOURCE_CONSTRUCTION_RECORD.json <==
{
  "source_data_provenance_sha256": "d6ae6dda44495afb1cc378217ce1430439752bdd78e9ad6c914f2bd2fb219b0a",
  "hashes": {
    "FEASIBILITY_MANIFEST.json": "0005c60dacf7d18cb8d42db9a094680df774cf28de6fb96ad0701df904675e04",
    "build_compact_sources.py": "80cff6cf90fc96436a797d8d1919cc1e4d158441c04c0a28263cfac7a6ec8b36",
    "cohorts/COHORT_MANIFEST.json": "2c37fb3dd7024208c9f6c70c13681d79338740f5263fa08614c824117ae811ca",
    "compact/COMPACT_SOURCE_MANIFEST.json": "4b0f3c5e8e526c1c9dc94ad477b68b22a59201536fffbff2e7b9ee387a093bd2",
    "feasibility_result.json": "dd94f3439f8c053997e229624275dee154b078cc72bd803639568341ea563561",
    "prepare_extension_cohorts.py": "b881405b082c6835e01642542d4aac4e43527427a6dc53d6fff50dfefda798d9",
    "stream_feasibility.py": "b6fc9c333b8633c8bbfcc5d02a85d2639a430ec92c69bcfc915388b81e353f19"
  },
  "construction": {
    "candidate_count": 8,
    "candidates": "one unseen positive anchor plus seven history- and interval-unseen alternatives matched by absolute log1p past popularity distance; deterministic hashes and final shuffle",
    "future_label": "earliest timestamp group containing an unseen positive in the split window; one deterministic anchor",
    "global_cutoffs": "raw globally timestamp-sorted event rows at indices floor(0.8*N) and floor(0.9*N)",
    "history": "past positive events only; binary user-item matrix; most recent eight distinct items",
    "neighbors": "cosine similarity from binary past-positive histories; minimum five distinct history items; top 64 from up to 100 ranked overlapping users",
    "random_neighbors": "distinct activity-matched users by floor(log2 degree) bins, with nearest-log-degree fallback",
    "repeat_handling": "history interactions are deduplicated by user-item; repeated future items already in history are excluded; Last.fm uses artist as item",
    "seeds": {
      "cohort": 2026091803,
      "prompt": 2026091804
    }
  },
  "source_note": "Relevant hashes and executed construction extracted without private absolute workspace paths. Full immutable input package retained in author records."
}


==> anc/statistical_supplement/SUMMARY.json <==
{
  "all_zero_exclusion_operational": {
    "domain_means": {
      "amazon_instruments2023": -0.005606467141396352,
      "kuairec": -0.0012679778463471692,
      "lastfm1k": -0.0004168873160413994,
      "movielens20m": -0.002570520424786791
    },
    "lower": -0.005330166787349809,
    "mean": -0.0024654631821429277,
    "p_one_sided": 0.9631036896310369,
    "upper": 0.00024456543011565975,
    "users": {
      "amazon_instruments2023": 160,
      "kuairec": 864,
      "lastfm1k": 393,
      "movielens20m": 782
    }
  },
  "candidate_draws": {
    "draw1": {
      "mechanism": {
        "domain_means": {
          "amazon_instruments2023": -0.0002738277422343059,
          "kuairec": 0.0014408759602108831,
          "lastfm1k": -0.0006519300135067555,
          "movielens20m": -0.0004692473435660008
        },
        "lower": -0.0012694608502952375,
        "mean": 1.1467715225955234e-05,
        "p_one_sided": 0.49435056494350565,
        "upper": 0.0012783515394841783,
        "users": {
          "amazon_instruments2023": 250,
          "kuairec": 250,
          "lastfm1k": 250,
          "movielens20m": 250
        }
      },
      "operational": {
        "domain_means": {
          "amazon_instruments2023": 0.0007089246589645173,
          "kuairec": -0.010674011798536824,
          "lastfm1k": -0.005251913132974975,
          "movielens20m": -0.002944302667063457
        },
        "lower": -0.010342324916154944,
        "mean": -0.004540325734902685,
        "p_one_sided": 0.9944005599440056,
        "upper": 0.0003692138477568019,
        "users": {
          "amazon_instruments2023": 250,
          "kuairec": 250,
          "lastfm1k": 250,
          "movielens20m": 250
        }
      }
    },
    "draw2": {
      "mechanism": {
        "domain_means": {
          "amazon_instruments2023": 0.000261442461022596,
          "kuairec": 0.0004315625310923703,
          "lastfm1k": 0.0006318910480846666,
          "movielens20m": -0.00018401092902321182
        },
        "lower": -0.0006747263564973954,
        "mean": 0.00028522127779410526,
        "p_one_sided": 0.27087291270872915,
        "upper": 0.0011967056274811434,
        "users": {
          "amazon_instruments2023": 250,
          "kuairec": 250,
          "lastfm1k": 250,
          "movielens20m": 250
        }
      },
      "operational": {
        "domain_means": {
          "amazon_instruments2023": -0.00030055614583691503,
          "kuairec": -0.0002624769356666019,
          "lastfm1k": -0.0028566055448590237,
          "movielens20m": 8.728605228895217e-05
        },
        "lower": -0.0044281479508673696,
        "mean": -0.0008330881435183971,
        "p_one_sided": 0.6893310668933107,
        "upper": 0.002815721037273287,
        "users": {
          "amazon_instruments2023": 250,
          "kuairec": 250,
          "lastfm1k": 250,
          "movielens20m": 250
        }
      }
    }
  },
  "descriptive_results": {
    "amazon_instruments2023": {
      "baselines": {
        "popularity": {
          "hit1": 0.099,
          "ndcg5": 0.37020839214931084
        },
        "random_support": {
          "hit1": 0.137,
          "ndcg5": 0.3841362090835202
        },
        "retrieved_support": {
          "hit1": 0.186,
          "ndcg5": 0.4207642229134086
        },
        "user_knn": {
          "hit1": 0.186,
          "ndcg5": 0.42026422291340865
        }
      },
      "bpr": {
        "mean_hit1": 0.19260000000000002,
        "mean_ndcg5": 0.4521240848287884,
        "receipt_sha256": "b83ac4730f4959f43a92cb00426891e27d238e73e9deb2e1fff1ab004d53671e",
        "sd_hit1": 0.010064790112068914,
        "sd_ndcg5": 0.005786614765599528,
        "seeds": [
          {
            "hit1": 0.202,
            "ndcg5": 0.4495809533693813,
            "seed": 11
          },
          {
            "hit1": 0.189,
            "ndcg5": 0.4557840005480845,
            "seed": 29
          },
          {
            "hit1": 0.2,
            "ndcg5": 0.4592994086841526,
            "seed": 47
          },
          {
            "hit1": 0.195,
            "ndcg5": 0.4517338489352081,
            "seed": 71
          },
          {
            "hit1": 0.177,
            "ndcg5": 0.4442222126071156,
            "seed": 101
          }
        ]
      },
      "per_model": {
        "gemma3_4b": {
          "fusion": {
            "ndcg5": 0.48422363543971064
          },
          "history": {
            "ndcg5": 0.46516437675317024
          },
          "oracle": {
            "ndcg5": 0.6125719568699415
          },
          "router_V_alt6": {
            "ndcg5": 0.5270090323318152,
            "regret": 0.0855629245381261
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5224603290008913,
            "regret": 0.09011162786905007
          },
          "text": {
            "ndcg5": 0.5273927855606285
          }
        },
        "llama32_3b": {
          "fusion": {
            "ndcg5": 0.49987294015174805
          },
          "history": {
            "ndcg5": 0.4792431188454242
          },
          "oracle": {
            "ndcg5": 0.5651531002946987
          },
          "router_V_alt6": {
            "ndcg5": 0.4980522328345325,
            "regret": 0.0671008674601662
          },
          "router_V_alt6_R": {
            "ndcg5": 0.49848528516761986,
            "regret": 0.0666678151270788
          },
          "text": {
            "ndcg5": 0.4990231456653454
          }
        },
        "phi4_mini": {
          "fusion": {
            "ndcg5": 0.5090045964092788
          },
          "history": {
            "ndcg5": 0.4949394019443966
          },
          "oracle": {
            "ndcg5": 0.5921935717960294
          },
          "router_V_alt6": {
            "ndcg5": 0.5337444907793043,
            "regret": 0.058449081016724976
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5326597062771807,
            "regret": 0.05953386551884859
          },
          "text": {
            "ndcg5": 0.5316081660711982
          }
        },
        "qwen25_1p5b": {
          "fusion": {
            "ndcg5": 0.5108829278839239
          },
          "history": {
            "ndcg5": 0.4945375766517812
          },
          "oracle": {
            "ndcg5": 0.6231341576046602
          },
          "router_V_alt6": {
            "ndcg5": 0.4961476242661254,
            "regret": 0.12698653333853482
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5008906450142057,
            "regret": 0.12224351259045463
          },
          "text": {
            "ndcg5": 0.4430502691781304
          }
        },
        "qwen25_3b": {
          "fusion": {
            "ndcg5": 0.5645300184020182
          },
          "history": {
            "ndcg5": 0.5590774303060944
          },
          "oracle": {
            "ndcg5": 0.6697816837734417
          },
          "router_V_alt6": {
            "ndcg5": 0.5570299922775227,
            "regret": 0.11275169149591903
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5600975350426475,
            "regret": 0.10968414873079435
          },
          "text": {
            "ndcg5": 0.4957889760522839
          }
        },
        "qwen3_4b": {
          "fusion": {
            "ndcg5": 0.5669164080837941
          },
          "history": {
            "ndcg5": 0.558980877394993
          },
          "oracle": {
            "ndcg5": 0.6496656983553416
          },
          "router_V_alt6": {
            "ndcg5": 0.5801319139105314,
            "regret": 0.06953378444481007
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5747414729500597,
            "regret": 0.07492422540528196
          },
          "text": {
            "ndcg5": 0.5811803813377264
          }
        }
      },
      "users": 1000
    },
    "kuairec": {
      "baselines": {
        "popularity": {
          "hit1": 0.049,
          "ndcg5": 0.35632041141062065
        },
        "random_support": {
          "hit1": 0.137,
          "ndcg5": 0.39451857033020027
        },
        "retrieved_support": {
          "hit1": 0.202,
          "ndcg5": 0.45792163615094855
        },
        "user_knn": {
          "hit1": 0.189,
          "ndcg5": 0.45845423716405176
        }
      },
      "bpr": {
        "mean_hit1": 0.275,
        "mean_ndcg5": 0.5461141122750444,
        "receipt_sha256": "d1559926bcbc79824ea875ef90414f0932e7e67eb2e7aca2664be84b94af81c2",
        "sd_hit1": 0.0198494332412792,
        "sd_ndcg5": 0.017441203683171386,
        "seeds": [
          {
            "hit1": 0.31,
            "ndcg5": 0.5755635152611144,
            "seed": 11
          },
          {
            "hit1": 0.27,
            "ndcg5": 0.5306951694932311,
            "seed": 29
          },
          {
            "hit1": 0.266,
            "ndcg5": 0.5426685332049861,
            "seed": 47
          },
          {
            "hit1": 0.268,
            "ndcg5": 0.5455056519323974,
            "seed": 71
          },
          {
            "hit1": 0.261,
            "ndcg5": 0.5361376914834926,
            "seed": 101
          }
        ]
      },
      "per_model": {
        "gemma3_4b": {
          "fusion": {
            "ndcg5": 0.45845423716405176
          },
          "history": {
            "ndcg5": 0.3061142734465884
          },
          "oracle": {
            "ndcg5": 0.6450253720251101
          },
          "router_V_alt6": {
            "ndcg5": 0.44832730768232953,
            "regret": 0.19669806434278048
          },
          "router_V_alt6_R": {
            "ndcg5": 0.43832914128326045,
            "regret": 0.2066962307418496
          },
          "text": {
            "ndcg5": 0.4307820872233912
          }
        },
        "llama32_3b": {
          "fusion": {
            "ndcg5": 0.45845423716405176
          },
          "history": {
            "ndcg5": 0.30494519166688133
          },
          "oracle": {
            "ndcg5": 0.6353907233876921
          },
          "router_V_alt6": {
            "ndcg5": 0.4313415020898982,
            "regret": 0.20404922129779385
          },
          "router_V_alt6_R": {
            "ndcg5": 0.42800907996297183,
            "regret": 0.20738164342472015
          },
          "text": {
            "ndcg5": 0.4196536619500289
          }
        },
        "phi4_mini": {
          "fusion": {
            "ndcg5": 0.45845423716405176
          },
          "history": {
            "ndcg5": 0.34202843207107014
          },
          "oracle": {
            "ndcg5": 0.6383684828306823
          },
          "router_V_alt6": {
            "ndcg5": 0.4393515681955605,
            "regret": 0.1990169146351218
          },
          "router_V_alt6_R": {
            "ndcg5": 0.4334924071996895,
            "regret": 0.20487607563099272
          },
          "text": {
            "ndcg5": 0.42970847862445355
          }
        },
        "qwen25_1p5b": {
          "fusion": {
            "ndcg5": 0.45845423716405176
          },
          "history": {
            "ndcg5": 0.384421608001039
          },
          "oracle": {
            "ndcg5": 0.6789134438538165
          },
          "router_V_alt6": {
            "ndcg5": 0.4438456049424472,
            "regret": 0.23506783891136918
          },
          "router_V_alt6_R": {
            "ndcg5": 0.44245268562626167,
            "regret": 0.23646075822755472
          },
          "text": {
            "ndcg5": 0.4461472911961379
          }
        },
        "qwen25_3b": {
          "fusion": {
            "ndcg5": 0.4564401934138766
          },
          "history": {
            "ndcg5": 0.4481837295364065
          },
          "oracle": {
            "ndcg5": 0.6197277415598178
          },
          "router_V_alt6": {
            "ndcg5": 0.4589473690452132,
            "regret": 0.16078037251460456
          },
          "router_V_alt6_R": {
            "ndcg5": 0.4550107560336601,
            "regret": 0.16471698552615774
          },
          "text": {
            "ndcg5": 0.4184692290092108
          }
        },
        "qwen3_4b": {
          "fusion": {
            "ndcg5": 0.45845423716405176
          },
          "history": {
            "ndcg5": 0.3235952242331541
          },
          "oracle": {
            "ndcg5": 0.6273495891220765
          },
          "router_V_alt6": {
            "ndcg5": 0.4215257795258877,
            "regret": 0.20582380959618884
          },
          "router_V_alt6_R": {
            "ndcg5": 0.42035569649746685,
            "regret": 0.20699389262460965
          },
          "text": {
            "ndcg5": 0.40109014490611095
          }
        }
      },
      "users": 1000
    },
    "lastfm1k": {
      "baselines": {
        "popularity": {
          "hit1": 0.11971830985915492,
          "ndcg5": 0.37495954654629043
        },
        "random_support": {
          "hit1": 0.107981220657277,
          "ndcg5": 0.3233917258282667
        },
        "retrieved_support": {
          "hit1": 0.2863849765258216,
          "ndcg5": 0.5207626462990941
        },
        "user_knn": {
          "hit1": 0.2981220657276995,
          "ndcg5": 0.526314151626287
        }
      },
      "bpr": {
        "mean_hit1": 0.276056338028169,
        "mean_ndcg5": 0.5384190973342655,
        "receipt_sha256": "0949f3c1d843573fee5adb2193d707f49c32da42ef4c6ec87ee3493d1cd83eb1",
        "sd_hit1": 0.02023414266620652,
        "sd_ndcg5": 0.02113324773889546,
        "seeds": [
          {
            "hit1": 0.29107981220657275,
            "ndcg5": 0.5445159955740722,
            "seed": 11
          },
          {
            "hit1": 0.24178403755868544,
            "ndcg5": 0.5048644695579746,
            "seed": 29
          },
          {
            "hit1": 0.27699530516431925,
            "ndcg5": 0.533719428839243,
            "seed": 47
          },
          {
            "hit1": 0.2793427230046948,
            "ndcg5": 0.5609876121633007,
            "seed": 71
          },
          {
            "hit1": 0.29107981220657275,
            "ndcg5": 0.5480079805367369,
            "seed": 101
          }
        ]
      },
      "per_model": {
        "gemma3_4b": {
          "fusion": {
            "ndcg5": 0.5409775512182577
          },
          "history": {
            "ndcg5": 0.44970693229048536
          },
          "oracle": {
            "ndcg5": 0.6833439085767851
          },
          "router_V_alt6": {
            "ndcg5": 0.5422191716738501,
            "regret": 0.14112473690293498
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5321801539786575,
            "regret": 0.1511637545981278
          },
          "text": {
            "ndcg5": 0.5297645161386817
          }
        },
        "llama32_3b": {
          "fusion": {
            "ndcg5": 0.5393333961698945
          },
          "history": {
            "ndcg5": 0.4586231418850083
          },
          "oracle": {
            "ndcg5": 0.6686459144853079
          },
          "router_V_alt6": {
            "ndcg5": 0.529594634868539,
            "regret": 0.1390512796167689
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5335883818013752,
            "regret": 0.1350575326839326
          },
          "text": {
            "ndcg5": 0.5233491909792394
          }
        },
        "phi4_mini": {
          "fusion": {
            "ndcg5": 0.549020657441621
          },
          "history": {
            "ndcg5": 0.45292900928672686
          },
          "oracle": {
            "ndcg5": 0.6822813080610898
          },
          "router_V_alt6": {
            "ndcg5": 0.5421192078875074,
            "regret": 0.14016210017358233
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5347345850827577,
            "regret": 0.14754672297833202
          },
          "text": {
            "ndcg5": 0.5294709804010748
          }
        },
        "qwen25_1p5b": {
          "fusion": {
            "ndcg5": 0.5481349104920498
          },
          "history": {
            "ndcg5": 0.41881269657259773
          },
          "oracle": {
            "ndcg5": 0.6910117580102052
          },
          "router_V_alt6": {
            "ndcg5": 0.5279997413109383,
            "regret": 0.16301201669926688
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5287838883150736,
            "regret": 0.16222786969513162
          },
          "text": {
            "ndcg5": 0.4835306909763764
          }
        },
        "qwen25_3b": {
          "fusion": {
            "ndcg5": 0.5496037331534932
          },
          "history": {
            "ndcg5": 0.4480163194338036
          },
          "oracle": {
            "ndcg5": 0.695053127105049
          },
          "router_V_alt6": {
            "ndcg5": 0.5323610617173987,
            "regret": 0.1626920653876501
          },
          "router_V_alt6_R": {
            "ndcg5": 0.537856888607301,
            "regret": 0.15719623849774797
          },
          "text": {
            "ndcg5": 0.5064124726080168
          }
        },
        "qwen3_4b": {
          "fusion": {
            "ndcg5": 0.5527606248382188
          },
          "history": {
            "ndcg5": 0.4798965695973075
          },
          "oracle": {
            "ndcg5": 0.672841594939225
          },
          "router_V_alt6": {
            "ndcg5": 0.5430425824398383,
            "regret": 0.1297990124993867
          },
          "router_V_alt6_R": {
            "ndcg5": 0.5411222282983993,
            "regret": 0.13171936664082573
          },
          "text": {
            "ndcg5": 0.5383991209688406
          }
        }
      },
      "users": 426
    },
    "movielens20m": {
      "baselines": {
        "popularity": {
          "hit1": 0.075,
          "ndcg5": 0.37665792210025884
        },
        "random_support": {
          "hit1": 0.165,
          "ndcg5": 0.402535322142107
        },
        "retrieved_support": {
          "hit1": 0.387,
          "ndcg5": 0.6094175970380741
        },
        "user_knn": {
          "hit1": 0.388,
          "ndcg5": 0.6111000676727661
        }
      },
      "bpr": {
        "mean_hit1": 0.44960000000000006,
        "mean_ndcg5": 0.6977783402405914,
        "receipt_sha256": "82f84b8fa5eae23b9212152f9f560a44354f935db2925d24481c61b1f7f6f22b",
        "sd_hit1": 0.01588395416764983,
        "sd_ndcg5": 0.012904761247985614,
        "seeds": [
          {
            "hit1": 0.434,
            "ndcg5": 0.6846394078699118,
            "seed": 11
          },
          {
            "hit1": 0.437,
            "ndcg5": 0.6841166914546157,
            "seed": 29
          },
          {
            "hit1": 0.444,
            "ndcg5": 0.7006313234301538,
            "seed": 47
          },
          {
            "hit1": 0.465,
            "ndcg5": 0.7073050978676497,
            "seed": 71
          },
          {
            "hit1": 0.468,
            "ndcg5": 0.7121991805806258,
            "seed": 101
          }
        ]
      },
      "per_model": {
        "gemma3_4b": {
          "fusion": {
            "ndcg5": 0.6918286613771067
          },
          "history": {
            "ndcg5": 0.5685568376698632
          },
          "oracle": {
            "ndcg5": 0.7896002815028279
          },
          "router_V_alt6": {
            "ndcg5": 0.6868303884546417,
            "regret": 0.10276989304818612
          },
          "router_V_alt6_R": {
            "ndcg5": 0.6842375296531675,
            "regret": 0.1053627518496604
          },
          "text": {
            "ndcg5": 0.6651338534678523
          }
        },
        "llama32_3b": {
          "fusion": {
            "ndcg5": 0.654308686020887
          },
          "history": {
            "ndcg5": 0.5085025537042523
          },
          "oracle": {
            "ndcg5": 0.7693387262406249
          },
          "router_V_alt6": {
            "ndcg5": 0.680369000230546,
            "regret": 0.08896972601007891
          },
          "router_V_alt6_R": {
            "ndcg5": 0.6757019638564175,
            "regret": 0.09363676238420746
          },
          "text": {
            "ndcg5": 0.6688559410698586
          }
        },
        "phi4_mini": {
          "fusion": {
            "ndcg5": 0.6789553817547335
          },
          "history": {
            "ndcg5": 0.5087870760274245
          },
          "oracle": {
            "ndcg5": 0.7690871948673689
          },
          "router_V_alt6": {
            "ndcg5": 0.6750994242682593,
            "regret": 0.09398777059910947
          },
          "router_V_alt6_R": {
            "ndcg5": 0.6773991710727613,
            "regret": 0.09168802379460751
          },
          "text": {
            "ndcg5": 0.6536991531058542
          }
        },
        "qwen25_1p5b": {
          "fusion": {
            "ndcg5": 0.6815199549969082
          },
          "history": {
            "ndcg5": 0.5238933505916489
          },
          "oracle": {
            "ndcg5": 0.7814909195097057
          },
          "router_V_alt6": {
            "ndcg5": 0.6721325332159569,
            "regret": 0.10935838629374887
          },
          "router_V_alt6_R": {
            "ndcg5": 0.6732119227635458,
            "regret": 0.10827899674615998
          },
          "text": {
            "ndcg5": 0.5895516713006712
          }
        },
        "qwen25_3b": {
          "fusion": {
            "ndcg5": 0.674899685096935
          },
          "history": {
            "ndcg5": 0.5197751501963357
          },
          "oracle": {
            "ndcg5": 0.7749477960301988
          },
          "router_V_alt6": {
            "ndcg5": 0.6729246432890775,
            "regret": 0.10202315274112132
          },
          "router_V_alt6_R": {
            "ndcg5": 0.6695615094961288,
            "regret": 0.10538628653407003
          },
          "text": {
            "ndcg5": 0.6358292511823466
          }
        },
        "qwen3_4b": {
          "fusion": {
            "ndcg5": 0.6321532852997129
          },
          "history": {
            "ndcg5": 0.4533033546815968
          },
          "oracle": {
            "ndcg5": 0.7275441900607816
          },
          "router_V_alt6": {
            "ndcg5": 0.6329891387247719,
            "regret": 0.0945550513360096
          },
          "router_V_alt6_R": {
            "ndcg5": 0.6326207929568887,
            "regret": 0.09492339710389291
          },
          "text": {
            "ndcg5": 0.602140740838337
          }
        }
      },
      "users": 1000
    }
  },
  "domain_primary_inference_holm_eight": {
    "mechanism": {
      "amazon_instruments2023": {
        "domain_means": {
          "amazon_instruments2023": 0.00036407097640888753
        },
        "holm_p_eight": 0.29957004299570045,
        "lower": -5.394674789614926e-05,
        "mean": 0.00036407097640888753,
        "p_one_sided": 0.04279572042795721,
        "upper": 0.000787394515949948,
        "users": {
          "amazon_instruments2023": 1000
        }
      },
      "kuairec": {
        "domain_means": {
          "kuairec": 0.001095172074406481
        },
        "holm_p_eight": 0.06479352064793521,
        "lower": 0.00020050806219282696,
        "mean": 0.001095172074406481,
        "p_one_sided": 0.008099190080991902,
        "upper": 0.0019979847169526613,
        "users": {
          "kuairec": 1000
        }
      },
      "lastfm1k": {
        "domain_means": {
          "lastfm1k": 5.390026250601772e-05
        },
        "holm_p_eight": 1.0,
        "lower": -0.0012900901790626313,
        "mean": 5.390026250601772e-05,
        "p_one_sided": 0.46955304469553044,
        "upper": 0.0014507933905237907,
        "users": {
          "lastfm1k": 426
        }
      },
      "movielens20m": {
        "domain_means": {
          "movielens20m": -0.00014181761453292908
        },
        "holm_p_eight": 1.0,
        "lower": -0.0013823134766438175,
        "mean": -0.00014181761453292908,
        "p_one_sided": 0.5968403159684031,
        "upper": 0.001066504586920008,
        "users": {
          "movielens20m": 1000
        }
      }
    },
    "operational": {
      "amazon_instruments2023": {
        "domain_means": {
          "amazon_instruments2023": -0.00046338549120452516
        },
        "holm_p_eight": 1.0,
        "lower": -0.0031542828600330365,
        "mean": -0.00046338549120452516,
        "p_one_sided": 0.6334366563343665,
        "upper": 0.002247291806201948,
        "users": {
          "amazon_instruments2023": 1000
        }
      },
      "kuairec": {
        "domain_means": {
          "kuairec": -0.004281560813004327
        },
        "holm_p_eight": 1.0,
        "lower": -0.009659640301578879,
        "mean": -0.004281560813004327,
        "p_one_sided": 0.934906509349065,
        "upper": 0.0010378098233925688,
        "users": {
          "kuairec": 1000
        }
      },
      "lastfm1k": {
        "domain_means": {
          "lastfm1k": -0.00151171230241797
        },
        "holm_p_eight": 1.0,
        "lower": -0.006856128816954965,
        "mean": -0.00151171230241797,
        "p_one_sided": 0.7042295770422957,
        "upper": 0.003813352981504719,
        "users": {
          "lastfm1k": 426
        }
      },
      "movielens20m": {
        "domain_means": {
          "movielens20m": -0.001268706397390674
        },
        "holm_p_eight": 1.0,
        "lower": -0.003592447904051729,
        "mean": -0.001268706397390674,
        "p_one_sided": 0.8673132686731326,
        "upper": 0.0009600862435863398,
        "users": {
          "movielens20m": 1000
        }
      }
    }
  },
  "earlier_cohort_crossfit": {
    "mechanism": {
      "domain_means": {
        "amazon_instruments2023": -0.00023167880321379048,
        "kuairec": 0.0002961302455700084,
        "lastfm1k": -0.0009345252896730536,
        "movielens20m": 0.0005514989726674217
      },
      "lower": -0.0010328530348123885,
      "mean": -7.964371866235349e-05,
      "p_one_sided": 0.5652434756524347,
      "upper": 0.0008624206766811099,
      "users": {
        "amazon_instruments2023": 500,
        "kuairec": 500,
        "lastfm1k": 350,
        "movielens20m": 498
      }
    },
    "operational": {
      "domain_means": {
        "amazon_instruments2023": -0.0019776664696528157,
        "kuairec": -0.0025341977291416925,
        "lastfm1k": -0.00014759156690349916,
        "movielens20m": 0.0013442684449659875
      },
      "lower": -0.00410366789489134,
      "mean": -0.000828796830183005,
      "p_one_sided": 0.7216278372162783,
      "upper": 0.002219095692453904,
      "users": {
        "amazon_instruments2023": 500,
        "kuairec": 500,
        "lastfm1k": 350,
        "movielens20m": 498
      }
    }
  },
  "independent_unit": "user; checkpoint rows averaged within user; domains equally weighted",
  "inference_costs": {
    "gemma3_4b": {
      "forward_seconds": 28406.87028605584,
      "logical_input_tokens": 52309607,
      "logical_records_scored": 126576,
      "padded_input_tokens": 59836072,
      "peak_allocated_gib": 18.47966766357422,
      "physical_forward_calls": 31644,
      "timing_scope": "shared GPU; not an isolated serving benchmark"
    },
    "llama32_3b": {
      "forward_seconds": 42594.43510144856,
      "logical_input_tokens": 56219435,
      "logical_records_scored": 126576,
      "padded_input_tokens": 76552152,
      "peak_allocated_gib": 14.328765392303467,
      "physical_forward_calls": 15801,
      "timing_scope": "shared GPU; not an isolated serving benchmark"
    },
    "phi4_mini": {
      "forward_seconds": 29018.577867530286,
      "logical_input_tokens": 50351292,
      "logical_records_scored": 126576,
      "padded_input_tokens": 79179776,
      "peak_allocated_gib": 19.621330738067627,
      "physical_forward_calls": 7911,
      "timing_scope": "shared GPU; not an isolated serving benchmark"
    },
    "qwen25_1p5b": {
      "forward_seconds": 14013.188754150644,
      "logical_input_tokens": 54920102,
      "logical_records_scored": 126576,
      "padded_input_tokens": 87725296,
      "peak_allocated_gib": 10.425362586975098,
      "physical_forward_calls": 7911,
      "timing_scope": "shared GPU; not an isolated serving benchmark"
    },
    "qwen25_3b": {
      "forward_seconds": 28392.169904209673,
      "logical_input_tokens": 54920102,
      "logical_records_scored": 126576,
      "padded_input_tokens": 87725296,
      "peak_allocated_gib": 17.289209842681885,
      "physical_forward_calls": 7911,
      "timing_scope": "shared GPU; not an isolated serving benchmark"
    },
    "qwen3_4b": {
      "forward_seconds": 37464.35695351008,
      "logical_input_tokens": 52262006,
      "logical_records_scored": 126576,
      "padded_input_tokens": 85067200,
      "peak_allocated_gib": 20.577078819274902,
      "physical_forward_calls": 7911,
      "timing_scope": "shared GPU; not an isolated serving benchmark"
    }
  },
  "model_selection": {
    "V": {
      "selected": {
        "complexity": 960,
        "kind": "hgb",
        "l2": 10,
        "leaves": 4,
        "min_leaf": 80,
        "mse": 0.12913976448539116
      },
      "trials": [
        {
          "alpha": 0.01,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13064171858173587
        },
        {
          "alpha": 0.1,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.1306412651249614
        },
        {
          "alpha": 1,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13063680317030904
        },
        {
          "alpha": 10,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13059840612077686
        },
        {
          "alpha": 100,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.1304461014697919
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 20,
          "mse": 0.12957722928355214
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 20,
          "mse": 0.12941311318617796
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 40,
          "mse": 0.12949138372764876
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 40,
          "mse": 0.129332580502694
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 80,
          "mse": 0.1291851755091639
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 80,
          "mse": 0.12913976448539116
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 20,
          "mse": 0.12937829643543203
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 20,
          "mse": 0.12933799564510395
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 40,
          "mse": 0.12949992241685943
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 40,
          "mse": 0.12931733937780343
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 80,
          "mse": 0.12915078998575097
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 80,
          "mse": 0.12926636013831821
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 20,
          "mse": 0.13021930036800064
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 20,
          "mse": 0.1299661093456649
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 40,
          "mse": 0.13016277496005185
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 40,
          "mse": 0.12997853024623754
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 80,
          "mse": 0.13046451935312472
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 80,
          "mse": 0.1304327400993269
        }
      ]
    },
    "V_R": {
      "selected": {
        "complexity": 1920,
        "kind": "hgb",
        "l2": 1,
        "leaves": 8,
        "min_leaf": 80,
        "mse": 0.1291672715235407
      },
      "trials": [
        {
          "alpha": 0.01,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13096190152815854
        },
        {
          "alpha": 0.1,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13096126553089532
        },
        {
          "alpha": 1,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13095501029439138
        },
        {
          "alpha": 10,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13090123886620894
        },
        {
          "alpha": 100,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.130671781603105
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 20,
          "mse": 0.12966408710352442
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 20,
          "mse": 0.12948455269031164
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 40,
          "mse": 0.1294995874880177
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 40,
          "mse": 0.12942975626099398
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 80,
          "mse": 0.129246652014704
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 80,
          "mse": 0.12923814872774825
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 20,
          "mse": 0.12950118574681152
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 20,
          "mse": 0.1294794519623164
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 40,
          "mse": 0.12920625877232145
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 40,
          "mse": 0.12920721155091489
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 80,
          "mse": 0.1291672715235407
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 80,
          "mse": 0.12931515674519928
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 20,
          "mse": 0.1301433891636035
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 20,
          "mse": 0.13020268269904683
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 40,
          "mse": 0.13001204465557972
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 40,
          "mse": 0.13017485426499734
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 80,
          "mse": 0.13012893633055805
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 80,
          "mse": 0.13021013443947935
        }
      ]
    },
    "V_alt6": {
      "selected": {
        "complexity": 960,
        "kind": "hgb",
        "l2": 10,
        "leaves": 4,
        "min_leaf": 80,
        "mse": 0.1288919486186633
      },
      "trials": [
        {
          "alpha": 0.01,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13041539358380874
        },
        {
          "alpha": 0.1,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13041489990654184
        },
        {
          "alpha": 1,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13041003573000773
        },
        {
          "alpha": 10,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13036764338371698
        },
        {
          "alpha": 100,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13018388614790144
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 20,
          "mse": 0.129313160877939
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 20,
          "mse": 0.12922222354054233
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 40,
          "mse": 0.12922286175639114
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 40,
          "mse": 0.12902588345343757
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 80,
          "mse": 0.12895740372520034
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 80,
          "mse": 0.1288919486186633
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 20,
          "mse": 0.1296100063059916
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 20,
          "mse": 0.12933828004979928
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 40,
          "mse": 0.12900524588751988
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 40,
          "mse": 0.12937152120559015
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 80,
          "mse": 0.12910870458621734
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 80,
          "mse": 0.12928522682478394
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 20,
          "mse": 0.1300176717264046
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 20,
          "mse": 0.13006742845625469
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 40,
          "mse": 0.13019451683863864
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 40,
          "mse": 0.12991278162066475
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 80,
          "mse": 0.13008525829029882
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 80,
          "mse": 0.12993442423712037
        }
      ]
    },
    "V_alt6_R": {
      "selected": {
        "complexity": 1920,
        "kind": "hgb",
        "l2": 10,
        "leaves": 8,
        "min_leaf": 80,
        "mse": 0.12890288565427968
      },
      "trials": [
        {
          "alpha": 0.01,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13073794307405515
        },
        {
          "alpha": 0.1,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13073725231934172
        },
        {
          "alpha": 1,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.1307304556631337
        },
        {
          "alpha": 10,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13067178963363837
        },
        {
          "alpha": 100,
          "complexity": 2,
          "kind": "ridge",
          "mse": 0.13041358267067243
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 20,
          "mse": 0.12938448732530958
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 20,
          "mse": 0.12925105496889538
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 40,
          "mse": 0.129228469539687
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 40,
          "mse": 0.12910784137694295
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 1,
          "leaves": 4,
          "min_leaf": 80,
          "mse": 0.12900126122361008
        },
        {
          "complexity": 960,
          "kind": "hgb",
          "l2": 10,
          "leaves": 4,
          "min_leaf": 80,
          "mse": 0.12892880549307054
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 20,
          "mse": 0.12935600782807977
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 20,
          "mse": 0.12917017431913969
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 40,
          "mse": 0.12903007876735356
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 40,
          "mse": 0.12924150272077473
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 1,
          "leaves": 8,
          "min_leaf": 80,
          "mse": 0.129068462364317
        },
        {
          "complexity": 1920,
          "kind": "hgb",
          "l2": 10,
          "leaves": 8,
          "min_leaf": 80,
          "mse": 0.12890288565427968
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 20,
          "mse": 0.13022842868726484
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 20,
          "mse": 0.1298557999674788
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 40,
          "mse": 0.13007688074641774
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 40,
          "mse": 0.12999082033982856
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 1,
          "leaves": 16,
          "min_leaf": 80,
          "mse": 0.13019635491168893
        },
        {
          "complexity": 3840,
          "kind": "hgb",
          "l2": 10,
          "leaves": 16,
          "min_leaf": 80,
          "mse": 0.12995949530419987
        }
      ]
    }
  },
  "practical_threshold": 0.005,
  "primary_mechanism": {
    "domain_means": {
      "amazon_instruments2023": 0.00036407097640888753,
      "kuairec": 0.001095172074406481,
      "lastfm1k": 5.390026250601772e-05,
      "movielens20m": -0.00014181761453292908
    },
    "lower": -0.0003624151041528316,
    "mean": 0.00034283142469711427,
    "p_one_sided": 0.09499050094990501,
    "upper": 0.0010215089779234102,
    "users": {
      "amazon_instruments2023": 1000,
      "kuairec": 1000,
      "lastfm1k": 426,
      "movielens20m": 1000
    }
  },
  "primary_operational": {
    "domain_means": {
      "amazon_instruments2023": -0.00046338549120452516,
      "kuairec": -0.004281560813004327,
      "lastfm1k": -0.00151171230241797,
      "movielens20m": -0.001268706397390674
    },
    "lower": -0.004579841069512937,
    "mean": -0.001881341251004374,
    "p_one_sided": 0.9623037696230377,
    "upper": 0.00042073079008490605,
    "users": {
      "amazon_instruments2023": 1000,
      "kuairec": 1000,
      "lastfm1k": 426,
      "movielens20m": 1000
    }
  },
  "robustness": {
    "by_family": {
      "gemma": {
        "domain_means": {
          "amazon_instruments2023": -0.004548703330923953,
          "kuairec": -0.009998166399069117,
          "lastfm1k": -0.010039017695192796,
          "movielens20m": -0.002592858801474279
        },
        "lower": -0.011424357284170338,
        "mean": -0.006794686556665036,
        "p_one_sided": 0.9986001399860014,
        "upper": -0.002287709707353721,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "llama": {
        "domain_means": {
          "amazon_instruments2023": 0.0004330523330874028,
          "kuairec": -0.0033324221269263503,
          "lastfm1k": 0.003993746932836288,
          "movielens20m": -0.004667036374128553
        },
        "lower": -0.004848144820863869,
        "mean": -0.0008931648087828032,
        "p_one_sided": 0.6686331366863314,
        "upper": 0.003068558774689714,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "phi": {
        "domain_means": {
          "amazon_instruments2023": -0.0010847845021236134,
          "kuairec": -0.005859160995870936,
          "lastfm1k": -0.007384622804749688,
          "movielens20m": 0.0022997468045019356
        },
        "lower": -0.0071328874593090275,
        "mean": -0.0030072053745605755,
        "p_one_sided": 0.9219078092190781,
        "upper": 0.0011679282940102048,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "qwen": {
        "domain_means": {
          "amazon_instruments2023": 0.0008067075175776706,
          "kuairec": -0.002166538452053189,
          "lastfm1k": 0.0014532065841994604,
          "movielens20m": -0.0008840300044143827
        },
        "lower": -0.003039326279304979,
        "mean": -0.00019766358867261016,
        "p_one_sided": 0.5463453654634537,
        "upper": 0.0025725886354479536,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    },
    "leave_one_domain": {
      "amazon_instruments2023": {
        "domain_means": {
          "kuairec": -0.004281560813004327,
          "lastfm1k": -0.00151171230241797,
          "movielens20m": -0.001268706397390674
        },
        "lower": -0.004953671987954093,
        "mean": -0.0023539931709376572,
        "p_one_sided": 0.9617038296170383,
        "upper": 0.0002342504129439593,
        "users": {
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "kuairec": {
        "domain_means": {
          "amazon_instruments2023": -0.00046338549120452516,
          "lastfm1k": -0.00151171230241797,
          "movielens20m": -0.001268706397390674
        },
        "lower": -0.0032193797982016602,
        "mean": -0.0010812680636710563,
        "p_one_sided": 0.8424157584241576,
        "upper": 0.0009957621100360639,
        "users": {
          "amazon_instruments2023": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "lastfm1k": {
        "domain_means": {
          "amazon_instruments2023": -0.00046338549120452516,
          "kuairec": -0.004281560813004327,
          "movielens20m": -0.001268706397390674
        },
        "lower": -0.004159787741018428,
        "mean": -0.0020045509005331753,
        "p_one_sided": 0.9677032296770323,
        "upper": 9.345726320180532e-05,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "movielens20m": 1000
        }
      },
      "movielens20m": {
        "domain_means": {
          "amazon_instruments2023": -0.00046338549120452516,
          "kuairec": -0.004281560813004327,
          "lastfm1k": -0.00151171230241797
        },
        "lower": -0.00481368109414709,
        "mean": -0.0020855528688756074,
        "p_one_sided": 0.9328067193280672,
        "upper": 0.0005375662136713204,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426
        }
      }
    },
    "leave_one_family": {
      "gemma": {
        "domain_means": {
          "amazon_instruments2023": 0.0003536780767393605,
          "kuairec": -0.0031382396957913704,
          "lastfm1k": 0.0001937487761369962,
          "movielens20m": -0.001003875916573953
        },
        "lower": -0.0031306517932593223,
        "mean": -0.0008986721898722416,
        "p_one_sided": 0.7828217178282172,
        "upper": 0.001264128277220969,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "llama": {
        "domain_means": {
          "amazon_instruments2023": -0.0006426730560629106,
          "kuairec": -0.004471388550219924,
          "lastfm1k": -0.00261280414946882,
          "movielens20m": -0.0005890404020430983
        },
        "lower": -0.004405282977487181,
        "mean": -0.0020789765394486886,
        "p_one_sided": 0.9637036296370363,
        "upper": 0.0002375056350827953,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "phi": {
        "domain_means": {
          "amazon_instruments2023": -0.00033910568902070765,
          "kuairec": -0.003966040776431007,
          "lastfm1k": -0.00033713020195162604,
          "movielens20m": -0.001982397037769196
        },
        "lower": -0.003913200550337056,
        "mean": -0.0016561684262931342,
        "p_one_sided": 0.9267073292670733,
        "upper": 0.000579307960054981,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "qwen": {
        "domain_means": {
          "amazon_instruments2023": -0.0017334784999867216,
          "kuairec": -0.006396583173955466,
          "lastfm1k": -0.0044766311890353985,
          "movielens20m": -0.0016533827903669654
        },
        "lower": -0.006256987016757545,
        "mean": -0.0035650189133361377,
        "p_one_sided": 0.9967003299670033,
        "upper": -0.000880332002348558,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    }
  },
  "schema_version": 1,
  "selected_user_knn_k": {
    "amazon_instruments2023": 64,
    "kuairec": 8,
    "lastfm1k": 64,
    "movielens20m": 64
  },
  "settings": {
    "fusion": {
      "amazon_instruments2023/gemma3_4b": {
        "alpha": 0.6000000000000001,
        "ndcg5": 0.45711521299733965,
        "scaling": "z-score"
      },
      "amazon_instruments2023/llama32_3b": {
        "alpha": 0.6000000000000001,
        "ndcg5": 0.47764718861543826,
        "scaling": "z-score"
      },
      "amazon_instruments2023/phi4_mini": {
        "alpha": 0.6000000000000001,
        "ndcg5": 0.5056794511441127,
        "scaling": "z-score"
      },
      "amazon_instruments2023/qwen25_1p5b": {
        "alpha": 0.7000000000000001,
        "ndcg5": 0.4956582760047304,
        "scaling": "z-score"
      },
      "amazon_instruments2023/qwen25_3b": {
        "alpha": 0.4,
        "ndcg5": 0.5456176645534199,
        "scaling": "midrank"
      },
      "amazon_instruments2023/qwen3_4b": {
        "alpha": 0.6000000000000001,
        "ndcg5": 0.541428069186106,
        "scaling": "midrank"
      },
      "kuairec/gemma3_4b": {
        "alpha": 1.0,
        "ndcg5": 0.41670133114302643,
        "scaling": "midrank"
      },
      "kuairec/llama32_3b": {
        "alpha": 1.0,
        "ndcg5": 0.41670133114302643,
        "scaling": "midrank"
      },
      "kuairec/phi4_mini": {
        "alpha": 1.0,
        "ndcg5": 0.41670133114302643,
        "scaling": "midrank"
      },
      "kuairec/qwen25_1p5b": {
        "alpha": 1.0,
        "ndcg5": 0.41670133114302643,
        "scaling": "midrank"
      },
      "kuairec/qwen25_3b": {
        "alpha": 0.5,
        "ndcg5": 0.4438780188036532,
        "scaling": "midrank"
      },
      "kuairec/qwen3_4b": {
        "alpha": 1.0,
        "ndcg5": 0.41670133114302643,
        "scaling": "midrank"
      },
      "lastfm1k/gemma3_4b": {
        "alpha": 0.7000000000000001,
        "ndcg5": 0.6148055057205744,
        "scaling": "z-score"
      },
      "lastfm1k/llama32_3b": {
        "alpha": 0.7000000000000001,
        "ndcg5": 0.5880758203976216,
        "scaling": "z-score"
      },
      "lastfm1k/phi4_mini": {
        "alpha": 0.8,
        "ndcg5": 0.5957907548862004,
        "scaling": "z-score"
      },
      "lastfm1k/qwen25_1p5b": {
        "alpha": 0.7000000000000001,
        "ndcg5": 0.600844694767666,
        "scaling": "z-score"
      },
      "lastfm1k/qwen25_3b": {
        "alpha": 0.9,
        "ndcg5": 0.5920890662352747,
        "scaling": "z-score"
      },
      "lastfm1k/qwen3_4b": {
        "alpha": 0.7000000000000001,
        "ndcg5": 0.6107841564545767,
        "scaling": "z-score"
      },
      "movielens20m/gemma3_4b": {
        "alpha": 0.8,
        "ndcg5": 0.6921554037311385,
        "scaling": "z-score"
      },
      "movielens20m/llama32_3b": {
        "alpha": 0.8,
        "ndcg5": 0.6591252281940743,
        "scaling": "z-score"
      },
      "movielens20m/phi4_mini": {
        "alpha": 0.9,
        "ndcg5": 0.6669374110956151,
        "scaling": "z-score"
      },
      "movielens20m/qwen25_1p5b": {
        "alpha": 0.8,
        "ndcg5": 0.661687588163929,
        "scaling": "z-score"
      },
      "movielens20m/qwen25_3b": {
        "alpha": 0.7000000000000001,
        "ndcg5": 0.6774020729910218,
        "scaling": "z-score"
      },
      "movielens20m/qwen3_4b": {
        "alpha": 0.8,
        "ndcg5": 0.6479714931325457,
        "scaling": "z-score"
      }
    },
    "selected_user_knn_k": {
      "amazon_instruments2023": 64,
      "kuairec": 8,
      "lastfm1k": 64,
      "movielens20m": 64
    }
  },
  "strong_case_pass": false
}


==> anc/statistical_supplement/VERIFICATION_REPORT.json <==
{
  "status": "pass",
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5"
  },
  "original_numerical_and_receipt_files_byte_identical": 35,
  "primary_exact": true,
  "secondary_result_json_exact": true,
  "aggregate_checks_passed": 186,
  "timestamp_aggregate_checks_passed": 50,
  "timestamp_results_exact": true,
  "reporting_summary_exact": true,
  "scope": "Processed statistical replay and reporting checks; no upstream LLM inference, refitting, raw-archive scan, or source-user-ID joins.",
  "control_and_matched_targets": {
    "count": 234,
    "all_exact": true,
    "maximum_absolute_difference": 0.0
  },
  "response_feature_count": 18,
  "original_fitted_feature_count": 20,
  "lastfm_reporting": "Original 10,000-draw interval reused consistently; alternative archived calculation unchanged.",
  "independent_unit": "user, averaging all six checkpoint measurements before inference"
}


==> anc/statistical_supplement/check_reference_aggregates.py <==
#!/usr/bin/env python3
"""Check released aggregate arithmetic; this does NOT regenerate bootstrap intervals."""
from pathlib import Path
import argparse, json, math


def main() -> None:
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--root',type=Path,default=Path(__file__).resolve().parent)
    p.add_argument('--out',type=Path,default=None)
    args=p.parse_args(); r=args.root
    a=json.loads((r/'REFERENCE_COMPARISON_RESULTS.json').read_text())
    summary=json.loads((r/'SUMMARY.json').read_text())
    audit=json.loads((r/'hard_audit_confirmation.json').read_text())
    checks=[]
    def close(label,actual,expected,tol=2e-12):
        ok=math.isfinite(float(actual)) and abs(actual-expected)<=tol
        checks.append({'label':label,'actual':actual,'expected':expected,'ok':ok})
        if not ok: raise ValueError(f'{label}: {actual} != {expected}')
    def means(prefix,z):
        close(prefix+'.equal_domain',z.get('equal_domain_mean',z.get('mean')),sum(z['domain_means'].values())/len(z['domain_means']))
        if 'users' in z:
            close(prefix+'.users',sum(z['users'].values()),3426,0)
        if 'lower' in z:
            if not z['lower'] <= z['mean'] <= z['upper']: raise ValueError(prefix+' interval order')
    fixed=a['development_fixed_arm']
    for pol,z in fixed['confirmation'].items():
        for met,v in z.items(): means('fixed.'+pol+'.'+met,v)
    chosen={x:0 for x in ('history','text','fusion')}
    for key,z in fixed['selection']['choices'].items():
        values=z['development_ndcg5']; best=max(values.values())
        close('selection.'+key,values[z['chosen']],best)
        chosen[z['chosen']]+=1
    for key,n in [('history',0),('text',3),('fusion',21)]: close('choice_count.'+key,chosen[key],n,0)
    for k,v in fixed['paired_differences'].items():
        means('fixed.'+k,v)
        pol=k.split('_minus_fixed_')[0]; met=k.split('_minus_fixed_')[1]
        for d,val in v['domain_means'].items():
            expected=fixed['confirmation'][pol][met]['domain_means'][d]-fixed['confirmation']['fixed'][met]['domain_means'][d]
            close('fixed_delta.'+k+'.'+d,val,expected)
    close('primary_difference',fixed['confirmation']['audit']['ndcg5']['equal_domain_mean']-fixed['confirmation']['ordinary']['ndcg5']['equal_domain_mean'],summary['primary_operational']['mean'])
    ran=a['random_evidence_prompt_control']['equal_domain_checkpoint_averaged']
    for k,v in ran.items(): means('random.'+k,v)
    for met in ['ndcg5','hit1']:
        for d,val in ran['text_minus_random_'+met]['domain_means'].items():
            close('random_delta.'+met+'.'+d,val,ran['text_'+met]['domain_means'][d]-ran['random_'+met]['domain_means'][d])
    mat=a['matched_configuration_sensitivity']
    for pol,z in mat['policies'].items():
        for met,v in z.items(): means('matched.'+pol+'.'+met,v)
    for k,v in mat['paired_differences'].items():
        means('matched.'+k,v)
        one,two_metric=k.split('_minus_'); two,met=two_metric.rsplit('_',1)
        for d,val in v['domain_means'].items():
            close('matched_delta.'+k+'.'+d,val,mat['policies'][one][met]['domain_means'][d]-mat['policies'][two][met]['domain_means'][d])
    old={x['model']:x for x in audit['models']}
    for model,v in a['actual_tie_analysis']['models'].items():
        pair=v['pairwise']; conf=pair['semantic_confusion_counts']
        total=sum(sum(row.values()) for row in conf.values())
        close(model+'.pair_count',total,258,0)
        close(model+'.tie_count',sum(conf['tie'].values()),54,0)
        close(model+'.pair_acc',sum(conf[k][k] for k in ['left','right','tie'])/total,pair['all']['accuracy'])
        close(model+'.tie_acc',conf['tie']['tie']/54,pair['actual_tie']['accuracy'])
        close(model+'.nontie_acc',(conf['left']['left']+conf['right']['right'])/204,pair['actual_non_tie']['accuracy'])
        close(model+'.false_tie',(conf['left']['tie']+conf['right']['tie'])/204,pair['predicted_tie_rate_when_actual_non_tie'])
        direct=v['direct']; direct_acc=(50*direct['actual_multi_maximum']['accuracy']+204*direct['actual_unique_maximum']['accuracy'])/254
        close(model+'.direct_accuracy',direct_acc,direct['all']['accuracy'])
        close(model+'.overall_accuracy',(254*direct_acc+258*pair['all']['accuracy'])/512,old[model]['primary']['accuracy'])
    out={'status':'pass','checks':len(checks),'scope':'Aggregate consistency only; new interval endpoints read from supplied source, not regenerated.','details':checks}
    dest=args.out or r/'AGGREGATE_CHECK_LOCAL.json'; dest.write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({k:out[k] for k in ['status','checks','scope']},indent=2))

if __name__=='__main__': main()


==> anc/statistical_supplement/check_reporting_summaries.py <==
#!/usr/bin/env python3
"""Check feature-origin reporting and the canonical Last.fm interval.

This deterministic calculation uses released cell moments and existing results.
It performs no fitting, new bootstrap, or changes to any original analysis.
"""
from __future__ import annotations
import argparse
import hashlib
import json
from pathlib import Path
from typing import Any
import numpy as np

EXCLUDED = {
    'development_category_reliability':
        'Fixed development-test accuracy lookup by support-derived difficulty category and checkpoint.',
    'test_support_flag':
        'One if any retrieved support count is positive; zero for all-zero support.',
}

def read(path: Path) -> Any:
    return json.loads(path.read_text(encoding='utf-8'))

def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--directory', type=Path, default=Path(__file__).resolve().parent)
    parser.add_argument('--output', type=Path, default=None)
    parser.add_argument('--expected', type=Path, default=None)
    args = parser.parse_args()
    root = args.directory.resolve()
    moments = read(root/'reading_feature_moments.json')
    names = moments['feature_order']
    if len(names) != 20 or not set(EXCLUDED).issubset(names):
        raise ValueError('Unexpected feature schema')
    domains, models = moments['domain_order'], moments['checkpoint_order']
    means = np.asarray([[moments['moments'][d][m]['mean'] for m in models] for d in domains])
    within = np.asarray([[moments['moments'][d][m]['variance'] for m in models] for d in domains])
    if means.shape != (4, 6, 20) or within.shape != means.shape:
        raise ValueError('Expected four domains, six checkpoints, and 20 features')
    if not np.isfinite(means).all() or not np.isfinite(within).all():
        raise ValueError('Nonfinite feature moment')
    grand = means.mean((0, 1))
    total = (within + (means-grand)**2).mean((0, 1))
    between = ((means.mean(0)-grand)**2).mean(0)
    if np.any(total <= 0):
        raise ValueError('All included features must have positive variance')
    rows = []
    for j, name in enumerate(names):
        cells = sum(moments['moments'][d][m]['maximum'][j] >
                    moments['moments'][d][m]['minimum'][j]
                    for d in domains for m in models)
        rows.append({'feature': name,
                     'between_checkpoint_share': float(between[j]/total[j]),
                     'nonconstant_cells': int(cells),
                     'included_in_response_summary': name not in EXCLUDED})
    original = read(root/'ADDITIONAL_DIAGNOSTICS.json')['reading_feature_variance']
    old_by_name = {r['feature']: r for r in original['features']}
    for r in rows:
        old = old_by_name[r['feature']]
        if (r['between_checkpoint_share'] != old['between_checkpoint_share'] or
            r['nonconstant_cells'] != old['nonconstant_cells']):
            raise ValueError(f"Moment replay changed for {r['feature']}")
    selected = [r for r in rows if r['included_in_response_summary']]
    shares = [r['between_checkpoint_share'] for r in selected]
    response = {
        'count': len(selected),
        'median_between_checkpoint_share': float(np.median(shares)),
        'features_majority_between_checkpoint': sum(x > .5 for x in shares),
        'minimum_nonconstant_cells': min(r['nonconstant_cells'] for r in selected),
        'total_cells': 24,
        'excluded_covariates': EXCLUDED,
        'conditioning': 'Reliability lookup fixed from the development test; support counts and checkpoint are in V.',
        'interpretation': 'Per-feature variance summaries; variation is not a conditional-information or redundancy test.',
    }
    if response['count'] != 18 or response['features_majority_between_checkpoint'] != 3:
        raise ValueError('Unexpected response-feature summary')
    summary = read(root/'SUMMARY.json')
    canonical = summary['domain_primary_inference_holm_eight']['operational']['lastfm1k']
    alternative = read(root/'ADDITIONAL_DIAGNOSTICS.json')['subsets']['lastfm_only']
    timestamp = read(root/'timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json')
    original_date_result = timestamp['results']['ndcg5']['lastfm']['original']
    for key in ('mean','lower','upper'):
        if canonical[key] != original_date_result[key]:
            raise ValueError('Original Last.fm references disagree')
    interval = {
        'reported_interval': {k: canonical[k] for k in ('mean','lower','upper')},
        'source': 'SUMMARY.json/domain_primary_inference_holm_eight/operational/lastfm1k',
        'seed': 2026092030, 'draws': 10000,
        'scheme': 'Original single-domain paired-user bootstrap, preserving interleaved sign-flip RNG consumption.',
        'archived_alternative_draws': {k: alternative[k] for k in ('mean','lower','upper','seed','draws')},
        'reporting_choice': 'Use the original interval consistently for this identical estimand; preserve the alternative calculation unchanged.',
    }
    result = {'status': 'pass', 'response_feature_summary': response,
              'all_feature_checks': rows, 'lastfm_interval_reporting': interval,
              'original_fitted_feature_count': 20,
              'original_selectors_unchanged': True,
              'inputs_sha256': {name: hashlib.sha256((root/name).read_bytes()).hexdigest()
                for name in ('reading_feature_moments.json', 'ADDITIONAL_DIAGNOSTICS.json',
                             'SUMMARY.json', 'timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json') }}
    if args.expected and result != read(args.expected):
        raise ValueError('Reporting summary does not match expected calculation')
    dest = args.output or root/'REPORTING_SUMMARIES.json'
    dest.parent.mkdir(parents=True, exist_ok=True)
    dest.write_text(json.dumps(result, indent=2, allow_nan=False)+'\n', encoding='utf-8')
    print(json.dumps({'status': result['status'], 'response_features': response,
                      'lastfm_interval': interval['reported_interval']}, indent=2))

if __name__ == '__main__':
    main()


==> anc/statistical_supplement/controls_and_matched/ENVIRONMENT_SUMMARY.json <==
{
  "schema_version": 1,
  "original_cpu_environment": {
    "cpu": "Intel(R) Xeon(R) Platinum 8352Y CPU @ 2.20GHz",
    "cuda_visible_devices": "",
    "mode": "CPU only; no GPU inference or training",
    "numpy": "2.4.4",
    "os": "Linux 6.17.0-35-generic x86_64 GNU/Linux",
    "python": "3.12.13",
    "scikit_learn": "1.8.0",
    "scipy": "1.17.1",
    "thread_limits": {
      "MKL_NUM_THREADS": "2",
      "NUMEXPR_NUM_THREADS": "2",
      "OMP_NUM_THREADS": "2",
      "OPENBLAS_NUM_THREADS": "2"
    }
  },
  "supplied_local_environment": {
    "numpy": "2.3.5",
    "python": "3.12.14"
  },
  "integration_replay_environment": {
    "numpy": "2.3.5",
    "python": "3.13.5"
  },
  "bootstrap": {
    "draws": 10000,
    "implementation": "NumPy default_rng; resample users independently within each fixed domain; average four domain means; domains are not resampled",
    "seeds": {
      "audit_minus_matched_mse": 2026092605,
      "matched_minus_audit_hit1": 2026092604,
      "matched_minus_audit_ndcg5": 2026092603,
      "matched_minus_ordinary_hit1": 2026092601,
      "matched_minus_ordinary_ndcg5": 2026092600,
      "ordinary_minus_matched_mse": 2026092602,
      "text_minus_random_hit1": 2026092502,
      "text_minus_random_ndcg5": 2026092501
    }
  },
  "note": "Workspace paths and host identifiers are omitted; the original environment file is preserved in the author-only input archive."
}


==> anc/statistical_supplement/controls_and_matched/FULL_PRECISION_TARGETS.json <==
{
  "fixed_domain_bootstrap": {
    "domain_resampling": false,
    "draws": 10000,
    "seeds": {
      "audit_minus_matched_mse": 2026092605,
      "matched_minus_audit_hit1": 2026092604,
      "matched_minus_audit_ndcg5": 2026092603,
      "matched_minus_ordinary_hit1": 2026092601,
      "matched_minus_ordinary_ndcg5": 2026092600,
      "ordinary_minus_matched_mse": 2026092602,
      "text_minus_random_hit1": 2026092502,
      "text_minus_random_ndcg5": 2026092501
    }
  },
  "matched_configuration_sensitivity": {
    "configuration": {
      "complexity": 960,
      "early_stopping": false,
      "kind": "hgb",
      "l2": 10,
      "learning_rate": 0.05,
      "leaves": 4,
      "max_iter": 120,
      "min_leaf": 80,
      "random_states_by_target": [
        20260918,
        20260919
      ],
      "target_order": [
        "text-history",
        "fusion-history"
      ]
    },
    "paired_differences": {
      "audit_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": -0.00033336346604876294,
          "kuairec": -0.0012156109068319212,
          "lastfm1k": -7.264559071746181e-05,
          "movielens20m": 0.00021723066650892474
        },
        "draws": 10000,
        "lower": -0.0008877104083040319,
        "mean": -0.00035109732427230527,
        "seed": 2026092605,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0001756608757917031,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.0008333333333333333,
          "kuairec": -0.001333333333333334,
          "lastfm1k": -0.002738654147104851,
          "movielens20m": 0.0006666666666666665
        },
        "draws": 10000,
        "lower": -0.0031083724569640056,
        "mean": -0.0006429968701095463,
        "seed": 2026092604,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0017754743740219083,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0010661747155383259,
          "kuairec": 0.0028079888072823408,
          "lastfm1k": 0.0001945182215566547,
          "movielens20m": 0.001735034085340676
        },
        "draws": 10000,
        "lower": -0.0005940871220397586,
        "mean": 0.0014509289574294992,
        "seed": 2026092603,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0034949282303133942,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.002,
          "kuairec": -0.0014999999999999998,
          "lastfm1k": -0.00039123630672926465,
          "movielens20m": 0.0011666666666666668
        },
        "draws": 10000,
        "lower": -0.0010179968701095462,
        "mean": 0.0003188575899843505,
        "seed": 2026092601,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0016702318075117362,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0006027892243338002,
          "kuairec": -0.0014735720057219872,
          "lastfm1k": -0.0013171940808613147,
          "movielens20m": 0.00046632768795000176
        },
        "draws": 10000,
        "lower": -0.0015813740595705282,
        "mean": -0.00043041229357487494,
        "seed": 2026092600,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 0.0007055178268611836,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": 3.070751036012457e-05,
          "kuairec": -0.00012043883242544018,
          "lastfm1k": -1.8745328211443806e-05,
          "movielens20m": 7.541305197599616e-05
        },
        "draws": 10000,
        "lower": -8.85407892649532e-05,
        "mean": -8.265899575190817e-06,
        "seed": 2026092602,
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
        "upper": 7.220844383989455e-05,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    },
    "policies": {
      "audit": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2863333333333334,
            "kuairec": 0.1995,
            "lastfm1k": 0.29107981220657275,
            "movielens20m": 0.44033333333333335
          },
          "equal_domain_mean": 0.3043116197183099,
          "pooled_user_mean": 0.30652850749172994,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "mse": {
          "domain_means": {
            "amazon_instruments2023": 0.06203152369374372,
            "kuairec": 0.1598633017156433,
            "lastfm1k": 0.1533645954519835,
            "movielens20m": 0.1341737928138322
          },
          "equal_domain_mean": 0.12735830341880067,
          "pooled_user_mean": 0.12300114882830247,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5315558289087674,
            "kuairec": 0.4362749611005517,
            "lastfm1k": 0.5347110210139273,
            "movielens20m": 0.6687888149664849
          },
          "equal_domain_mean": 0.5428326564974328,
          "pooled_user_mean": 0.5441933741762222,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      },
      "matched": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2871666666666666,
            "kuairec": 0.19816666666666666,
            "lastfm1k": 0.2883411580594679,
            "movielens20m": 0.441
          },
          "equal_domain_mean": 0.3036686228482003,
          "pooled_user_mean": 0.30623662191087764,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "mse": {
          "domain_means": {
            "amazon_instruments2023": 0.062364887159792486,
            "kuairec": 0.16107891262247523,
            "lastfm1k": 0.15343724104270098,
            "movielens20m": 0.1339565621473233
          },
          "equal_domain_mean": 0.127709400743073,
          "pooled_user_mean": 0.12339889860297186,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5326220036243058,
            "kuairec": 0.4390829499078341,
            "lastfm1k": 0.534905539235484,
            "movielens20m": 0.6705238490518256
          },
          "equal_domain_mean": 0.5442835854548624,
          "pooled_user_mean": 0.5458548051074961,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      },
      "ordinary": {
        "hit1": {
          "domain_means": {
            "amazon_instruments2023": 0.2851666666666666,
            "kuairec": 0.19966666666666666,
            "lastfm1k": 0.2887323943661972,
            "movielens20m": 0.43983333333333335
          },
          "equal_domain_mean": 0.30334976525821594,
          "pooled_user_mean": 0.30579879353959916,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "mse": {
          "domain_means": {
            "amazon_instruments2023": 0.06239559467015261,
            "kuairec": 0.16095847379004977,
            "lastfm1k": 0.1534184957144895,
            "movielens20m": 0.1340319751992993
          },
          "equal_domain_mean": 0.1277011348434978,
          "pooled_user_mean": 0.1233923884512184,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        },
        "ndcg5": {
          "domain_means": {
            "amazon_instruments2023": 0.5320192143999719,
            "kuairec": 0.4405565219135561,
            "lastfm1k": 0.5362227333163454,
            "movielens20m": 0.6700575213638756
          },
          "equal_domain_mean": 0.5447139977484372,
          "pooled_user_mean": 0.546136643920072,
          "users": {
            "amazon_instruments2023": 1000,
            "kuairec": 1000,
            "lastfm1k": 426,
            "movielens20m": 1000
          }
        }
      }
    }
  },
  "random_evidence_prompt_control": {
    "random_hit1": {
      "domain_means": {
        "amazon_instruments2023": 0.2345,
        "kuairec": 0.126,
        "lastfm1k": 0.11932707355242567,
        "movielens20m": 0.229
      },
      "equal_domain_mean": 0.17720676838810642,
      "pooled_user_mean": 0.18690406693909323,
      "users": {
        "amazon_instruments2023": 1000,
        "kuairec": 1000,
        "lastfm1k": 426,
        "movielens20m": 1000
      }
    },
    "random_ndcg5": {
      "domain_means": {
        "amazon_instruments2023": 0.4864357140585917,
        "kuairec": 0.3631406504903084,
        "lastfm1k": 0.36114613841276666,
        "movielens20m": 0.48136606906742435
      },
      "equal_domain_mean": 0.4230221430072728,
      "pooled_user_mean": 0.43338899258031616,
      "users": {
        "amazon_instruments2023": 1000,
        "kuairec": 1000,
        "lastfm1k": 426,
        "movielens20m": 1000
      }
    },
    "text_hit1": {
      "domain_means": {
        "amazon_instruments2023": 0.2755,
        "kuairec": 0.17733333333333334,
        "lastfm1k": 0.2762128325508607,
        "movielens20m": 0.40116666666666667
      },
      "equal_domain_mean": 0.28255320813771523,
      "pooled_user_mean": 0.2836154893948239,
      "users": {
        "amazon_instruments2023": 1000,
        "kuairec": 1000,
        "lastfm1k": 426,
        "movielens20m": 1000
      }
    },
    "text_minus_random_hit1": {
      "domain_means": {
        "amazon_instruments2023": 0.041,
        "kuairec": 0.05133333333333333,
        "lastfm1k": 0.15688575899843504,
        "movielens20m": 0.1721666666666667
      },
      "draws": 10000,
      "lower": 0.09127167938184663,
      "mean": 0.10534643974960876,
      "seed": 2026092502,
      "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
      "upper": 0.11906773767605633,
      "users": {
        "amazon_instruments2023": 1000,
        "kuairec": 1000,
        "lastfm1k": 426,
        "movielens20m": 1000
      }
    },
    "text_minus_random_ndcg5": {
      "domain_means": {
        "amazon_instruments2023": 0.026571573252293756,
        "kuairec": 0.06116783166124705,
        "lastfm1k": 0.15734169026593828,
        "movielens20m": 0.15450236609339557
      },
      "draws": 10000,
      "lower": 0.08810437951286265,
      "mean": 0.09989586531821867,
      "seed": 2026092501,
      "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
      "upper": 0.11143236971461268,
      "users": {
        "amazon_instruments2023": 1000,
        "kuairec": 1000,
        "lastfm1k": 426,
        "movielens20m": 1000
      }
    },
    "text_ndcg5": {
      "domain_means": {
        "amazon_instruments2023": 0.5130072873108854,
        "kuairec": 0.4243084821515555,
        "lastfm1k": 0.5184878286787049,
        "movielens20m": 0.63586843516082
      },
      "equal_domain_mean": 0.5229180083254914,
      "pooled_user_mean": 0.5236602509166343,
      "users": {
        "amazon_instruments2023": 1000,
        "kuairec": 1000,
        "lastfm1k": 426,
        "movielens20m": 1000
      }
    }
  },
  "schema_version": 1,
  "source_sha256": "871ac80cf51ce00162f3f038c6a2882cd5b40de3857b7aa13f76106f723ec4ae"
}


==> anc/statistical_supplement/controls_and_matched/MINIMIZED_REPLAY_RECEIPT_ADDITIONAL_ENVIRONMENT.json <==
{
  "all_numeric_comparisons_exact": true,
  "comparison_count": 234,
  "comparisons": [
    {
      "absolute_difference": 0.0,
      "actual": 0.4864357140585917,
      "exact": true,
      "expected": 0.4864357140585917,
      "field": "policy_means.random_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3631406504903084,
      "exact": true,
      "expected": 0.3631406504903084,
      "field": "policy_means.random_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.36114613841276666,
      "exact": true,
      "expected": 0.36114613841276666,
      "field": "policy_means.random_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.48136606906742435,
      "exact": true,
      "expected": 0.48136606906742435,
      "field": "policy_means.random_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4230221430072728,
      "exact": true,
      "expected": 0.4230221430072728,
      "field": "policy_means.random_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.43338899258031616,
      "exact": true,
      "expected": 0.43338899258031616,
      "field": "policy_means.random_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.random_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2345,
      "exact": true,
      "expected": 0.2345,
      "field": "policy_means.random_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.126,
      "exact": true,
      "expected": 0.126,
      "field": "policy_means.random_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11932707355242567,
      "exact": true,
      "expected": 0.11932707355242567,
      "field": "policy_means.random_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.229,
      "exact": true,
      "expected": 0.229,
      "field": "policy_means.random_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.17720676838810642,
      "exact": true,
      "expected": 0.17720676838810642,
      "field": "policy_means.random_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.18690406693909323,
      "exact": true,
      "expected": 0.18690406693909323,
      "field": "policy_means.random_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.random_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5130072873108854,
      "exact": true,
      "expected": 0.5130072873108854,
      "field": "policy_means.text_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4243084821515555,
      "exact": true,
      "expected": 0.4243084821515555,
      "field": "policy_means.text_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5184878286787049,
      "exact": true,
      "expected": 0.5184878286787049,
      "field": "policy_means.text_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.63586843516082,
      "exact": true,
      "expected": 0.63586843516082,
      "field": "policy_means.text_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5229180083254914,
      "exact": true,
      "expected": 0.5229180083254914,
      "field": "policy_means.text_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5236602509166343,
      "exact": true,
      "expected": 0.5236602509166343,
      "field": "policy_means.text_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.text_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2755,
      "exact": true,
      "expected": 0.2755,
      "field": "policy_means.text_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.17733333333333334,
      "exact": true,
      "expected": 0.17733333333333334,
      "field": "policy_means.text_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2762128325508607,
      "exact": true,
      "expected": 0.2762128325508607,
      "field": "policy_means.text_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.40116666666666667,
      "exact": true,
      "expected": 0.40116666666666667,
      "field": "policy_means.text_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.28255320813771523,
      "exact": true,
      "expected": 0.28255320813771523,
      "field": "policy_means.text_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2836154893948239,
      "exact": true,
      "expected": 0.2836154893948239,
      "field": "policy_means.text_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.text_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.026571573252293756,
      "exact": true,
      "expected": 0.026571573252293756,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06116783166124705,
      "exact": true,
      "expected": 0.06116783166124705,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15734169026593828,
      "exact": true,
      "expected": 0.15734169026593828,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15450236609339557,
      "exact": true,
      "expected": 0.15450236609339557,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.text_minus_random_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.08810437951286265,
      "exact": true,
      "expected": 0.08810437951286265,
      "field": "paired_differences.text_minus_random_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.09989586531821867,
      "exact": true,
      "expected": 0.09989586531821867,
      "field": "paired_differences.text_minus_random_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092501,
      "exact": true,
      "expected": 2026092501,
      "field": "paired_differences.text_minus_random_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11143236971461268,
      "exact": true,
      "expected": 0.11143236971461268,
      "field": "paired_differences.text_minus_random_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.text_minus_random_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.041,
      "exact": true,
      "expected": 0.041,
      "field": "paired_differences.text_minus_random_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.05133333333333333,
      "exact": true,
      "expected": 0.05133333333333333,
      "field": "paired_differences.text_minus_random_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15688575899843504,
      "exact": true,
      "expected": 0.15688575899843504,
      "field": "paired_differences.text_minus_random_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1721666666666667,
      "exact": true,
      "expected": 0.1721666666666667,
      "field": "paired_differences.text_minus_random_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.text_minus_random_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.09127167938184663,
      "exact": true,
      "expected": 0.09127167938184663,
      "field": "paired_differences.text_minus_random_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.10534643974960876,
      "exact": true,
      "expected": 0.10534643974960876,
      "field": "paired_differences.text_minus_random_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092502,
      "exact": true,
      "expected": 2026092502,
      "field": "paired_differences.text_minus_random_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11906773767605633,
      "exact": true,
      "expected": 0.11906773767605633,
      "field": "paired_differences.text_minus_random_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.text_minus_random_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5326220036243058,
      "exact": true,
      "expected": 0.5326220036243058,
      "field": "policy_means.matched_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4390829499078341,
      "exact": true,
      "expected": 0.4390829499078341,
      "field": "policy_means.matched_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.534905539235484,
      "exact": true,
      "expected": 0.534905539235484,
      "field": "policy_means.matched_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6705238490518256,
      "exact": true,
      "expected": 0.6705238490518256,
      "field": "policy_means.matched_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5442835854548624,
      "exact": true,
      "expected": 0.5442835854548624,
      "field": "policy_means.matched_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5458548051074961,
      "exact": true,
      "expected": 0.5458548051074961,
      "field": "policy_means.matched_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2871666666666666,
      "exact": true,
      "expected": 0.2871666666666666,
      "field": "policy_means.matched_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.19816666666666666,
      "exact": true,
      "expected": 0.19816666666666666,
      "field": "policy_means.matched_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2883411580594679,
      "exact": true,
      "expected": 0.2883411580594679,
      "field": "policy_means.matched_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.441,
      "exact": true,
      "expected": 0.441,
      "field": "policy_means.matched_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3036686228482003,
      "exact": true,
      "expected": 0.3036686228482003,
      "field": "policy_means.matched_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30623662191087764,
      "exact": true,
      "expected": 0.30623662191087764,
      "field": "policy_means.matched_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.062364887159792486,
      "exact": true,
      "expected": 0.062364887159792486,
      "field": "policy_means.matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.16107891262247523,
      "exact": true,
      "expected": 0.16107891262247523,
      "field": "policy_means.matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15343724104270098,
      "exact": true,
      "expected": 0.15343724104270098,
      "field": "policy_means.matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1339565621473233,
      "exact": true,
      "expected": 0.1339565621473233,
      "field": "policy_means.matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.127709400743073,
      "exact": true,
      "expected": 0.127709400743073,
      "field": "policy_means.matched_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12339889860297186,
      "exact": true,
      "expected": 0.12339889860297186,
      "field": "policy_means.matched_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5320192143999719,
      "exact": true,
      "expected": 0.5320192143999719,
      "field": "policy_means.ordinary_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4405565219135561,
      "exact": true,
      "expected": 0.4405565219135561,
      "field": "policy_means.ordinary_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5362227333163454,
      "exact": true,
      "expected": 0.5362227333163454,
      "field": "policy_means.ordinary_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6700575213638756,
      "exact": true,
      "expected": 0.6700575213638756,
      "field": "policy_means.ordinary_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5447139977484372,
      "exact": true,
      "expected": 0.5447139977484372,
      "field": "policy_means.ordinary_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.546136643920072,
      "exact": true,
      "expected": 0.546136643920072,
      "field": "policy_means.ordinary_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2851666666666666,
      "exact": true,
      "expected": 0.2851666666666666,
      "field": "policy_means.ordinary_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.19966666666666666,
      "exact": true,
      "expected": 0.19966666666666666,
      "field": "policy_means.ordinary_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2887323943661972,
      "exact": true,
      "expected": 0.2887323943661972,
      "field": "policy_means.ordinary_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.43983333333333335,
      "exact": true,
      "expected": 0.43983333333333335,
      "field": "policy_means.ordinary_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30334976525821594,
      "exact": true,
      "expected": 0.30334976525821594,
      "field": "policy_means.ordinary_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30579879353959916,
      "exact": true,
      "expected": 0.30579879353959916,
      "field": "policy_means.ordinary_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06239559467015261,
      "exact": true,
      "expected": 0.06239559467015261,
      "field": "policy_means.ordinary_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.16095847379004977,
      "exact": true,
      "expected": 0.16095847379004977,
      "field": "policy_means.ordinary_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1534184957144895,
      "exact": true,
      "expected": 0.1534184957144895,
      "field": "policy_means.ordinary_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1340319751992993,
      "exact": true,
      "expected": 0.1340319751992993,
      "field": "policy_means.ordinary_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1277011348434978,
      "exact": true,
      "expected": 0.1277011348434978,
      "field": "policy_means.ordinary_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1233923884512184,
      "exact": true,
      "expected": 0.1233923884512184,
      "field": "policy_means.ordinary_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5315558289087674,
      "exact": true,
      "expected": 0.5315558289087674,
      "field": "policy_means.audit_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4362749611005517,
      "exact": true,
      "expected": 0.4362749611005517,
      "field": "policy_means.audit_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5347110210139273,
      "exact": true,
      "expected": 0.5347110210139273,
      "field": "policy_means.audit_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6687888149664849,
      "exact": true,
      "expected": 0.6687888149664849,
      "field": "policy_means.audit_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5428326564974328,
      "exact": true,
      "expected": 0.5428326564974328,
      "field": "policy_means.audit_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5441933741762222,
      "exact": true,
      "expected": 0.5441933741762222,
      "field": "policy_means.audit_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2863333333333334,
      "exact": true,
      "expected": 0.2863333333333334,
      "field": "policy_means.audit_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1995,
      "exact": true,
      "expected": 0.1995,
      "field": "policy_means.audit_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.29107981220657275,
      "exact": true,
      "expected": 0.29107981220657275,
      "field": "policy_means.audit_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.44033333333333335,
      "exact": true,
      "expected": 0.44033333333333335,
      "field": "policy_means.audit_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3043116197183099,
      "exact": true,
      "expected": 0.3043116197183099,
      "field": "policy_means.audit_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30652850749172994,
      "exact": true,
      "expected": 0.30652850749172994,
      "field": "policy_means.audit_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06203152369374372,
      "exact": true,
      "expected": 0.06203152369374372,
      "field": "policy_means.audit_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1598633017156433,
      "exact": true,
      "expected": 0.1598633017156433,
      "field": "policy_means.audit_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1533645954519835,
      "exact": true,
      "expected": 0.1533645954519835,
      "field": "policy_means.audit_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1341737928138322,
      "exact": true,
      "expected": 0.1341737928138322,
      "field": "policy_means.audit_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12735830341880067,
      "exact": true,
      "expected": 0.12735830341880067,
      "field": "policy_means.audit_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12300114882830247,
      "exact": true,
      "expected": 0.12300114882830247,
      "field": "policy_means.audit_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00033336346604876294,
      "exact": true,
      "expected": -0.00033336346604876294,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0012156109068319212,
      "exact": true,
      "expected": -0.0012156109068319212,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -7.264559071746181e-05,
      "exact": true,
      "expected": -7.264559071746181e-05,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.00021723066650892474,
      "exact": true,
      "expected": 0.00021723066650892474,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.audit_minus_matched_mse.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0008877104083040319,
      "exact": true,
      "expected": -0.0008877104083040319,
      "field": "paired_differences.audit_minus_matched_mse.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00035109732427230527,
      "exact": true,
      "expected": -0.00035109732427230527,
      "field": "paired_differences.audit_minus_matched_mse.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092605,
      "exact": true,
      "expected": 2026092605,
      "field": "paired_differences.audit_minus_matched_mse.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0001756608757917031,
      "exact": true,
      "expected": 0.0001756608757917031,
      "field": "paired_differences.audit_minus_matched_mse.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.audit_minus_matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0008333333333333333,
      "exact": true,
      "expected": 0.0008333333333333333,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.001333333333333334,
      "exact": true,
      "expected": -0.001333333333333334,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.002738654147104851,
      "exact": true,
      "expected": -0.002738654147104851,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0006666666666666665,
      "exact": true,
      "expected": 0.0006666666666666665,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_audit_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0031083724569640056,
      "exact": true,
      "expected": -0.0031083724569640056,
      "field": "paired_differences.matched_minus_audit_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0006429968701095463,
      "exact": true,
      "expected": -0.0006429968701095463,
      "field": "paired_differences.matched_minus_audit_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092604,
      "exact": true,
      "expected": 2026092604,
      "field": "paired_differences.matched_minus_audit_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0017754743740219083,
      "exact": true,
      "expected": 0.0017754743740219083,
      "field": "paired_differences.matched_minus_audit_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_audit_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0010661747155383259,
      "exact": true,
      "expected": 0.0010661747155383259,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0028079888072823408,
      "exact": true,
      "expected": 0.0028079888072823408,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0001945182215566547,
      "exact": true,
      "expected": 0.0001945182215566547,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.001735034085340676,
      "exact": true,
      "expected": 0.001735034085340676,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_audit_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0005940871220397586,
      "exact": true,
      "expected": -0.0005940871220397586,
      "field": "paired_differences.matched_minus_audit_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0014509289574294992,
      "exact": true,
      "expected": 0.0014509289574294992,
      "field": "paired_differences.matched_minus_audit_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092603,
      "exact": true,
      "expected": 2026092603,
      "field": "paired_differences.matched_minus_audit_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0034949282303133942,
      "exact": true,
      "expected": 0.0034949282303133942,
      "field": "paired_differences.matched_minus_audit_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.002,
      "exact": true,
      "expected": 0.002,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0014999999999999998,
      "exact": true,
      "expected": -0.0014999999999999998,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00039123630672926465,
      "exact": true,
      "expected": -0.00039123630672926465,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0011666666666666668,
      "exact": true,
      "expected": 0.0011666666666666668,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_ordinary_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0010179968701095462,
      "exact": true,
      "expected": -0.0010179968701095462,
      "field": "paired_differences.matched_minus_ordinary_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0003188575899843505,
      "exact": true,
      "expected": 0.0003188575899843505,
      "field": "paired_differences.matched_minus_ordinary_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092601,
      "exact": true,
      "expected": 2026092601,
      "field": "paired_differences.matched_minus_ordinary_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0016702318075117362,
      "exact": true,
      "expected": 0.0016702318075117362,
      "field": "paired_differences.matched_minus_ordinary_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0006027892243338002,
      "exact": true,
      "expected": 0.0006027892243338002,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0014735720057219872,
      "exact": true,
      "expected": -0.0014735720057219872,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0013171940808613147,
      "exact": true,
      "expected": -0.0013171940808613147,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.00046632768795000176,
      "exact": true,
      "expected": 0.00046632768795000176,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0015813740595705282,
      "exact": true,
      "expected": -0.0015813740595705282,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00043041229357487494,
      "exact": true,
      "expected": -0.00043041229357487494,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092600,
      "exact": true,
      "expected": 2026092600,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0007055178268611836,
      "exact": true,
      "expected": 0.0007055178268611836,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 3.070751036012457e-05,
      "exact": true,
      "expected": 3.070751036012457e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00012043883242544018,
      "exact": true,
      "expected": -0.00012043883242544018,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -1.8745328211443806e-05,
      "exact": true,
      "expected": -1.8745328211443806e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 7.541305197599616e-05,
      "exact": true,
      "expected": 7.541305197599616e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.ordinary_minus_matched_mse.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -8.85407892649532e-05,
      "exact": true,
      "expected": -8.85407892649532e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -8.265899575190817e-06,
      "exact": true,
      "expected": -8.265899575190817e-06,
      "field": "paired_differences.ordinary_minus_matched_mse.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092602,
      "exact": true,
      "expected": 2026092602,
      "field": "paired_differences.ordinary_minus_matched_mse.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 7.220844383989455e-05,
      "exact": true,
      "expected": 7.220844383989455e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.ordinary_minus_matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.movielens20m"
    }
  ],
  "counts": {
    "amazon_instruments2023": 1000,
    "kuairec": 1000,
    "lastfm1k": 426,
    "movielens20m": 1000
  },
  "domain_order": [
    "movielens20m",
    "amazon_instruments2023",
    "kuairec",
    "lastfm1k"
  ],
  "draws": 10000,
  "environment": {
    "numpy": "2.3.5",
    "python": "3.13.5"
  },
  "inputs_sha256": {
    "data": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f",
    "targets": "60eaf33cbcbdc27632bb7c00869bf9400cf2bf0e7d3a4e5b47289ed3f97ef252"
  },
  "maximum_absolute_difference": 0.0,
  "results": {
    "paired_differences": {
      "audit_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": -0.00033336346604876294,
          "kuairec": -0.0012156109068319212,
          "lastfm1k": -7.264559071746181e-05,
          "movielens20m": 0.00021723066650892474
        },
        "draws": 10000,
        "lower": -0.0008877104083040319,
        "mean": -0.00035109732427230527,
        "seed": 2026092605,
        "upper": 0.0001756608757917031,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.0008333333333333333,
          "kuairec": -0.001333333333333334,
          "lastfm1k": -0.002738654147104851,
          "movielens20m": 0.0006666666666666665
        },
        "draws": 10000,
        "lower": -0.0031083724569640056,
        "mean": -0.0006429968701095463,
        "seed": 2026092604,
        "upper": 0.0017754743740219083,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0010661747155383259,
          "kuairec": 0.0028079888072823408,
          "lastfm1k": 0.0001945182215566547,
          "movielens20m": 0.001735034085340676
        },
        "draws": 10000,
        "lower": -0.0005940871220397586,
        "mean": 0.0014509289574294992,
        "seed": 2026092603,
        "upper": 0.0034949282303133942,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.002,
          "kuairec": -0.0014999999999999998,
          "lastfm1k": -0.00039123630672926465,
          "movielens20m": 0.0011666666666666668
        },
        "draws": 10000,
        "lower": -0.0010179968701095462,
        "mean": 0.0003188575899843505,
        "seed": 2026092601,
        "upper": 0.0016702318075117362,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0006027892243338002,
          "kuairec": -0.0014735720057219872,
          "lastfm1k": -0.0013171940808613147,
          "movielens20m": 0.00046632768795000176
        },
        "draws": 10000,
        "lower": -0.0015813740595705282,
        "mean": -0.00043041229357487494,
        "seed": 2026092600,
        "upper": 0.0007055178268611836,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": 3.070751036012457e-05,
          "kuairec": -0.00012043883242544018,
          "lastfm1k": -1.8745328211443806e-05,
          "movielens20m": 7.541305197599616e-05
        },
        "draws": 10000,
        "lower": -8.85407892649532e-05,
        "mean": -8.265899575190817e-06,
        "seed": 2026092602,
        "upper": 7.220844383989455e-05,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_minus_random_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.041,
          "kuairec": 0.05133333333333333,
          "lastfm1k": 0.15688575899843504,
          "movielens20m": 0.1721666666666667
        },
        "draws": 10000,
        "lower": 0.09127167938184663,
        "mean": 0.10534643974960876,
        "seed": 2026092502,
        "upper": 0.11906773767605633,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_minus_random_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.026571573252293756,
          "kuairec": 0.06116783166124705,
          "lastfm1k": 0.15734169026593828,
          "movielens20m": 0.15450236609339557
        },
        "draws": 10000,
        "lower": 0.08810437951286265,
        "mean": 0.09989586531821867,
        "seed": 2026092501,
        "upper": 0.11143236971461268,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    },
    "policy_means": {
      "audit_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2863333333333334,
          "kuairec": 0.1995,
          "lastfm1k": 0.29107981220657275,
          "movielens20m": 0.44033333333333335
        },
        "equal_domain_mean": 0.3043116197183099,
        "pooled_user_mean": 0.30652850749172994,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "audit_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.06203152369374372,
          "kuairec": 0.1598633017156433,
          "lastfm1k": 0.1533645954519835,
          "movielens20m": 0.1341737928138322
        },
        "equal_domain_mean": 0.12735830341880067,
        "pooled_user_mean": 0.12300114882830247,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "audit_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5315558289087674,
          "kuairec": 0.4362749611005517,
          "lastfm1k": 0.5347110210139273,
          "movielens20m": 0.6687888149664849
        },
        "equal_domain_mean": 0.5428326564974328,
        "pooled_user_mean": 0.5441933741762222,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2871666666666666,
          "kuairec": 0.19816666666666666,
          "lastfm1k": 0.2883411580594679,
          "movielens20m": 0.441
        },
        "equal_domain_mean": 0.3036686228482003,
        "pooled_user_mean": 0.30623662191087764,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.062364887159792486,
          "kuairec": 0.16107891262247523,
          "lastfm1k": 0.15343724104270098,
          "movielens20m": 0.1339565621473233
        },
        "equal_domain_mean": 0.127709400743073,
        "pooled_user_mean": 0.12339889860297186,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5326220036243058,
          "kuairec": 0.4390829499078341,
          "lastfm1k": 0.534905539235484,
          "movielens20m": 0.6705238490518256
        },
        "equal_domain_mean": 0.5442835854548624,
        "pooled_user_mean": 0.5458548051074961,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2851666666666666,
          "kuairec": 0.19966666666666666,
          "lastfm1k": 0.2887323943661972,
          "movielens20m": 0.43983333333333335
        },
        "equal_domain_mean": 0.30334976525821594,
        "pooled_user_mean": 0.30579879353959916,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.06239559467015261,
          "kuairec": 0.16095847379004977,
          "lastfm1k": 0.1534184957144895,
          "movielens20m": 0.1340319751992993
        },
        "equal_domain_mean": 0.1277011348434978,
        "pooled_user_mean": 0.1233923884512184,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5320192143999719,
          "kuairec": 0.4405565219135561,
          "lastfm1k": 0.5362227333163454,
          "movielens20m": 0.6700575213638756
        },
        "equal_domain_mean": 0.5447139977484372,
        "pooled_user_mean": 0.546136643920072,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "random_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2345,
          "kuairec": 0.126,
          "lastfm1k": 0.11932707355242567,
          "movielens20m": 0.229
        },
        "equal_domain_mean": 0.17720676838810642,
        "pooled_user_mean": 0.18690406693909323,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "random_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.4864357140585917,
          "kuairec": 0.3631406504903084,
          "lastfm1k": 0.36114613841276666,
          "movielens20m": 0.48136606906742435
        },
        "equal_domain_mean": 0.4230221430072728,
        "pooled_user_mean": 0.43338899258031616,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2755,
          "kuairec": 0.17733333333333334,
          "lastfm1k": 0.2762128325508607,
          "movielens20m": 0.40116666666666667
        },
        "equal_domain_mean": 0.28255320813771523,
        "pooled_user_mean": 0.2836154893948239,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5130072873108854,
          "kuairec": 0.4243084821515555,
          "lastfm1k": 0.5184878286787049,
          "movielens20m": 0.63586843516082
        },
        "equal_domain_mean": 0.5229180083254914,
        "pooled_user_mean": 0.5236602509166343,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    }
  },
  "scope": "standalone NumPy replay from anonymous checkpoint-averaged user arrays",
  "script_sha256": "398ef7a33b063c2c7efcbcf18495a2dde0c49825bcc0f88aabf0ad629a988ff5",
  "status": "pass"
}


==> anc/statistical_supplement/controls_and_matched/MINIMIZED_REPLAY_RECEIPT_LINUX.json <==
{
  "all_numeric_comparisons_exact": true,
  "comparison_count": 234,
  "comparisons": [
    {
      "absolute_difference": 0.0,
      "actual": 0.4864357140585917,
      "exact": true,
      "expected": 0.4864357140585917,
      "field": "policy_means.random_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3631406504903084,
      "exact": true,
      "expected": 0.3631406504903084,
      "field": "policy_means.random_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.36114613841276666,
      "exact": true,
      "expected": 0.36114613841276666,
      "field": "policy_means.random_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.48136606906742435,
      "exact": true,
      "expected": 0.48136606906742435,
      "field": "policy_means.random_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4230221430072728,
      "exact": true,
      "expected": 0.4230221430072728,
      "field": "policy_means.random_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.43338899258031616,
      "exact": true,
      "expected": 0.43338899258031616,
      "field": "policy_means.random_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.random_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2345,
      "exact": true,
      "expected": 0.2345,
      "field": "policy_means.random_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.126,
      "exact": true,
      "expected": 0.126,
      "field": "policy_means.random_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11932707355242567,
      "exact": true,
      "expected": 0.11932707355242567,
      "field": "policy_means.random_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.229,
      "exact": true,
      "expected": 0.229,
      "field": "policy_means.random_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.17720676838810642,
      "exact": true,
      "expected": 0.17720676838810642,
      "field": "policy_means.random_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.18690406693909323,
      "exact": true,
      "expected": 0.18690406693909323,
      "field": "policy_means.random_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.random_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5130072873108854,
      "exact": true,
      "expected": 0.5130072873108854,
      "field": "policy_means.text_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4243084821515555,
      "exact": true,
      "expected": 0.4243084821515555,
      "field": "policy_means.text_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5184878286787049,
      "exact": true,
      "expected": 0.5184878286787049,
      "field": "policy_means.text_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.63586843516082,
      "exact": true,
      "expected": 0.63586843516082,
      "field": "policy_means.text_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5229180083254914,
      "exact": true,
      "expected": 0.5229180083254914,
      "field": "policy_means.text_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5236602509166343,
      "exact": true,
      "expected": 0.5236602509166343,
      "field": "policy_means.text_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.text_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2755,
      "exact": true,
      "expected": 0.2755,
      "field": "policy_means.text_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.17733333333333334,
      "exact": true,
      "expected": 0.17733333333333334,
      "field": "policy_means.text_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2762128325508607,
      "exact": true,
      "expected": 0.2762128325508607,
      "field": "policy_means.text_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.40116666666666667,
      "exact": true,
      "expected": 0.40116666666666667,
      "field": "policy_means.text_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.28255320813771523,
      "exact": true,
      "expected": 0.28255320813771523,
      "field": "policy_means.text_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2836154893948239,
      "exact": true,
      "expected": 0.2836154893948239,
      "field": "policy_means.text_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.text_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.026571573252293756,
      "exact": true,
      "expected": 0.026571573252293756,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06116783166124705,
      "exact": true,
      "expected": 0.06116783166124705,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15734169026593828,
      "exact": true,
      "expected": 0.15734169026593828,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15450236609339557,
      "exact": true,
      "expected": 0.15450236609339557,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.text_minus_random_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.08810437951286265,
      "exact": true,
      "expected": 0.08810437951286265,
      "field": "paired_differences.text_minus_random_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.09989586531821867,
      "exact": true,
      "expected": 0.09989586531821867,
      "field": "paired_differences.text_minus_random_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092501,
      "exact": true,
      "expected": 2026092501,
      "field": "paired_differences.text_minus_random_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11143236971461268,
      "exact": true,
      "expected": 0.11143236971461268,
      "field": "paired_differences.text_minus_random_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.text_minus_random_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.041,
      "exact": true,
      "expected": 0.041,
      "field": "paired_differences.text_minus_random_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.05133333333333333,
      "exact": true,
      "expected": 0.05133333333333333,
      "field": "paired_differences.text_minus_random_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15688575899843504,
      "exact": true,
      "expected": 0.15688575899843504,
      "field": "paired_differences.text_minus_random_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1721666666666667,
      "exact": true,
      "expected": 0.1721666666666667,
      "field": "paired_differences.text_minus_random_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.text_minus_random_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.09127167938184663,
      "exact": true,
      "expected": 0.09127167938184663,
      "field": "paired_differences.text_minus_random_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.10534643974960876,
      "exact": true,
      "expected": 0.10534643974960876,
      "field": "paired_differences.text_minus_random_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092502,
      "exact": true,
      "expected": 2026092502,
      "field": "paired_differences.text_minus_random_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11906773767605633,
      "exact": true,
      "expected": 0.11906773767605633,
      "field": "paired_differences.text_minus_random_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.text_minus_random_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5326220036243058,
      "exact": true,
      "expected": 0.5326220036243058,
      "field": "policy_means.matched_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4390829499078341,
      "exact": true,
      "expected": 0.4390829499078341,
      "field": "policy_means.matched_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.534905539235484,
      "exact": true,
      "expected": 0.534905539235484,
      "field": "policy_means.matched_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6705238490518256,
      "exact": true,
      "expected": 0.6705238490518256,
      "field": "policy_means.matched_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5442835854548624,
      "exact": true,
      "expected": 0.5442835854548624,
      "field": "policy_means.matched_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5458548051074961,
      "exact": true,
      "expected": 0.5458548051074961,
      "field": "policy_means.matched_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2871666666666666,
      "exact": true,
      "expected": 0.2871666666666666,
      "field": "policy_means.matched_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.19816666666666666,
      "exact": true,
      "expected": 0.19816666666666666,
      "field": "policy_means.matched_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2883411580594679,
      "exact": true,
      "expected": 0.2883411580594679,
      "field": "policy_means.matched_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.441,
      "exact": true,
      "expected": 0.441,
      "field": "policy_means.matched_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3036686228482003,
      "exact": true,
      "expected": 0.3036686228482003,
      "field": "policy_means.matched_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30623662191087764,
      "exact": true,
      "expected": 0.30623662191087764,
      "field": "policy_means.matched_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.062364887159792486,
      "exact": true,
      "expected": 0.062364887159792486,
      "field": "policy_means.matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.16107891262247523,
      "exact": true,
      "expected": 0.16107891262247523,
      "field": "policy_means.matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15343724104270098,
      "exact": true,
      "expected": 0.15343724104270098,
      "field": "policy_means.matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1339565621473233,
      "exact": true,
      "expected": 0.1339565621473233,
      "field": "policy_means.matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.127709400743073,
      "exact": true,
      "expected": 0.127709400743073,
      "field": "policy_means.matched_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12339889860297186,
      "exact": true,
      "expected": 0.12339889860297186,
      "field": "policy_means.matched_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5320192143999719,
      "exact": true,
      "expected": 0.5320192143999719,
      "field": "policy_means.ordinary_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4405565219135561,
      "exact": true,
      "expected": 0.4405565219135561,
      "field": "policy_means.ordinary_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5362227333163454,
      "exact": true,
      "expected": 0.5362227333163454,
      "field": "policy_means.ordinary_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6700575213638756,
      "exact": true,
      "expected": 0.6700575213638756,
      "field": "policy_means.ordinary_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5447139977484372,
      "exact": true,
      "expected": 0.5447139977484372,
      "field": "policy_means.ordinary_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.546136643920072,
      "exact": true,
      "expected": 0.546136643920072,
      "field": "policy_means.ordinary_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2851666666666666,
      "exact": true,
      "expected": 0.2851666666666666,
      "field": "policy_means.ordinary_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.19966666666666666,
      "exact": true,
      "expected": 0.19966666666666666,
      "field": "policy_means.ordinary_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2887323943661972,
      "exact": true,
      "expected": 0.2887323943661972,
      "field": "policy_means.ordinary_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.43983333333333335,
      "exact": true,
      "expected": 0.43983333333333335,
      "field": "policy_means.ordinary_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30334976525821594,
      "exact": true,
      "expected": 0.30334976525821594,
      "field": "policy_means.ordinary_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30579879353959916,
      "exact": true,
      "expected": 0.30579879353959916,
      "field": "policy_means.ordinary_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06239559467015261,
      "exact": true,
      "expected": 0.06239559467015261,
      "field": "policy_means.ordinary_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.16095847379004977,
      "exact": true,
      "expected": 0.16095847379004977,
      "field": "policy_means.ordinary_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1534184957144895,
      "exact": true,
      "expected": 0.1534184957144895,
      "field": "policy_means.ordinary_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1340319751992993,
      "exact": true,
      "expected": 0.1340319751992993,
      "field": "policy_means.ordinary_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1277011348434978,
      "exact": true,
      "expected": 0.1277011348434978,
      "field": "policy_means.ordinary_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1233923884512184,
      "exact": true,
      "expected": 0.1233923884512184,
      "field": "policy_means.ordinary_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5315558289087674,
      "exact": true,
      "expected": 0.5315558289087674,
      "field": "policy_means.audit_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4362749611005517,
      "exact": true,
      "expected": 0.4362749611005517,
      "field": "policy_means.audit_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5347110210139273,
      "exact": true,
      "expected": 0.5347110210139273,
      "field": "policy_means.audit_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6687888149664849,
      "exact": true,
      "expected": 0.6687888149664849,
      "field": "policy_means.audit_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5428326564974328,
      "exact": true,
      "expected": 0.5428326564974328,
      "field": "policy_means.audit_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5441933741762222,
      "exact": true,
      "expected": 0.5441933741762222,
      "field": "policy_means.audit_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2863333333333334,
      "exact": true,
      "expected": 0.2863333333333334,
      "field": "policy_means.audit_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1995,
      "exact": true,
      "expected": 0.1995,
      "field": "policy_means.audit_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.29107981220657275,
      "exact": true,
      "expected": 0.29107981220657275,
      "field": "policy_means.audit_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.44033333333333335,
      "exact": true,
      "expected": 0.44033333333333335,
      "field": "policy_means.audit_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3043116197183099,
      "exact": true,
      "expected": 0.3043116197183099,
      "field": "policy_means.audit_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30652850749172994,
      "exact": true,
      "expected": 0.30652850749172994,
      "field": "policy_means.audit_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06203152369374372,
      "exact": true,
      "expected": 0.06203152369374372,
      "field": "policy_means.audit_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1598633017156433,
      "exact": true,
      "expected": 0.1598633017156433,
      "field": "policy_means.audit_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1533645954519835,
      "exact": true,
      "expected": 0.1533645954519835,
      "field": "policy_means.audit_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1341737928138322,
      "exact": true,
      "expected": 0.1341737928138322,
      "field": "policy_means.audit_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12735830341880067,
      "exact": true,
      "expected": 0.12735830341880067,
      "field": "policy_means.audit_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12300114882830247,
      "exact": true,
      "expected": 0.12300114882830247,
      "field": "policy_means.audit_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00033336346604876294,
      "exact": true,
      "expected": -0.00033336346604876294,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0012156109068319212,
      "exact": true,
      "expected": -0.0012156109068319212,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -7.264559071746181e-05,
      "exact": true,
      "expected": -7.264559071746181e-05,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.00021723066650892474,
      "exact": true,
      "expected": 0.00021723066650892474,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.audit_minus_matched_mse.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0008877104083040319,
      "exact": true,
      "expected": -0.0008877104083040319,
      "field": "paired_differences.audit_minus_matched_mse.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00035109732427230527,
      "exact": true,
      "expected": -0.00035109732427230527,
      "field": "paired_differences.audit_minus_matched_mse.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092605,
      "exact": true,
      "expected": 2026092605,
      "field": "paired_differences.audit_minus_matched_mse.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0001756608757917031,
      "exact": true,
      "expected": 0.0001756608757917031,
      "field": "paired_differences.audit_minus_matched_mse.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.audit_minus_matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0008333333333333333,
      "exact": true,
      "expected": 0.0008333333333333333,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.001333333333333334,
      "exact": true,
      "expected": -0.001333333333333334,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.002738654147104851,
      "exact": true,
      "expected": -0.002738654147104851,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0006666666666666665,
      "exact": true,
      "expected": 0.0006666666666666665,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_audit_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0031083724569640056,
      "exact": true,
      "expected": -0.0031083724569640056,
      "field": "paired_differences.matched_minus_audit_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0006429968701095463,
      "exact": true,
      "expected": -0.0006429968701095463,
      "field": "paired_differences.matched_minus_audit_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092604,
      "exact": true,
      "expected": 2026092604,
      "field": "paired_differences.matched_minus_audit_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0017754743740219083,
      "exact": true,
      "expected": 0.0017754743740219083,
      "field": "paired_differences.matched_minus_audit_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_audit_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0010661747155383259,
      "exact": true,
      "expected": 0.0010661747155383259,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0028079888072823408,
      "exact": true,
      "expected": 0.0028079888072823408,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0001945182215566547,
      "exact": true,
      "expected": 0.0001945182215566547,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.001735034085340676,
      "exact": true,
      "expected": 0.001735034085340676,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_audit_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0005940871220397586,
      "exact": true,
      "expected": -0.0005940871220397586,
      "field": "paired_differences.matched_minus_audit_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0014509289574294992,
      "exact": true,
      "expected": 0.0014509289574294992,
      "field": "paired_differences.matched_minus_audit_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092603,
      "exact": true,
      "expected": 2026092603,
      "field": "paired_differences.matched_minus_audit_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0034949282303133942,
      "exact": true,
      "expected": 0.0034949282303133942,
      "field": "paired_differences.matched_minus_audit_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.002,
      "exact": true,
      "expected": 0.002,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0014999999999999998,
      "exact": true,
      "expected": -0.0014999999999999998,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00039123630672926465,
      "exact": true,
      "expected": -0.00039123630672926465,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0011666666666666668,
      "exact": true,
      "expected": 0.0011666666666666668,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_ordinary_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0010179968701095462,
      "exact": true,
      "expected": -0.0010179968701095462,
      "field": "paired_differences.matched_minus_ordinary_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0003188575899843505,
      "exact": true,
      "expected": 0.0003188575899843505,
      "field": "paired_differences.matched_minus_ordinary_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092601,
      "exact": true,
      "expected": 2026092601,
      "field": "paired_differences.matched_minus_ordinary_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0016702318075117362,
      "exact": true,
      "expected": 0.0016702318075117362,
      "field": "paired_differences.matched_minus_ordinary_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0006027892243338002,
      "exact": true,
      "expected": 0.0006027892243338002,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0014735720057219872,
      "exact": true,
      "expected": -0.0014735720057219872,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0013171940808613147,
      "exact": true,
      "expected": -0.0013171940808613147,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.00046632768795000176,
      "exact": true,
      "expected": 0.00046632768795000176,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0015813740595705282,
      "exact": true,
      "expected": -0.0015813740595705282,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00043041229357487494,
      "exact": true,
      "expected": -0.00043041229357487494,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092600,
      "exact": true,
      "expected": 2026092600,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0007055178268611836,
      "exact": true,
      "expected": 0.0007055178268611836,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 3.070751036012457e-05,
      "exact": true,
      "expected": 3.070751036012457e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00012043883242544018,
      "exact": true,
      "expected": -0.00012043883242544018,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -1.8745328211443806e-05,
      "exact": true,
      "expected": -1.8745328211443806e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 7.541305197599616e-05,
      "exact": true,
      "expected": 7.541305197599616e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.ordinary_minus_matched_mse.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -8.85407892649532e-05,
      "exact": true,
      "expected": -8.85407892649532e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -8.265899575190817e-06,
      "exact": true,
      "expected": -8.265899575190817e-06,
      "field": "paired_differences.ordinary_minus_matched_mse.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092602,
      "exact": true,
      "expected": 2026092602,
      "field": "paired_differences.ordinary_minus_matched_mse.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 7.220844383989455e-05,
      "exact": true,
      "expected": 7.220844383989455e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.ordinary_minus_matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.movielens20m"
    }
  ],
  "counts": {
    "amazon_instruments2023": 1000,
    "kuairec": 1000,
    "lastfm1k": 426,
    "movielens20m": 1000
  },
  "domain_order": [
    "movielens20m",
    "amazon_instruments2023",
    "kuairec",
    "lastfm1k"
  ],
  "draws": 10000,
  "environment": {
    "numpy": "2.4.4",
    "python": "3.12.13"
  },
  "inputs_sha256": {
    "data": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f",
    "targets": "60eaf33cbcbdc27632bb7c00869bf9400cf2bf0e7d3a4e5b47289ed3f97ef252"
  },
  "maximum_absolute_difference": 0.0,
  "results": {
    "paired_differences": {
      "audit_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": -0.00033336346604876294,
          "kuairec": -0.0012156109068319212,
          "lastfm1k": -7.264559071746181e-05,
          "movielens20m": 0.00021723066650892474
        },
        "draws": 10000,
        "lower": -0.0008877104083040319,
        "mean": -0.00035109732427230527,
        "seed": 2026092605,
        "upper": 0.0001756608757917031,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.0008333333333333333,
          "kuairec": -0.001333333333333334,
          "lastfm1k": -0.002738654147104851,
          "movielens20m": 0.0006666666666666665
        },
        "draws": 10000,
        "lower": -0.0031083724569640056,
        "mean": -0.0006429968701095463,
        "seed": 2026092604,
        "upper": 0.0017754743740219083,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0010661747155383259,
          "kuairec": 0.0028079888072823408,
          "lastfm1k": 0.0001945182215566547,
          "movielens20m": 0.001735034085340676
        },
        "draws": 10000,
        "lower": -0.0005940871220397586,
        "mean": 0.0014509289574294992,
        "seed": 2026092603,
        "upper": 0.0034949282303133942,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.002,
          "kuairec": -0.0014999999999999998,
          "lastfm1k": -0.00039123630672926465,
          "movielens20m": 0.0011666666666666668
        },
        "draws": 10000,
        "lower": -0.0010179968701095462,
        "mean": 0.0003188575899843505,
        "seed": 2026092601,
        "upper": 0.0016702318075117362,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0006027892243338002,
          "kuairec": -0.0014735720057219872,
          "lastfm1k": -0.0013171940808613147,
          "movielens20m": 0.00046632768795000176
        },
        "draws": 10000,
        "lower": -0.0015813740595705282,
        "mean": -0.00043041229357487494,
        "seed": 2026092600,
        "upper": 0.0007055178268611836,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": 3.070751036012457e-05,
          "kuairec": -0.00012043883242544018,
          "lastfm1k": -1.8745328211443806e-05,
          "movielens20m": 7.541305197599616e-05
        },
        "draws": 10000,
        "lower": -8.85407892649532e-05,
        "mean": -8.265899575190817e-06,
        "seed": 2026092602,
        "upper": 7.220844383989455e-05,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_minus_random_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.041,
          "kuairec": 0.05133333333333333,
          "lastfm1k": 0.15688575899843504,
          "movielens20m": 0.1721666666666667
        },
        "draws": 10000,
        "lower": 0.09127167938184663,
        "mean": 0.10534643974960876,
        "seed": 2026092502,
        "upper": 0.11906773767605633,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_minus_random_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.026571573252293756,
          "kuairec": 0.06116783166124705,
          "lastfm1k": 0.15734169026593828,
          "movielens20m": 0.15450236609339557
        },
        "draws": 10000,
        "lower": 0.08810437951286265,
        "mean": 0.09989586531821867,
        "seed": 2026092501,
        "upper": 0.11143236971461268,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    },
    "policy_means": {
      "audit_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2863333333333334,
          "kuairec": 0.1995,
          "lastfm1k": 0.29107981220657275,
          "movielens20m": 0.44033333333333335
        },
        "equal_domain_mean": 0.3043116197183099,
        "pooled_user_mean": 0.30652850749172994,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "audit_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.06203152369374372,
          "kuairec": 0.1598633017156433,
          "lastfm1k": 0.1533645954519835,
          "movielens20m": 0.1341737928138322
        },
        "equal_domain_mean": 0.12735830341880067,
        "pooled_user_mean": 0.12300114882830247,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "audit_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5315558289087674,
          "kuairec": 0.4362749611005517,
          "lastfm1k": 0.5347110210139273,
          "movielens20m": 0.6687888149664849
        },
        "equal_domain_mean": 0.5428326564974328,
        "pooled_user_mean": 0.5441933741762222,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2871666666666666,
          "kuairec": 0.19816666666666666,
          "lastfm1k": 0.2883411580594679,
          "movielens20m": 0.441
        },
        "equal_domain_mean": 0.3036686228482003,
        "pooled_user_mean": 0.30623662191087764,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.062364887159792486,
          "kuairec": 0.16107891262247523,
          "lastfm1k": 0.15343724104270098,
          "movielens20m": 0.1339565621473233
        },
        "equal_domain_mean": 0.127709400743073,
        "pooled_user_mean": 0.12339889860297186,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5326220036243058,
          "kuairec": 0.4390829499078341,
          "lastfm1k": 0.534905539235484,
          "movielens20m": 0.6705238490518256
        },
        "equal_domain_mean": 0.5442835854548624,
        "pooled_user_mean": 0.5458548051074961,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2851666666666666,
          "kuairec": 0.19966666666666666,
          "lastfm1k": 0.2887323943661972,
          "movielens20m": 0.43983333333333335
        },
        "equal_domain_mean": 0.30334976525821594,
        "pooled_user_mean": 0.30579879353959916,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.06239559467015261,
          "kuairec": 0.16095847379004977,
          "lastfm1k": 0.1534184957144895,
          "movielens20m": 0.1340319751992993
        },
        "equal_domain_mean": 0.1277011348434978,
        "pooled_user_mean": 0.1233923884512184,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5320192143999719,
          "kuairec": 0.4405565219135561,
          "lastfm1k": 0.5362227333163454,
          "movielens20m": 0.6700575213638756
        },
        "equal_domain_mean": 0.5447139977484372,
        "pooled_user_mean": 0.546136643920072,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "random_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2345,
          "kuairec": 0.126,
          "lastfm1k": 0.11932707355242567,
          "movielens20m": 0.229
        },
        "equal_domain_mean": 0.17720676838810642,
        "pooled_user_mean": 0.18690406693909323,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "random_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.4864357140585917,
          "kuairec": 0.3631406504903084,
          "lastfm1k": 0.36114613841276666,
          "movielens20m": 0.48136606906742435
        },
        "equal_domain_mean": 0.4230221430072728,
        "pooled_user_mean": 0.43338899258031616,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2755,
          "kuairec": 0.17733333333333334,
          "lastfm1k": 0.2762128325508607,
          "movielens20m": 0.40116666666666667
        },
        "equal_domain_mean": 0.28255320813771523,
        "pooled_user_mean": 0.2836154893948239,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5130072873108854,
          "kuairec": 0.4243084821515555,
          "lastfm1k": 0.5184878286787049,
          "movielens20m": 0.63586843516082
        },
        "equal_domain_mean": 0.5229180083254914,
        "pooled_user_mean": 0.5236602509166343,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    }
  },
  "scope": "standalone NumPy replay from anonymous checkpoint-averaged user arrays",
  "script_sha256": "398ef7a33b063c2c7efcbcf18495a2dde0c49825bcc0f88aabf0ad629a988ff5",
  "status": "pass"
}


==> anc/statistical_supplement/controls_and_matched/MINIMIZED_REPLAY_RECEIPT_LOCAL.json <==
{
  "all_numeric_comparisons_exact": true,
  "comparison_count": 234,
  "comparisons": [
    {
      "absolute_difference": 0.0,
      "actual": 0.4864357140585917,
      "exact": true,
      "expected": 0.4864357140585917,
      "field": "policy_means.random_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3631406504903084,
      "exact": true,
      "expected": 0.3631406504903084,
      "field": "policy_means.random_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.36114613841276666,
      "exact": true,
      "expected": 0.36114613841276666,
      "field": "policy_means.random_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.48136606906742435,
      "exact": true,
      "expected": 0.48136606906742435,
      "field": "policy_means.random_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4230221430072728,
      "exact": true,
      "expected": 0.4230221430072728,
      "field": "policy_means.random_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.43338899258031616,
      "exact": true,
      "expected": 0.43338899258031616,
      "field": "policy_means.random_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.random_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2345,
      "exact": true,
      "expected": 0.2345,
      "field": "policy_means.random_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.126,
      "exact": true,
      "expected": 0.126,
      "field": "policy_means.random_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11932707355242567,
      "exact": true,
      "expected": 0.11932707355242567,
      "field": "policy_means.random_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.229,
      "exact": true,
      "expected": 0.229,
      "field": "policy_means.random_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.17720676838810642,
      "exact": true,
      "expected": 0.17720676838810642,
      "field": "policy_means.random_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.18690406693909323,
      "exact": true,
      "expected": 0.18690406693909323,
      "field": "policy_means.random_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.random_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.random_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5130072873108854,
      "exact": true,
      "expected": 0.5130072873108854,
      "field": "policy_means.text_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4243084821515555,
      "exact": true,
      "expected": 0.4243084821515555,
      "field": "policy_means.text_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5184878286787049,
      "exact": true,
      "expected": 0.5184878286787049,
      "field": "policy_means.text_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.63586843516082,
      "exact": true,
      "expected": 0.63586843516082,
      "field": "policy_means.text_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5229180083254914,
      "exact": true,
      "expected": 0.5229180083254914,
      "field": "policy_means.text_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5236602509166343,
      "exact": true,
      "expected": 0.5236602509166343,
      "field": "policy_means.text_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.text_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2755,
      "exact": true,
      "expected": 0.2755,
      "field": "policy_means.text_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.17733333333333334,
      "exact": true,
      "expected": 0.17733333333333334,
      "field": "policy_means.text_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2762128325508607,
      "exact": true,
      "expected": 0.2762128325508607,
      "field": "policy_means.text_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.40116666666666667,
      "exact": true,
      "expected": 0.40116666666666667,
      "field": "policy_means.text_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.28255320813771523,
      "exact": true,
      "expected": 0.28255320813771523,
      "field": "policy_means.text_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2836154893948239,
      "exact": true,
      "expected": 0.2836154893948239,
      "field": "policy_means.text_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.text_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.text_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.026571573252293756,
      "exact": true,
      "expected": 0.026571573252293756,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06116783166124705,
      "exact": true,
      "expected": 0.06116783166124705,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15734169026593828,
      "exact": true,
      "expected": 0.15734169026593828,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15450236609339557,
      "exact": true,
      "expected": 0.15450236609339557,
      "field": "paired_differences.text_minus_random_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.text_minus_random_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.08810437951286265,
      "exact": true,
      "expected": 0.08810437951286265,
      "field": "paired_differences.text_minus_random_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.09989586531821867,
      "exact": true,
      "expected": 0.09989586531821867,
      "field": "paired_differences.text_minus_random_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092501,
      "exact": true,
      "expected": 2026092501,
      "field": "paired_differences.text_minus_random_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11143236971461268,
      "exact": true,
      "expected": 0.11143236971461268,
      "field": "paired_differences.text_minus_random_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.text_minus_random_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.041,
      "exact": true,
      "expected": 0.041,
      "field": "paired_differences.text_minus_random_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.05133333333333333,
      "exact": true,
      "expected": 0.05133333333333333,
      "field": "paired_differences.text_minus_random_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15688575899843504,
      "exact": true,
      "expected": 0.15688575899843504,
      "field": "paired_differences.text_minus_random_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1721666666666667,
      "exact": true,
      "expected": 0.1721666666666667,
      "field": "paired_differences.text_minus_random_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.text_minus_random_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.09127167938184663,
      "exact": true,
      "expected": 0.09127167938184663,
      "field": "paired_differences.text_minus_random_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.10534643974960876,
      "exact": true,
      "expected": 0.10534643974960876,
      "field": "paired_differences.text_minus_random_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092502,
      "exact": true,
      "expected": 2026092502,
      "field": "paired_differences.text_minus_random_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.11906773767605633,
      "exact": true,
      "expected": 0.11906773767605633,
      "field": "paired_differences.text_minus_random_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.text_minus_random_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.text_minus_random_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5326220036243058,
      "exact": true,
      "expected": 0.5326220036243058,
      "field": "policy_means.matched_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4390829499078341,
      "exact": true,
      "expected": 0.4390829499078341,
      "field": "policy_means.matched_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.534905539235484,
      "exact": true,
      "expected": 0.534905539235484,
      "field": "policy_means.matched_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6705238490518256,
      "exact": true,
      "expected": 0.6705238490518256,
      "field": "policy_means.matched_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5442835854548624,
      "exact": true,
      "expected": 0.5442835854548624,
      "field": "policy_means.matched_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5458548051074961,
      "exact": true,
      "expected": 0.5458548051074961,
      "field": "policy_means.matched_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2871666666666666,
      "exact": true,
      "expected": 0.2871666666666666,
      "field": "policy_means.matched_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.19816666666666666,
      "exact": true,
      "expected": 0.19816666666666666,
      "field": "policy_means.matched_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2883411580594679,
      "exact": true,
      "expected": 0.2883411580594679,
      "field": "policy_means.matched_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.441,
      "exact": true,
      "expected": 0.441,
      "field": "policy_means.matched_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3036686228482003,
      "exact": true,
      "expected": 0.3036686228482003,
      "field": "policy_means.matched_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30623662191087764,
      "exact": true,
      "expected": 0.30623662191087764,
      "field": "policy_means.matched_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.062364887159792486,
      "exact": true,
      "expected": 0.062364887159792486,
      "field": "policy_means.matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.16107891262247523,
      "exact": true,
      "expected": 0.16107891262247523,
      "field": "policy_means.matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.15343724104270098,
      "exact": true,
      "expected": 0.15343724104270098,
      "field": "policy_means.matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1339565621473233,
      "exact": true,
      "expected": 0.1339565621473233,
      "field": "policy_means.matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.127709400743073,
      "exact": true,
      "expected": 0.127709400743073,
      "field": "policy_means.matched_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12339889860297186,
      "exact": true,
      "expected": 0.12339889860297186,
      "field": "policy_means.matched_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.matched_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5320192143999719,
      "exact": true,
      "expected": 0.5320192143999719,
      "field": "policy_means.ordinary_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4405565219135561,
      "exact": true,
      "expected": 0.4405565219135561,
      "field": "policy_means.ordinary_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5362227333163454,
      "exact": true,
      "expected": 0.5362227333163454,
      "field": "policy_means.ordinary_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6700575213638756,
      "exact": true,
      "expected": 0.6700575213638756,
      "field": "policy_means.ordinary_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5447139977484372,
      "exact": true,
      "expected": 0.5447139977484372,
      "field": "policy_means.ordinary_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.546136643920072,
      "exact": true,
      "expected": 0.546136643920072,
      "field": "policy_means.ordinary_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2851666666666666,
      "exact": true,
      "expected": 0.2851666666666666,
      "field": "policy_means.ordinary_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.19966666666666666,
      "exact": true,
      "expected": 0.19966666666666666,
      "field": "policy_means.ordinary_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2887323943661972,
      "exact": true,
      "expected": 0.2887323943661972,
      "field": "policy_means.ordinary_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.43983333333333335,
      "exact": true,
      "expected": 0.43983333333333335,
      "field": "policy_means.ordinary_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30334976525821594,
      "exact": true,
      "expected": 0.30334976525821594,
      "field": "policy_means.ordinary_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30579879353959916,
      "exact": true,
      "expected": 0.30579879353959916,
      "field": "policy_means.ordinary_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06239559467015261,
      "exact": true,
      "expected": 0.06239559467015261,
      "field": "policy_means.ordinary_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.16095847379004977,
      "exact": true,
      "expected": 0.16095847379004977,
      "field": "policy_means.ordinary_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1534184957144895,
      "exact": true,
      "expected": 0.1534184957144895,
      "field": "policy_means.ordinary_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1340319751992993,
      "exact": true,
      "expected": 0.1340319751992993,
      "field": "policy_means.ordinary_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1277011348434978,
      "exact": true,
      "expected": 0.1277011348434978,
      "field": "policy_means.ordinary_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1233923884512184,
      "exact": true,
      "expected": 0.1233923884512184,
      "field": "policy_means.ordinary_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.ordinary_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.ordinary_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5315558289087674,
      "exact": true,
      "expected": 0.5315558289087674,
      "field": "policy_means.audit_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.4362749611005517,
      "exact": true,
      "expected": 0.4362749611005517,
      "field": "policy_means.audit_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5347110210139273,
      "exact": true,
      "expected": 0.5347110210139273,
      "field": "policy_means.audit_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.6687888149664849,
      "exact": true,
      "expected": 0.6687888149664849,
      "field": "policy_means.audit_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5428326564974328,
      "exact": true,
      "expected": 0.5428326564974328,
      "field": "policy_means.audit_ndcg5.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.5441933741762222,
      "exact": true,
      "expected": 0.5441933741762222,
      "field": "policy_means.audit_ndcg5.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.2863333333333334,
      "exact": true,
      "expected": 0.2863333333333334,
      "field": "policy_means.audit_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1995,
      "exact": true,
      "expected": 0.1995,
      "field": "policy_means.audit_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.29107981220657275,
      "exact": true,
      "expected": 0.29107981220657275,
      "field": "policy_means.audit_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.44033333333333335,
      "exact": true,
      "expected": 0.44033333333333335,
      "field": "policy_means.audit_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.3043116197183099,
      "exact": true,
      "expected": 0.3043116197183099,
      "field": "policy_means.audit_hit1.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.30652850749172994,
      "exact": true,
      "expected": 0.30652850749172994,
      "field": "policy_means.audit_hit1.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.06203152369374372,
      "exact": true,
      "expected": 0.06203152369374372,
      "field": "policy_means.audit_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1598633017156433,
      "exact": true,
      "expected": 0.1598633017156433,
      "field": "policy_means.audit_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1533645954519835,
      "exact": true,
      "expected": 0.1533645954519835,
      "field": "policy_means.audit_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.1341737928138322,
      "exact": true,
      "expected": 0.1341737928138322,
      "field": "policy_means.audit_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12735830341880067,
      "exact": true,
      "expected": 0.12735830341880067,
      "field": "policy_means.audit_mse.equal_domain_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.12300114882830247,
      "exact": true,
      "expected": 0.12300114882830247,
      "field": "policy_means.audit_mse.pooled_user_mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "policy_means.audit_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "policy_means.audit_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00033336346604876294,
      "exact": true,
      "expected": -0.00033336346604876294,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0012156109068319212,
      "exact": true,
      "expected": -0.0012156109068319212,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -7.264559071746181e-05,
      "exact": true,
      "expected": -7.264559071746181e-05,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.00021723066650892474,
      "exact": true,
      "expected": 0.00021723066650892474,
      "field": "paired_differences.audit_minus_matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.audit_minus_matched_mse.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0008877104083040319,
      "exact": true,
      "expected": -0.0008877104083040319,
      "field": "paired_differences.audit_minus_matched_mse.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00035109732427230527,
      "exact": true,
      "expected": -0.00035109732427230527,
      "field": "paired_differences.audit_minus_matched_mse.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092605,
      "exact": true,
      "expected": 2026092605,
      "field": "paired_differences.audit_minus_matched_mse.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0001756608757917031,
      "exact": true,
      "expected": 0.0001756608757917031,
      "field": "paired_differences.audit_minus_matched_mse.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.audit_minus_matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.audit_minus_matched_mse.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0008333333333333333,
      "exact": true,
      "expected": 0.0008333333333333333,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.001333333333333334,
      "exact": true,
      "expected": -0.001333333333333334,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.002738654147104851,
      "exact": true,
      "expected": -0.002738654147104851,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0006666666666666665,
      "exact": true,
      "expected": 0.0006666666666666665,
      "field": "paired_differences.matched_minus_audit_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_audit_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0031083724569640056,
      "exact": true,
      "expected": -0.0031083724569640056,
      "field": "paired_differences.matched_minus_audit_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0006429968701095463,
      "exact": true,
      "expected": -0.0006429968701095463,
      "field": "paired_differences.matched_minus_audit_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092604,
      "exact": true,
      "expected": 2026092604,
      "field": "paired_differences.matched_minus_audit_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0017754743740219083,
      "exact": true,
      "expected": 0.0017754743740219083,
      "field": "paired_differences.matched_minus_audit_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_audit_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0010661747155383259,
      "exact": true,
      "expected": 0.0010661747155383259,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0028079888072823408,
      "exact": true,
      "expected": 0.0028079888072823408,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0001945182215566547,
      "exact": true,
      "expected": 0.0001945182215566547,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.001735034085340676,
      "exact": true,
      "expected": 0.001735034085340676,
      "field": "paired_differences.matched_minus_audit_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_audit_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0005940871220397586,
      "exact": true,
      "expected": -0.0005940871220397586,
      "field": "paired_differences.matched_minus_audit_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0014509289574294992,
      "exact": true,
      "expected": 0.0014509289574294992,
      "field": "paired_differences.matched_minus_audit_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092603,
      "exact": true,
      "expected": 2026092603,
      "field": "paired_differences.matched_minus_audit_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0034949282303133942,
      "exact": true,
      "expected": 0.0034949282303133942,
      "field": "paired_differences.matched_minus_audit_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_audit_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.002,
      "exact": true,
      "expected": 0.002,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0014999999999999998,
      "exact": true,
      "expected": -0.0014999999999999998,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00039123630672926465,
      "exact": true,
      "expected": -0.00039123630672926465,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0011666666666666668,
      "exact": true,
      "expected": 0.0011666666666666668,
      "field": "paired_differences.matched_minus_ordinary_hit1.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_ordinary_hit1.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0010179968701095462,
      "exact": true,
      "expected": -0.0010179968701095462,
      "field": "paired_differences.matched_minus_ordinary_hit1.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0003188575899843505,
      "exact": true,
      "expected": 0.0003188575899843505,
      "field": "paired_differences.matched_minus_ordinary_hit1.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092601,
      "exact": true,
      "expected": 2026092601,
      "field": "paired_differences.matched_minus_ordinary_hit1.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0016702318075117362,
      "exact": true,
      "expected": 0.0016702318075117362,
      "field": "paired_differences.matched_minus_ordinary_hit1.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_hit1.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0006027892243338002,
      "exact": true,
      "expected": 0.0006027892243338002,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0014735720057219872,
      "exact": true,
      "expected": -0.0014735720057219872,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0013171940808613147,
      "exact": true,
      "expected": -0.0013171940808613147,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.00046632768795000176,
      "exact": true,
      "expected": 0.00046632768795000176,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.0015813740595705282,
      "exact": true,
      "expected": -0.0015813740595705282,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00043041229357487494,
      "exact": true,
      "expected": -0.00043041229357487494,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092600,
      "exact": true,
      "expected": 2026092600,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 0.0007055178268611836,
      "exact": true,
      "expected": 0.0007055178268611836,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.matched_minus_ordinary_ndcg5.users.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 3.070751036012457e-05,
      "exact": true,
      "expected": 3.070751036012457e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": -0.00012043883242544018,
      "exact": true,
      "expected": -0.00012043883242544018,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": -1.8745328211443806e-05,
      "exact": true,
      "expected": -1.8745328211443806e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 7.541305197599616e-05,
      "exact": true,
      "expected": 7.541305197599616e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.domain_means.movielens20m"
    },
    {
      "absolute_difference": 0.0,
      "actual": 10000,
      "exact": true,
      "expected": 10000,
      "field": "paired_differences.ordinary_minus_matched_mse.draws"
    },
    {
      "absolute_difference": 0.0,
      "actual": -8.85407892649532e-05,
      "exact": true,
      "expected": -8.85407892649532e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.lower"
    },
    {
      "absolute_difference": 0.0,
      "actual": -8.265899575190817e-06,
      "exact": true,
      "expected": -8.265899575190817e-06,
      "field": "paired_differences.ordinary_minus_matched_mse.mean"
    },
    {
      "absolute_difference": 0.0,
      "actual": 2026092602,
      "exact": true,
      "expected": 2026092602,
      "field": "paired_differences.ordinary_minus_matched_mse.seed"
    },
    {
      "absolute_difference": 0.0,
      "actual": 7.220844383989455e-05,
      "exact": true,
      "expected": 7.220844383989455e-05,
      "field": "paired_differences.ordinary_minus_matched_mse.upper"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.amazon_instruments2023"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.kuairec"
    },
    {
      "absolute_difference": 0.0,
      "actual": 426,
      "exact": true,
      "expected": 426,
      "field": "paired_differences.ordinary_minus_matched_mse.users.lastfm1k"
    },
    {
      "absolute_difference": 0.0,
      "actual": 1000,
      "exact": true,
      "expected": 1000,
      "field": "paired_differences.ordinary_minus_matched_mse.users.movielens20m"
    }
  ],
  "counts": {
    "amazon_instruments2023": 1000,
    "kuairec": 1000,
    "lastfm1k": 426,
    "movielens20m": 1000
  },
  "domain_order": [
    "movielens20m",
    "amazon_instruments2023",
    "kuairec",
    "lastfm1k"
  ],
  "draws": 10000,
  "environment": {
    "numpy": "2.3.5",
    "python": "3.12.14"
  },
  "inputs_sha256": {
    "data": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f",
    "targets": "60eaf33cbcbdc27632bb7c00869bf9400cf2bf0e7d3a4e5b47289ed3f97ef252"
  },
  "maximum_absolute_difference": 0.0,
  "results": {
    "paired_differences": {
      "audit_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": -0.00033336346604876294,
          "kuairec": -0.0012156109068319212,
          "lastfm1k": -7.264559071746181e-05,
          "movielens20m": 0.00021723066650892474
        },
        "draws": 10000,
        "lower": -0.0008877104083040319,
        "mean": -0.00035109732427230527,
        "seed": 2026092605,
        "upper": 0.0001756608757917031,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.0008333333333333333,
          "kuairec": -0.001333333333333334,
          "lastfm1k": -0.002738654147104851,
          "movielens20m": 0.0006666666666666665
        },
        "draws": 10000,
        "lower": -0.0031083724569640056,
        "mean": -0.0006429968701095463,
        "seed": 2026092604,
        "upper": 0.0017754743740219083,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_audit_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0010661747155383259,
          "kuairec": 0.0028079888072823408,
          "lastfm1k": 0.0001945182215566547,
          "movielens20m": 0.001735034085340676
        },
        "draws": 10000,
        "lower": -0.0005940871220397586,
        "mean": 0.0014509289574294992,
        "seed": 2026092603,
        "upper": 0.0034949282303133942,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.002,
          "kuairec": -0.0014999999999999998,
          "lastfm1k": -0.00039123630672926465,
          "movielens20m": 0.0011666666666666668
        },
        "draws": 10000,
        "lower": -0.0010179968701095462,
        "mean": 0.0003188575899843505,
        "seed": 2026092601,
        "upper": 0.0016702318075117362,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_minus_ordinary_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.0006027892243338002,
          "kuairec": -0.0014735720057219872,
          "lastfm1k": -0.0013171940808613147,
          "movielens20m": 0.00046632768795000176
        },
        "draws": 10000,
        "lower": -0.0015813740595705282,
        "mean": -0.00043041229357487494,
        "seed": 2026092600,
        "upper": 0.0007055178268611836,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_minus_matched_mse": {
        "domain_means": {
          "amazon_instruments2023": 3.070751036012457e-05,
          "kuairec": -0.00012043883242544018,
          "lastfm1k": -1.8745328211443806e-05,
          "movielens20m": 7.541305197599616e-05
        },
        "draws": 10000,
        "lower": -8.85407892649532e-05,
        "mean": -8.265899575190817e-06,
        "seed": 2026092602,
        "upper": 7.220844383989455e-05,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_minus_random_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.041,
          "kuairec": 0.05133333333333333,
          "lastfm1k": 0.15688575899843504,
          "movielens20m": 0.1721666666666667
        },
        "draws": 10000,
        "lower": 0.09127167938184663,
        "mean": 0.10534643974960876,
        "seed": 2026092502,
        "upper": 0.11906773767605633,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_minus_random_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.026571573252293756,
          "kuairec": 0.06116783166124705,
          "lastfm1k": 0.15734169026593828,
          "movielens20m": 0.15450236609339557
        },
        "draws": 10000,
        "lower": 0.08810437951286265,
        "mean": 0.09989586531821867,
        "seed": 2026092501,
        "upper": 0.11143236971461268,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    },
    "policy_means": {
      "audit_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2863333333333334,
          "kuairec": 0.1995,
          "lastfm1k": 0.29107981220657275,
          "movielens20m": 0.44033333333333335
        },
        "equal_domain_mean": 0.3043116197183099,
        "pooled_user_mean": 0.30652850749172994,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "audit_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.06203152369374372,
          "kuairec": 0.1598633017156433,
          "lastfm1k": 0.1533645954519835,
          "movielens20m": 0.1341737928138322
        },
        "equal_domain_mean": 0.12735830341880067,
        "pooled_user_mean": 0.12300114882830247,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "audit_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5315558289087674,
          "kuairec": 0.4362749611005517,
          "lastfm1k": 0.5347110210139273,
          "movielens20m": 0.6687888149664849
        },
        "equal_domain_mean": 0.5428326564974328,
        "pooled_user_mean": 0.5441933741762222,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2871666666666666,
          "kuairec": 0.19816666666666666,
          "lastfm1k": 0.2883411580594679,
          "movielens20m": 0.441
        },
        "equal_domain_mean": 0.3036686228482003,
        "pooled_user_mean": 0.30623662191087764,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.062364887159792486,
          "kuairec": 0.16107891262247523,
          "lastfm1k": 0.15343724104270098,
          "movielens20m": 0.1339565621473233
        },
        "equal_domain_mean": 0.127709400743073,
        "pooled_user_mean": 0.12339889860297186,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "matched_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5326220036243058,
          "kuairec": 0.4390829499078341,
          "lastfm1k": 0.534905539235484,
          "movielens20m": 0.6705238490518256
        },
        "equal_domain_mean": 0.5442835854548624,
        "pooled_user_mean": 0.5458548051074961,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2851666666666666,
          "kuairec": 0.19966666666666666,
          "lastfm1k": 0.2887323943661972,
          "movielens20m": 0.43983333333333335
        },
        "equal_domain_mean": 0.30334976525821594,
        "pooled_user_mean": 0.30579879353959916,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_mse": {
        "domain_means": {
          "amazon_instruments2023": 0.06239559467015261,
          "kuairec": 0.16095847379004977,
          "lastfm1k": 0.1534184957144895,
          "movielens20m": 0.1340319751992993
        },
        "equal_domain_mean": 0.1277011348434978,
        "pooled_user_mean": 0.1233923884512184,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "ordinary_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5320192143999719,
          "kuairec": 0.4405565219135561,
          "lastfm1k": 0.5362227333163454,
          "movielens20m": 0.6700575213638756
        },
        "equal_domain_mean": 0.5447139977484372,
        "pooled_user_mean": 0.546136643920072,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "random_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2345,
          "kuairec": 0.126,
          "lastfm1k": 0.11932707355242567,
          "movielens20m": 0.229
        },
        "equal_domain_mean": 0.17720676838810642,
        "pooled_user_mean": 0.18690406693909323,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "random_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.4864357140585917,
          "kuairec": 0.3631406504903084,
          "lastfm1k": 0.36114613841276666,
          "movielens20m": 0.48136606906742435
        },
        "equal_domain_mean": 0.4230221430072728,
        "pooled_user_mean": 0.43338899258031616,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_hit1": {
        "domain_means": {
          "amazon_instruments2023": 0.2755,
          "kuairec": 0.17733333333333334,
          "lastfm1k": 0.2762128325508607,
          "movielens20m": 0.40116666666666667
        },
        "equal_domain_mean": 0.28255320813771523,
        "pooled_user_mean": 0.2836154893948239,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      },
      "text_ndcg5": {
        "domain_means": {
          "amazon_instruments2023": 0.5130072873108854,
          "kuairec": 0.4243084821515555,
          "lastfm1k": 0.5184878286787049,
          "movielens20m": 0.63586843516082
        },
        "equal_domain_mean": 0.5229180083254914,
        "pooled_user_mean": 0.5236602509166343,
        "users": {
          "amazon_instruments2023": 1000,
          "kuairec": 1000,
          "lastfm1k": 426,
          "movielens20m": 1000
        }
      }
    }
  },
  "scope": "standalone NumPy replay from anonymous checkpoint-averaged user arrays",
  "script_sha256": "398ef7a33b063c2c7efcbcf18495a2dde0c49825bcc0f88aabf0ad629a988ff5",
  "status": "pass"
}


==> anc/statistical_supplement/controls_and_matched/MINIMIZED_USER_METRICS.json <==
{"schema_version":1,"description":"anonymous per-user metrics after averaging the six checkpoints within user","domain_order":["movielens20m","amazon_instruments2023","kuairec","lastfm1k"],"counts":{"movielens20m":1000,"amazon_instruments2023":1000,"kuairec":1000,"lastfm1k":426},"columns":["random_prompt_ndcg5","random_prompt_hit1","text_ndcg5","text_hit1","text_minus_random_ndcg5","text_minus_random_hit1","matched_ndcg5","matched_hit1","matched_mse","ordinary_ndcg5","ordinary_hit1","ordinary_mse","audit_ndcg5","audit_hit1","audit_mse","matched_minus_ordinary_ndcg5","matched_minus_ordinary_hit1","ordinary_minus_matched_mse","matched_minus_audit_ndcg5","matched_minus_audit_hit1","audit_minus_matched_mse"],"within_domain_order":"canonical confirmation-input first-appearance order; anonymous row positions 0..n-1","checkpoint_order_before_averaging":["qwen25_1p5b","qwen25_3b","qwen3_4b","phi4_mini","gemma3_4b","llama32_3b"],"pairing":"all columns on the same row belong to the same user; rows align across every contrast","domains":{"movielens20m":[[0.41834423842070717,0.0,0.9384882922619097,0.8333333333333334,0.5201440538412024,0.8333333333333334,1.0,1.0,0.04556431298900193,1.0,1.0,0.045657390253148966,0.9384882922619097,0.8333333333333334,0.035877929300548186,0.0,0.0,9.307726414703201e-05,0.061511707738090414,0.16666666666666666,-0.009686383688453743],[0.0644754678724236,0.0,1.0,1.0,0.9355245321275764,1.0,1.0,1.0,0.0769848388998793,1.0,1.0,0.075456203173229,1.0,1.0,0.08220726431437454,0.0,0.0,-0.0015286357266503005,0.0,0.0,0.00522242541449523],[0.3102255193577977,0.0,0.9384882922619097,0.8333333333333334,0.6282627729041118,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.03747844550276023,0.9384882922619097,0.8333333333333334,0.037131052113619493,0.9384882922619097,0.8333333333333334,0.04103591749197049,0.0,0.0,-0.0003473933891407332,0.0,0.0,0.003557471989210264],[0.21958822755132246,0.0,0.23114213453909027,0.0,0.011553906987767823,0.0,0.30292156088465577,0.0,0.12634654292695413,0.23114213453909027,0.0,0.12391802040317411,0.23114213453909027,0.0,0.14193863780753233,0.07177942634556551,0.0,-0.002428522523780024,0.07177942634556551,0.0,0.015592094880578203],[0.4487560108693847,0.16666666666666666,1.0,1.0,0.5512439891306152,0.8333333333333334,1.0,1.0,0.14059811599264369,1.0,1.0,0.14174122879894988,1.0,1.0,0.13461587922155951,0.0,0.0,0.0011431128063061659,0.0,0.0,-0.005982236771084154],[0.6299403446581523,0.16666666666666666,0.6517619702533954,0.16666666666666666,0.02182162559524292,0.0,0.7539531690476385,0.3333333333333333,0.08143025172703489,0.7539531690476385,0.3333333333333333,0.07984228338579355,0.8154648767857289,0.5,0.0801845946325911,0.0,0.0,-0.0015879683412413405,-0.061511707738090414,-0.16666666666666666,-0.001245657094443788],[0.9166666666666666,0.8333333333333334,0.6299403446581523,0.16666666666666666,-0.2867263220085143,-0.6666666666666666,0.5654648767857288,0.0,0.09217247912785148,0.5654648767857288,0.0,0.09476194471255334,0.5654648767857288,0.0,0.08952936032097286,0.0,0.0,0.002589465584701867,0.0,0.0,-0.0026431188068786176],[0.15511275967889884,0.0,0.8551549589285763,0.6666666666666666,0.7000421992496775,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.06437914254466237,0.8769765845238192,0.6666666666666666,0.06515516080671217,0.8769765845238192,0.6666666666666666,0.0592491219840964,0.061511707738090414,0.16666666666666666,0.0007760182620498157,0.061511707738090414,0.16666666666666666,-0.005130020560565966],[1.0,1.0,0.4652480292125138,0.0,-0.5347519707874863,-1.0,0.5654648767857288,0.0,0.27338962125734817,0.5654648767857288,0.0,0.2800553500819292,0.5654648767857288,0.0,0.295725707077148,0.0,0.0,0.006665728824581084,0.0,0.0,0.02233608581979984],[0.5277491458639093,0.0,0.5965648120751417,0.16666666666666666,0.06881566621123232,0.16666666666666666,0.6590659287265371,0.16666666666666666,0.033873158582891534,0.6590659287265371,0.16666666666666666,0.034724300634785474,0.6256903961435265,0.16666666666666666,0.033108635324800635,0.0,0.0,0.000851142051893945,0.03337553258301074,0.0,-0.0007645232580908916],[0.4487560108693847,0.0,0.8769765845238192,0.6666666666666666,0.4282205736544345,0.6666666666666666,0.6309297535714576,0.0,0.08480213000976944,0.6309297535714576,0.0,0.08286117985211547,0.6309297535714576,0.0,0.08543593680447971,0.0,0.0,-0.001940950157653976,0.0,0.0,0.0006338067947102679],[0.0,0.0,0.40382657129860616,0.0,0.40382657129860616,0.0,0.4609980806978878,0.0,0.1117867084679514,0.4609980806978878,0.0,0.11332475447149508,0.44639016375160406,0.0,0.11177095159596284,0.0,0.0,0.0015380460035436581,0.014607916946283809,0.0,-1.5756871988571498e-05],[0.21228426907818054,0.0,1.0,1.0,0.7877157309218195,1.0,1.0,1.0,0.22700236337642374,1.0,1.0,0.23259806390520096,1.0,1.0,0.20635235752728776,0.0,0.0,0.005595700528777215,0.0,0.0,-0.02065000584913602],[0.18848829226190958,0.0,0.8144754678724236,0.6666666666666666,0.625987175610514,0.6666666666666666,1.0,1.0,0.14524297847339543,1.0,1.0,0.14571610053142736,1.0,1.0,0.15807253950269026,0.0,0.0,0.0004731220580319479,0.0,0.0,0.012829561029294856],[0.7321315434523955,0.3333333333333333,1.0,1.0,0.26786845654760455,0.6666666666666666,1.0,1.0,0.050349089197692376,1.0,1.0,0.04971237260360905,1.0,1.0,0.04607238183866754,0.0,0.0,-0.0006367165940833235,0.0,0.0,-0.004276707359024831],[0.4166666666666667,0.0,0.8769765845238192,0.6666666666666666,0.46030991785715253,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.1667948867956245,0.8769765845238192,0.6666666666666666,0.16745741506586265,0.8769765845238192,0.6666666666666666,0.16880339179319961,0.0,0.0,0.0006625282702381873,0.0,0.0,0.002008504997575137],[0.782089344202718,0.5,0.546607011324819,0.0,-0.235482332877899,-0.5,0.5436432511904858,0.0,0.0851693144066001,0.5436432511904858,0.0,0.08537310070127326,0.5218216255952429,0.0,0.09175615637970837,0.0,0.0,0.0002037862946731647,0.02182162559524292,0.0,0.00658684197310828],[0.37697658452381916,0.0,0.8769765845238192,0.6666666666666666,0.5,0.6666666666666666,1.0,1.0,0.08074751614207211,1.0,1.0,0.07918384559813525,0.9384882922619097,0.8333333333333334,0.04823594198664604,0.0,0.0,-0.0015636705439368616,0.061511707738090414,0.16666666666666666,-0.03251157415542608],[0.4705776364646275,0.0,0.6798981454084748,0.3333333333333333,0.20932050894384735,0.3333333333333333,1.0,1.0,0.27960835745610685,1.0,1.0,0.28001861010448686,1.0,1.0,0.28952497802535454,0.0,0.0,0.00041025264837995487,0.0,0.0,0.009916620569247692],[0.3333333333333333,0.0,1.0,1.0,0.6666666666666666,1.0,1.0,1.0,0.0855738871696316,1.0,1.0,0.08484171178687315,1.0,1.0,0.08638905014271349,0.0,0.0,-0.0007321753827584651,0.0,0.0,0.0008151629730818902],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.6368199673531462,0.0,0.0,0.6302768500032184,0.0,0.0,0.6441634945199677,0.0,0.0,-0.006543117349927803,0.0,0.0,0.007343527166821423],[0.9166666666666666,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,1.0,1.0,0.06879663884195732,1.0,1.0,0.06630252929458494,1.0,1.0,0.07345811139155486,0.0,0.0,-0.0024941095473723814,0.0,0.0,0.004661472549597547],[0.30292156088465577,0.16666666666666666,0.7602677186074751,0.5,0.45734615772281934,0.3333333333333333,0.8154648767857289,0.5,0.03924805194834726,0.8154648767857289,0.5,0.04018053900982413,0.7539531690476385,0.3333333333333333,0.04322502368214901,0.0,0.0,0.0009324870614768613,0.061511707738090414,0.16666666666666666,0.003976971733801747],[0.9384882922619097,0.8333333333333334,0.8154648767857289,0.5,-0.12302341547618083,-0.3333333333333333,0.9384882922619097,0.8333333333333334,0.06380948608861835,0.9384882922619097,0.8333333333333334,0.06234105103571821,0.9384882922619097,0.8333333333333334,0.049599954667025735,0.0,0.0,-0.0014684350529001443,0.0,0.0,-0.014209531421592614],[1.0,1.0,0.7195882275513225,0.5,-0.28041177244867754,-0.5,0.9051127596788988,0.8333333333333334,0.06432256739804779,0.9051127596788988,0.8333333333333334,0.06379518132540425,0.8333333333333334,0.8333333333333334,0.06229598132451872,0.0,0.0,-0.0005273860726435278,0.07177942634556551,0.0,-0.0020265860735290664],[0.6051549589285763,0.3333333333333333,0.8362970934676666,0.6666666666666666,0.23114213453909027,0.3333333333333333,1.0,1.0,0.14556078659322777,1.0,1.0,0.14893080027621608,1.0,1.0,0.1268592003004083,0.0,0.0,0.0033700136829883202,0.0,0.0,-0.018701586292819452],[0.4841058946734235,0.0,0.39780880120575696,0.0,-0.08629709346766652,0.0,0.4537843720489287,0.0,0.08947235063015097,0.4537843720489287,0.0,0.09018141070211359,0.4537843720489287,0.0,0.0818923313678905,0.0,0.0,0.0007090600719626269,0.0,0.0,-0.007580019262260468],[0.15511275967889884,0.0,0.08333333333333333,0.0,-0.07177942634556551,0.0,0.0,0.0,0.2318170707261373,0.0,0.0,0.2254927734039942,0.0,0.0,0.21348445434236482,0.0,0.0,-0.006324297322143117,0.0,0.0,-0.018332616383772503],[0.20073036209041273,0.0,0.8362970934676666,0.6666666666666666,0.6355667313772538,0.6666666666666666,1.0,1.0,0.11183462217641633,1.0,1.0,0.11278557775269286,1.0,1.0,0.09461911720297578,0.0,0.0,0.0009509555762765194,0.0,0.0,-0.017215504973440553],[0.5132314787418083,0.0,0.8154648767857289,0.5,0.30223339804392046,0.5,0.9384882922619097,0.8333333333333334,0.08528883861242147,0.9384882922619097,0.8333333333333334,0.08746002458521844,0.9384882922619097,0.8333333333333334,0.0786022317997458,0.0,0.0,0.002171185972796987,0.0,0.0,-0.006686606812675653],[0.7820893442027179,0.5,0.6487982101190622,0.16666666666666666,-0.13329113408365592,-0.3333333333333333,0.8154648767857289,0.5,0.16742053419345196,0.8154648767857289,0.5,0.1653606556242799,0.8154648767857289,0.5,0.16839096791892713,0.0,0.0,-0.002059878569172053,0.0,0.0,0.0009704337254751923],[0.7956176024115139,0.6666666666666666,0.8978088012057569,0.8333333333333334,0.10219119879424306,0.16666666666666666,1.0,1.0,0.08657776519191814,1.0,1.0,0.08683288221452645,1.0,1.0,0.08565838830713561,0.0,0.0,0.00025511702260830777,0.0,0.0,-0.0009193768847825346],[0.34656481207514167,0.0,0.6884882922619097,0.5,0.34192348018676794,0.5,0.6478088012057569,0.5,0.046305698459411786,0.6478088012057569,0.5,0.04672749476141692,0.6478088012057569,0.5,0.04797288422173915,0.0,0.0,0.0004217963020051354,0.0,0.0,0.0016671857623273688],[0.5747431864798987,0.3333333333333333,0.8154648767857289,0.5,0.24072169030583004,0.16666666666666666,0.8154648767857289,0.5,0.12258050998798986,0.8154648767857289,0.5,0.11908551103466479,0.8154648767857289,0.5,0.09501788658813072,0.0,0.0,-0.0034949989533250582,0.0,0.0,-0.027562623399859123],[0.3558431217693116,0.0,0.4269343852741418,0.0,0.07109126350483021,0.0,0.6051549589285763,0.16666666666666666,0.06060665202100893,0.6051549589285763,0.16666666666666666,0.06070577833468329,0.6269765845238192,0.16666666666666666,0.0607135291453515,0.0,0.0,9.912631367436514e-05,-0.02182162559524292,0.0,0.00010687712434255536],[0.782089344202718,0.5,0.8551549589285763,0.6666666666666666,0.07306561472585824,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.06006280377434123,0.9384882922619097,0.8333333333333334,0.05822819011839984,0.9384882922619097,0.8333333333333334,0.05895588184576477,0.0,0.0,-0.0018346136559413806,0.0,0.0,-0.0011069219285764513],[1.0,1.0,0.5436432511904858,0.16666666666666666,-0.45635674880951416,-0.8333333333333334,0.5257747946428813,0.0,0.05490242476349471,0.6309297535714576,0.0,0.055778237328962504,0.5039531690476383,0.0,0.07616989641268632,-0.10515495892857625,0.0,0.0008758125654678046,0.02182162559524292,0.0,0.021267471649191596],[0.19342640361727081,0.0,0.4695882275513224,0.16666666666666666,0.27616182393405164,0.16666666666666666,0.541367653896888,0.16666666666666666,0.017569309965888624,0.541367653896888,0.16666666666666666,0.01818222567673205,0.541367653896888,0.16666666666666666,0.017454128110536378,0.0,0.0,0.0006129157108434256,0.0,0.0,-0.00011518185535224585],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.13450932436353916,0.9384882922619097,0.8333333333333334,0.13160289129397776,0.8769765845238192,0.6666666666666666,0.15036981931599888,-0.061511707738090414,-0.16666666666666666,-0.002906433069561411,0.0,0.0,0.015860494952459725],[0.3965226128254642,0.0,0.3247431864798987,0.0,-0.07177942634556551,0.0,0.429898145408475,0.0,0.0936766788501614,0.429898145408475,0.0,0.09210705439514454,0.45171977100371796,0.0,0.09939162078610186,0.0,0.0,-0.0015696244550168603,-0.02182162559524292,0.0,0.005714941935940465],[0.5747431864798987,0.16666666666666666,0.793643251190486,0.5,0.21890006471058712,0.3333333333333333,0.6091081279762146,0.0,0.2645783188374164,0.6091081279762146,0.0,0.26878101541424365,0.6091081279762146,0.0,0.3253160579004587,0.0,0.0,0.0042026965768273,0.0,0.0,0.06073773906304234],[0.3551549589285763,0.0,1.0,1.0,0.6448450410714237,1.0,0.9384882922619097,0.8333333333333334,0.12567708994312385,0.9384882922619097,0.8333333333333334,0.12196399240707156,0.9384882922619097,0.8333333333333334,0.11196576884406988,0.0,0.0,-0.0037130975360522497,0.0,0.0,-0.01371132109905393],[0.4841058946734235,0.0,0.782089344202718,0.5,0.29798344952929456,0.5,0.6154226775360514,0.3333333333333333,0.09712952932181247,0.6154226775360514,0.3333333333333333,0.09664796906643662,0.6154226775360514,0.3333333333333333,0.09550675192995593,0.0,0.0,-0.0004815602553758423,0.0,0.0,-0.0016227773918565459],[0.1289509357448472,0.0,1.0,1.0,0.8710490642551528,1.0,1.0,1.0,0.05771115845104622,1.0,1.0,0.05772210496369843,1.0,1.0,0.03178343868573804,0.0,0.0,1.0946512652208548e-05,0.0,0.0,-0.025927719765308183],[0.6081187190629095,0.3333333333333333,0.6696304268009999,0.5,0.061511707738090414,0.16666666666666666,0.6696304268009999,0.5,0.04988173498628826,0.7103099178571526,0.5,0.05012939016834562,0.6696304268009999,0.5,0.0496134196159323,-0.04067949105615265,0.0,0.00024765518205734966,0.0,0.0,-0.0002683153703559671],[0.4372021038816169,0.0,0.648798210119062,0.16666666666666666,0.2115961062374452,0.16666666666666666,0.6091081279762146,0.0,0.145094069738244,0.6091081279762146,0.0,0.14439748004423822,0.6309297535714576,0.0,0.13886184712016825,0.0,0.0,-0.0006965896940058121,-0.02182162559524292,0.0,-0.0062322226180757745],[0.40807651981323206,0.16666666666666666,0.8333333333333334,0.6666666666666666,0.4252568135201013,0.5,0.8333333333333334,0.6666666666666666,0.046410614994330884,0.8333333333333334,0.6666666666666666,0.04748288734441153,0.8551549589285763,0.6666666666666666,0.04549418582011681,0.0,0.0,0.0010722723500806554,-0.02182162559524292,0.0,-0.0009164291742140736],[0.33629709346766656,0.16666666666666666,0.2718216255952429,0.16666666666666666,-0.0644754678724236,0.0,0.16666666666666666,0.16666666666666666,0.03694410277976883,0.16666666666666666,0.16666666666666666,0.03662450267380597,0.16666666666666666,0.16666666666666666,0.03766892529384756,0.0,0.0,-0.0003196001059628572,0.0,0.0,0.0007248225140787383],[0.07177942634556551,0.0,0.23844609301223219,0.0,0.16666666666666666,0.0,0.23114213453909027,0.0,0.059154037892670826,0.23114213453909027,0.0,0.05827654829575895,0.23114213453909027,0.0,0.059743710966449405,0.0,0.0,-0.0008774895969118854,0.0,0.0,0.0005896730737785814],[0.21958822755132246,0.0,1.0,1.0,0.7804117724486775,1.0,1.0,1.0,0.015063539348949502,1.0,1.0,0.014747377248770661,1.0,1.0,0.014321735811776226,0.0,0.0,-0.00031616210017884036,0.0,0.0,-0.000741803537173273],[0.5833333333333334,0.3333333333333333,0.5862970934676666,0.16666666666666666,0.002963760134333193,-0.16666666666666666,0.5218216255952429,0.0,0.20864690866374316,0.5218216255952429,0.0,0.20898103589388306,0.5247853857295761,0.0,0.19697134557226068,0.0,0.0,0.00033412723013989096,-0.002963760134333193,0.0,-0.011675563091482469],[0.40807651981323206,0.0,0.3862548942179891,0.0,-0.02182162559524292,0.0,0.3436010519408084,0.0,0.03062696624146279,0.3436010519408084,0.0,0.030585853483560303,0.3436010519408084,0.0,0.030729478322624626,0.0,0.0,-4.1112757902489495e-05,0.0,0.0,0.00010251208116183243],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0005542151831323149,1.0,1.0,0.0005640605277261759,1.0,1.0,0.0005897681622681266,0.0,0.0,9.845344593861075e-06,0.0,0.0,3.5552979135811744e-05],[0.47255198768565565,0.16666666666666666,1.0,1.0,0.5274480123143443,0.8333333333333334,1.0,1.0,0.048436392955356615,1.0,1.0,0.04794490477195534,1.0,1.0,0.03499022831773022,0.0,0.0,-0.0004914881834012685,0.0,0.0,-0.013446164637626393],[0.17693438527414176,0.0,0.575732595393204,0.0,0.3987982101190621,0.0,0.6309297535714576,0.0,0.1365451434581457,0.6309297535714576,0.0,0.13816793098621996,0.6309297535714576,0.0,0.13745308081883603,0.0,0.0,0.001622787528074255,0.0,0.0,0.000907937360690329],[0.0644754678724236,0.0,0.37766474736455447,0.0,0.3131892794921309,0.0,0.3941567657076835,0.0,0.16712707340028998,0.3941567657076835,0.0,0.167426473841394,0.4348362567638362,0.0,0.16412707415723965,0.0,0.0,0.0002994004411040017,-0.04067949105615265,0.0,-0.002999999243050354],[0.3102255193577977,0.0,0.27675973695060413,0.0,-0.033465782407193535,0.0,0.32237733936211804,0.0,0.09296998039986777,0.38685280723454163,0.0,0.0928907744742496,0.38685280723454163,0.0,0.09339125182568082,-0.0644754678724236,0.0,-7.920592561817703e-05,-0.0644754678724236,0.0,0.0004212714258130448],[0.5257747946428813,0.0,0.5039531690476383,0.0,-0.02182162559524292,0.0,0.5872865023809717,0.16666666666666666,0.03123493078543167,0.5872865023809717,0.16666666666666666,0.03089640060246388,0.648798210119062,0.3333333333333333,0.031096942189680926,0.0,0.0,-0.0003385301829677846,-0.061511707738090414,-0.16666666666666666,-0.00013798859575074214],[0.4391764551026449,0.16666666666666666,0.24140985314656538,0.0,-0.19776660195607954,-0.16666666666666666,0.4695882275513224,0.3333333333333333,0.12097574061673895,0.4695882275513224,0.3333333333333333,0.1200587458784999,0.4695882275513224,0.3333333333333333,0.11817794506933638,0.0,0.0,-0.0009169947382390535,0.0,0.0,-0.0027977955474025817],[0.4414520523962428,0.0,0.5539109697979611,0.0,0.11245891740171816,0.0,0.5423570628101931,0.0,0.25108135045460234,0.5539109697979611,0.0,0.24870482595850021,0.5423570628101931,0.0,0.338660394455135,-0.011553906987767823,0.0,-0.002376524496102118,0.0,0.0,0.08757904400053278],[0.7132736779914857,0.3333333333333333,0.4914098531465654,0.16666666666666666,-0.22186382484492032,-0.16666666666666666,0.4914098531465654,0.16666666666666666,0.08799181176039277,0.4914098531465654,0.16666666666666666,0.08796743380864351,0.5747431864798987,0.3333333333333333,0.08996533032767408,0.0,0.0,-2.437795174923604e-05,-0.08333333333333333,-0.16666666666666666,0.0019735185672813318],[1.0,1.0,0.543643251190486,0.16666666666666666,-0.4563567488095141,-0.8333333333333334,0.6091081279762146,0.0,0.38114692606616574,0.6091081279762146,0.0,0.3859186824303274,0.6091081279762146,0.0,0.3242100120782763,0.0,0.0,0.004771756364161721,0.0,0.0,-0.05693691398788938],[0.20073036209041273,0.0,0.8436010519408085,0.6666666666666666,0.6428706898503957,0.6666666666666666,1.0,1.0,0.19959063004859892,1.0,1.0,0.19991204193645518,1.0,1.0,0.15889605932687983,0.0,0.0,0.00032141188785617765,0.0,0.0,-0.04069457072171912],[0.3600930702839375,0.0,1.0,1.0,0.6399069297160626,1.0,1.0,1.0,0.005699283171617823,1.0,1.0,0.005113504206571789,1.0,1.0,0.003501804329917433,0.0,0.0,-0.0005857789650460338,0.0,0.0,-0.0021974788417003887],[0.3436010519408084,0.0,0.24140985314656538,0.0,-0.10219119879424306,0.0,0.4130146311685932,0.0,0.25824291017561096,0.4130146311685932,0.0,0.25487621505214547,0.34853916329616963,0.0,0.220802208211726,0.0,0.0,-0.0033666951234654838,0.0644754678724236,0.0,-0.037440701963884986],[0.30292156088465577,0.0,1.0,1.0,0.6970784391153443,1.0,1.0,1.0,0.13047962103671754,1.0,1.0,0.13792539626176356,1.0,1.0,0.06592029539676098,0.0,0.0,0.007445775225046057,0.0,0.0,-0.06455932563995655],[0.5059275202686665,0.16666666666666666,0.5059275202686665,0.16666666666666666,0.0,0.0,0.37766474736455447,0.0,0.055972466417745344,0.37766474736455447,0.0,0.05662457306495375,0.3131892794921309,0.0,0.05802839961567118,0.0,0.0,0.0006521066472084061,0.0644754678724236,0.0,0.0020559331979258483],[0.5539109697979611,0.0,0.5132314787418083,0.16666666666666666,-0.04067949105615265,0.16666666666666666,0.5654648767857288,0.0,0.05096935933423455,0.5654648767857288,0.0,0.0513317240361881,0.46030991785715253,0.0,0.0564483965996953,0.0,0.0,0.0003623647019535513,0.10515495892857625,0.0,0.00547903726546075],[0.5539109697979611,0.0,1.0,1.0,0.446089030202039,1.0,1.0,1.0,0.2866020181538487,1.0,1.0,0.2897353843175566,1.0,1.0,0.3102605968984056,0.0,0.0,0.0031333661637078553,0.0,0.0,0.023658578744556916],[0.14355885269113103,0.0,0.8154648767857288,0.5,0.6719060240945978,0.5,1.0,1.0,0.04135278142487488,1.0,1.0,0.04075116623572828,1.0,1.0,0.050232041242898845,0.0,0.0,-0.0006016151891466018,0.0,0.0,0.00887925981802395],[0.0644754678724236,0.0,1.0,1.0,0.9355245321275764,1.0,1.0,1.0,0.16397934557814786,1.0,1.0,0.16837983526969916,1.0,1.0,0.13778253327122122,0.0,0.0,0.004400489691551272,0.0,0.0,-0.026196812306926626],[0.16963042680099985,0.0,0.8769765845238192,0.6666666666666666,0.7073461577228194,0.6666666666666666,1.0,1.0,0.13122888640153077,1.0,1.0,0.12934224946751424,1.0,1.0,0.08458609763612628,0.0,0.0,-0.0018866369340165537,0.0,0.0,-0.046642788765404515],[0.46030991785715253,0.0,0.9051127596788988,0.8333333333333334,0.4448028418217464,0.8333333333333334,1.0,1.0,0.07927067376416605,1.0,1.0,0.0778540581004644,0.9051127596788988,0.8333333333333334,0.09365417587282941,0.0,0.0,-0.001416615663701653,0.09488724032110114,0.16666666666666666,0.014383502108663362],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.026549429426624544,1.0,1.0,0.026343332483971832,1.0,1.0,0.04093347695098356,0.0,0.0,-0.00020609694265271753,0.0,0.0,0.01438404752435901],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,1.0,1.0,0.031343051303795,1.0,1.0,0.03229743576579374,0.9384882922619097,0.8333333333333334,0.037485702999596936,0.0,0.0,0.0009543844619987401,0.061511707738090414,0.16666666666666666,0.006142651695801936],[0.13625489421798911,0.0,0.29364325119048584,0.0,0.15738835697249673,0.0,0.29136765389688796,0.0,0.3466354156695035,0.29136765389688796,0.0,0.35030941284090783,0.29136765389688796,0.0,0.3662365527934673,0.0,0.0,0.003673997171404294,0.0,0.0,0.019601137123963802],[0.4609980806978878,0.0,0.4821315434523954,0.0,0.021133462754507615,0.0,0.6706198357143051,0.16666666666666666,0.06317060155936183,0.6706198357143051,0.16666666666666666,0.0625301148206747,0.6706198357143051,0.16666666666666666,0.06198006472398041,0.0,0.0,-0.0006404867386871292,0.0,0.0,-0.0011905368353814238],[0.6038687705482836,0.16666666666666666,0.4153804782863739,0.16666666666666666,-0.18848829226190958,0.0,0.36739702875707936,0.0,0.0558738638639196,0.36739702875707936,0.0,0.055190405326220444,0.36739702875707936,0.0,0.054082000600812204,0.0,0.0,-0.0006834585376991534,0.0,0.0,-0.0017918632631073947],[0.23410589467342346,0.0,0.5036519229750684,0.16666666666666666,0.26954602830164504,0.16666666666666666,0.5036519229750684,0.16666666666666666,0.02958264210388605,0.5443314140312211,0.16666666666666666,0.028519749579368255,0.4828197062931307,0.0,0.031455338023504247,-0.04067949105615265,0.0,-0.0010628925245177933,0.02083221668193776,0.16666666666666666,0.0018726959196181967],[0.5820471449530406,0.3333333333333333,0.2747853857295761,0.0,-0.3072617592234645,-0.3333333333333333,0.3819146958791804,0.0,0.21326333212247273,0.3174392280067568,0.0,0.22161639365125874,0.29561760241151386,0.0,0.22937445032943685,0.0644754678724236,0.0,0.008353061528785977,0.08629709346766652,0.0,0.016111118206964113],[0.39780880120575696,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.5406794910561527,0.5,0.7539531690476383,0.3333333333333333,0.19169286800402796,0.7539531690476383,0.3333333333333333,0.19460091183555916,0.7539531690476383,0.3333333333333333,0.17772701765981794,0.0,0.0,0.0029080438315311863,0.0,0.0,-0.013965850344210023],[0.40077256134009015,0.0,0.2487138116197073,0.0,-0.15205874972038286,0.0,0.4705776364646275,0.0,0.31086941099269877,0.4705776364646275,0.0,0.3142460890164584,0.42989814540847493,0.0,0.308501742453527,0.0,0.0,0.003376678023759639,0.04067949105615265,0.0,-0.0023676685391717453],[0.4653382790366966,0.0,0.3436010519408084,0.0,-0.12173722709588812,0.0,0.5218216255952429,0.0,0.323329432281591,0.5218216255952429,0.0,0.3267211371540841,0.3333333333333333,0.0,0.35711402844286216,0.0,0.0,0.0033917048724930615,0.18848829226190958,0.0,0.03378459616127116],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.12128727466277478,0.8769765845238192,0.6666666666666666,0.12188957731139828,0.8769765845238192,0.6666666666666666,0.1317081020424777,0.0,0.0,0.0006023026486234724,0.0,0.0,0.010420827379702917],[0.20803432056355464,0.0,0.5539109697979611,0.0,0.3458766492344063,0.0,0.5872865023809717,0.0,0.15203223272533645,0.5654648767857288,0.0,0.15636687625678924,0.5539109697979611,0.0,0.15409586948563925,0.02182162559524292,0.0,0.004334643531452816,0.03337553258301074,0.0,0.0020636367603028075],[0.14780880120575693,0.0,0.5747431864798987,0.16666666666666666,0.4269343852741418,0.16666666666666666,0.5218216255952429,0.0,0.07977813237929339,0.5218216255952429,0.0,0.08129434893347436,0.5833333333333334,0.16666666666666666,0.07784105584098248,0.0,0.0,0.0015162165541809682,-0.061511707738090414,-0.16666666666666666,-0.001937076538310912],[0.17693438527414176,0.0,0.5436432511904858,0.3333333333333333,0.36670886591634405,0.3333333333333333,0.6884882922619097,0.3333333333333333,0.1649034985503036,0.6884882922619097,0.3333333333333333,0.16534674418925763,0.6884882922619097,0.5,0.16610416997891086,0.0,0.0,0.0004432456389540417,0.0,-0.16666666666666666,0.001200671428607308],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.04774778296657827,1.0,1.0,0.05028349879366433,1.0,1.0,0.055561366045442234,0.0,0.0,0.0025357158270860668,0.0,0.0,0.007813583078863975],[0.8333333333333334,0.8333333333333334,0.5654648767857288,0.16666666666666666,-0.26786845654760455,-0.6666666666666666,0.4166666666666667,0.0,0.1072498096202737,0.48844609301223213,0.0,0.1072802986482864,0.48844609301223213,0.0,0.1075941871362161,-0.07177942634556551,0.0,3.0489028012701976e-05,-0.07177942634556551,0.0,0.00034437751594239746],[0.5218216255952429,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.4166666666666667,0.6666666666666666,1.0,1.0,0.2608676943452448,1.0,1.0,0.2591383130353576,1.0,1.0,0.23058933701942977,0.0,0.0,-0.0017293813098872522,0.0,0.0,-0.03027835732581509],[0.8436010519408085,0.6666666666666666,0.4507303620904127,0.0,-0.39287068985039575,-0.6666666666666666,0.46228426907818054,0.0,0.3309802672479076,0.46228426907818054,0.0,0.3382181879197834,0.4695882275513224,0.0,0.38958834670067227,0.0,0.0,0.007237920671875922,-0.007303958473141904,0.0,0.058608079452764784],[0.5862970934676666,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.35219119879424304,0.6666666666666666,1.0,1.0,0.035189532987066015,1.0,1.0,0.035298688685918296,1.0,1.0,0.033638648790968166,0.0,0.0,0.00010915569885228589,0.0,0.0,-0.0015508841960978452],[0.17693438527414176,0.0,0.9384882922619097,0.8333333333333334,0.7615539069877678,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.04541939074011873,0.9384882922619097,0.8333333333333334,0.04407015185371068,0.9384882922619097,0.8333333333333334,0.050951761076250046,0.0,0.0,-0.0013492388864080399,0.0,0.0,0.005532370336131333],[0.29858136254584705,0.0,0.20073036209041273,0.0,-0.09785100045543434,0.0,0.29561760241151386,0.0,0.029613220509410065,0.29561760241151386,0.0,0.029357839144532757,0.23114213453909027,0.0,0.02909049778137777,0.0,0.0,-0.0002553813648773084,0.0644754678724236,0.0,-0.0005227227280322982],[0.3631470802424535,0.0,0.9384882922619097,0.8333333333333334,0.5753412120194561,0.8333333333333334,1.0,1.0,0.1122343751753447,1.0,1.0,0.11193936450629179,1.0,1.0,0.08470733056013273,0.0,0.0,-0.00029501066905291643,0.0,0.0,-0.027527044615211993],[0.9384882922619097,0.8333333333333334,0.9166666666666666,0.8333333333333334,-0.02182162559524292,0.0,1.0,1.0,0.05234656891161712,1.0,1.0,0.05016026677463114,1.0,1.0,0.0636347075829456,0.0,0.0,-0.002186302136985989,0.0,0.0,0.01128813867132847],[0.21228426907818054,0.0,0.18848829226190958,0.0,-0.023795976816270954,0.0,0.0,0.0,0.24653040151243952,0.0,0.0,0.24617146351827715,0.0,0.0,0.2463346780924872,0.0,0.0,-0.0003589379941623388,0.0,0.0,-0.00019572341995227385],[0.13625489421798911,0.0,0.30588532101898896,0.0,0.16963042680099985,0.0,0.30292156088465577,0.16666666666666666,0.035778328437751555,0.24140985314656538,0.0,0.036370368357834464,0.30292156088465577,0.16666666666666666,0.03523868356226451,0.061511707738090414,0.16666666666666666,0.0005920399200829014,0.0,0.0,-0.0005396448754870423],[0.22689218602446437,0.0,0.28711770538226206,0.0,0.060225519357797686,0.0,0.20073036209041273,0.0,0.41637190835725185,0.20073036209041273,0.0,0.42028980983915903,0.20073036209041273,0.0,0.39467885989351714,0.0,0.0,0.0039179014819072,0.0,0.0,-0.02169304846373465],[0.13625489421798911,0.0,0.40807651981323206,0.0,0.2718216255952429,0.0,0.5654648767857288,0.0,0.19204634905843065,0.543643251190486,0.0,0.19458338264604072,0.532089344202718,0.0,0.17298320664968417,0.02182162559524292,0.0,0.002537033587610068,0.03337553258301074,0.0,-0.019063142408746445],[0.4384882922619096,0.0,0.7718216255952429,0.5,0.3333333333333333,0.5,0.8154648767857288,0.5,0.0604943218802404,0.8154648767857288,0.5,0.06389066944609276,0.8154648767857288,0.5,0.06031521760918002,0.0,0.0,0.003396347565852355,0.0,0.0,-0.00017910427106038995],[0.23114213453909027,0.0,0.14355885269113103,0.0,-0.08758328184795926,0.0,0.21533827903669653,0.0,0.11494929423038003,0.21533827903669653,0.0,0.11801076504812619,0.21533827903669653,0.0,0.11572057845881811,0.0,0.0,0.003061470817746173,0.0,0.0,0.0007712842284380754],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.025361773288172185,1.0,1.0,0.025972310153511296,1.0,1.0,0.027618981620721714,0.0,0.0,0.0006105368653391079,0.0,0.0,0.0022572083325495262],[0.21958822755132246,0.0,1.0,1.0,0.7804117724486775,1.0,0.8769765845238192,0.6666666666666666,0.049100894067937974,0.8769765845238192,0.6666666666666666,0.04737598558908798,0.7539531690476385,0.3333333333333333,0.07384094355906508,0.0,0.0,-0.0017249084788499983,0.12302341547618083,0.3333333333333333,0.0247400494911271],[0.17693438527414176,0.0,0.17693438527414176,0.0,0.0,0.0,0.25,0.16666666666666666,0.060806912411766445,0.25,0.16666666666666666,0.060687133585591385,0.25,0.16666666666666666,0.05922128972483528,0.0,0.0,-0.00011977882617506223,0.0,0.0,-0.0015856226869311698],[0.5589393309775049,0.16666666666666666,0.5456176024115139,0.16666666666666666,-0.013321728565991084,0.0,0.7311421345390903,0.5,0.05187003193720558,0.7311421345390903,0.5,0.05261756870932785,0.7311421345390903,0.5,0.048148303138398775,0.0,0.0,0.0007475367721222767,0.0,0.0,-0.003721728798806801],[0.3436010519408084,0.0,0.34656481207514167,0.0,0.002963760134333193,0.0,0.3247431864798987,0.0,0.1269312934401038,0.35811871906290943,0.0,0.12501577715127019,0.35811871906290943,0.0,0.11513255981374078,-0.03337553258301074,0.0,-0.0019155162888336169,-0.03337553258301074,0.0,-0.011798733626363028],[1.0,1.0,0.0,0.0,-1.0,-1.0,0.16666666666666666,0.0,0.3503622319807535,0.16666666666666666,0.0,0.3544257479831954,0.08333333333333333,0.0,0.3803215592445744,0.0,0.0,0.004063516002441934,0.08333333333333333,0.0,0.029959327263820893],[0.7321315434523954,0.3333333333333333,0.8154648767857289,0.5,0.08333333333333333,0.16666666666666666,0.6091081279762146,0.0,0.1206474670562623,0.6091081279762146,0.0,0.12063382728385409,0.6091081279762146,0.0,0.1294632882351026,0.0,0.0,-1.3639772408202688e-05,0.0,0.0,0.008815821178840314],[0.16963042680099985,0.0,0.7321315434523955,0.3333333333333333,0.5625011166513957,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.10029665026593763,0.8769765845238192,0.6666666666666666,0.10280118135313143,0.9384882922619097,0.8333333333333334,0.09597482670814478,0.0,0.0,0.0025045310871937873,-0.061511707738090414,-0.16666666666666666,-0.004321823557792875],[0.5747431864798987,0.16666666666666666,0.23114213453909027,0.16666666666666666,-0.3436010519408084,0.0,0.25,0.0,0.3723612050854384,0.25,0.0,0.37477276533321713,0.2718216255952429,0.0,0.33204140617998323,0.0,0.0,0.0024115602477787802,-0.02182162559524292,0.0,-0.04031979890545514],[0.3247431864798987,0.0,0.21958822755132246,0.0,-0.10515495892857625,0.0,0.0,0.0,0.1584197418730733,0.0,0.0,0.15833553019736876,0.0,0.0,0.18671902988543695,0.0,0.0,-8.421167570456245e-05,0.0,0.0,0.028299288012363588],[0.07177942634556551,0.0,0.8551549589285763,0.6666666666666666,0.7833755325830106,0.6666666666666666,1.0,1.0,0.2710003190823939,1.0,1.0,0.2662172715195417,1.0,1.0,0.24227230468089175,0.0,0.0,-0.004783047562852221,0.0,0.0,-0.02872801440150217],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.9051127596788988,0.8333333333333334,0.0393237480974256,0.9051127596788988,0.8333333333333334,0.03926539505862358,0.9051127596788988,0.8333333333333334,0.041886624793565676,0.0,0.0,-5.8353038802017245e-05,0.0,0.0,0.002562876696140081],[0.6372443031312943,0.16666666666666666,0.4841058946734235,0.16666666666666666,-0.15313840845787083,0.0,0.33698525630840187,0.0,0.6107454931624346,0.33698525630840187,0.0,0.6049874044202651,0.30588532101898896,0.0,0.5985041305487346,0.0,0.0,-0.005758088742169522,0.03109993528941286,0.0,-0.012241362613700018],[0.7132736779914857,0.3333333333333333,0.7747853857295762,0.5,0.061511707738090414,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.04063033542843421,0.9384882922619097,0.8333333333333334,0.04118472983141414,0.9384882922619097,0.8333333333333334,0.036382569702081535,0.0,0.0,0.0005543944029799268,0.0,0.0,-0.004247765726352677],[0.13625489421798911,0.0,0.38724430313129427,0.0,0.2509894089133052,0.0,0.5218216255952429,0.0,0.037951171747800834,0.5218216255952429,0.0,0.03580877191062075,0.5218216255952429,0.0,0.040352051360429,0.0,0.0,-0.002142399837180086,0.0,0.0,0.0024008796126281694],[0.23844609301223219,0.0,0.21228426907818054,0.0,-0.026161823934051642,0.0,0.2579018714896944,0.0,0.24591487067388543,0.2579018714896944,0.0,0.24562846258618365,0.19342640361727081,0.0,0.2561811973077478,0.0,0.0,-0.00028640808770175573,0.0644754678724236,0.0,0.010266326633862413],[0.3862548942179891,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.21958822755132246,0.0,0.07177942634556551,0.0,0.10904074125152229,0.07177942634556551,0.0,0.10780143805169701,0.07177942634556551,0.0,0.10082028599144038,0.0,0.0,-0.0012393031998252462,0.0,0.0,-0.008220455260081859],[0.6299403446581523,0.16666666666666666,0.4683020391710297,0.0,-0.16163830548712263,-0.16666666666666666,0.5102677186074751,0.0,0.07957257340437594,0.5102677186074751,0.0,0.08171882106361605,0.5102677186074751,0.0,0.07169932208908757,0.0,0.0,0.002146247659240126,0.0,0.0,-0.007873251315288375],[0.13625489421798911,0.0,0.21958822755132246,0.0,0.08333333333333333,0.0,0.14780880120575693,0.0,0.08407041313054593,0.21958822755132246,0.0,0.08380089308923884,0.21958822755132246,0.0,0.08086332328231587,-0.07177942634556551,0.0,-0.000269520041307097,-0.07177942634556551,0.0,-0.0032070898482300845],[0.8154648767857289,0.5,1.0,1.0,0.18453512321427123,0.5,1.0,1.0,0.008127657932326218,1.0,1.0,0.00881160183375825,1.0,1.0,0.002229344063036362,0.0,0.0,0.0006839439014320312,0.0,0.0,-0.005898313869289857],[0.6551127596788988,0.5,0.7718216255952429,0.5,0.11670886591634407,0.0,0.8769765845238192,0.6666666666666666,0.45180721185962924,0.8769765845238192,0.6666666666666666,0.4570605372810006,0.8769765845238192,0.6666666666666666,0.45970473534627976,0.0,0.0,0.005253325421371413,0.0,0.0,0.007897523486650437],[0.4821315434523954,0.0,0.8769765845238192,0.6666666666666666,0.3948450410714237,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.02851874605431359,0.8154648767857288,0.5,0.02919624195566731,0.8769765845238192,0.6666666666666666,0.028382515432864724,0.061511707738090414,0.16666666666666666,0.0006774959013537206,0.0,0.0,-0.00013623062144887225],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.9166666666666666,0.8333333333333334,0.019881143225418892,0.9166666666666666,0.8333333333333334,0.02037833431944835,0.9166666666666666,0.8333333333333334,0.02035640361493696,0.0,0.0,0.0004971910940294594,0.0,0.0,0.0004752603895180709],[0.14355885269113103,0.0,0.13625489421798911,0.0,-0.007303958473141904,0.0,0.0,0.0,0.11156211258268266,0.0,0.0,0.11229454636329665,0.0,0.0,0.10930543015561488,0.0,0.0,0.000732433780613986,0.0,0.0,-0.0022566824270677703],[0.08333333333333333,0.0,0.3862548942179891,0.16666666666666666,0.30292156088465577,0.16666666666666666,0.5413676538968879,0.16666666666666666,0.3237246505287857,0.44648041357578677,0.0,0.32931677714169943,0.534063695423746,0.16666666666666666,0.31219000380340395,0.09488724032110114,0.16666666666666666,0.005592126612913803,0.007303958473141904,0.0,-0.01153464672538169],[0.13625489421798911,0.0,0.9051127596788988,0.8333333333333334,0.7688578654609097,0.8333333333333334,1.0,1.0,0.271642007668542,1.0,1.0,0.2719936566310612,1.0,1.0,0.20305259814190282,0.0,0.0,0.00035164896251922706,0.0,0.0,-0.06858940952663917],[1.0,1.0,0.35386877054828353,0.0,-0.6461312294517164,-1.0,0.35386877054828353,0.0,0.18590532587488007,0.5089815302271824,0.0,0.18372975585143891,0.3965226128254642,0.0,0.1809892978887279,-0.15511275967889884,0.0,-0.0021755700234411565,-0.042653842277180685,0.0,-0.0049160279861521685],[0.7311421345390903,0.6666666666666666,0.7311421345390903,0.6666666666666666,0.0,0.0,0.7718216255952429,0.6666666666666666,0.04092757641983502,0.7718216255952429,0.6666666666666666,0.0415303791364623,0.7718216255952429,0.6666666666666666,0.04048247270649223,0.0,0.0,0.0006028027166272891,0.0,0.0,-0.0004451037133427874],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.02103738367908452,0.9384882922619097,0.8333333333333334,0.020486652912980755,0.9384882922619097,0.8333333333333334,0.021221223190664038,0.0,0.0,-0.0005507307661037649,0.0,0.0,0.00018383951157951704],[0.648798210119062,0.3333333333333333,0.23844609301223219,0.0,-0.4103521171068299,-0.3333333333333333,0.0,0.0,0.2218470718342124,0.0,0.0,0.21972957745702767,0.0,0.0,0.22821810573171653,0.0,0.0,-0.0021174943771847614,0.0,0.0,0.006371033897504042],[0.8436010519408085,0.6666666666666666,0.8978088012057569,0.8333333333333334,0.05420774926494851,0.16666666666666666,1.0,1.0,0.09070402394951922,1.0,1.0,0.09003645141670308,1.0,1.0,0.08704000072311467,0.0,0.0,-0.0006675725328161248,0.0,0.0,-0.0036640232264045455],[0.39780880120575696,0.16666666666666666,0.3747009872302213,0.16666666666666666,-0.023107813975535647,0.0,0.5529215608846557,0.3333333333333333,0.05239021294259404,0.5529215608846557,0.3333333333333333,0.05216639841573201,0.48114213453909027,0.3333333333333333,0.052600623121277446,0.0,0.0,-0.00022381452686203495,0.07177942634556551,0.0,0.00021041017868340083],[0.47255198768565565,0.16666666666666666,0.2529637601343332,0.0,-0.21958822755132246,-0.16666666666666666,0.28406369542374604,0.0,0.2959780483556206,0.13625489421798911,0.0,0.30351830506178795,0.28406369542374604,0.0,0.35498063490363774,0.14780880120575693,0.0,0.007540256706167349,0.0,0.0,0.059002586548017176],[0.44441581253057594,0.0,0.7321315434523954,0.3333333333333333,0.28771573092181946,0.3333333333333333,1.0,1.0,0.10518079898952999,0.9384882922619097,0.8333333333333334,0.10672405225800759,1.0,1.0,0.08193181782101382,0.061511707738090414,0.16666666666666666,0.0015432532684776078,0.0,0.0,-0.023248981168516158],[0.5456176024115139,0.3333333333333333,0.3515931732546857,0.0,-0.1940244291568282,-0.3333333333333333,0.29136765389688796,0.0,0.08904355785685618,0.29136765389688796,0.0,0.08842240289344327,0.3747009872302213,0.0,0.09832137821840066,0.0,0.0,-0.000621154963412902,-0.08333333333333333,0.0,0.00927782036154449],[0.41834423842070717,0.0,0.7539531690476385,0.3333333333333333,0.3356089306269312,0.3333333333333333,0.6309297535714576,0.0,0.13559887773876286,0.6309297535714576,0.0,0.13554364377489653,0.6309297535714576,0.0,0.13829254626567683,0.0,0.0,-5.523396386638039e-05,0.0,0.0,0.0026936685269139424],[0.3515931732546857,0.0,1.0,1.0,0.6484068267453144,1.0,1.0,1.0,0.2932433245170778,1.0,1.0,0.29858630683237075,1.0,1.0,0.3161061925435374,0.0,0.0,0.0053429823152929545,0.0,0.0,0.022862868026459673],[0.37895093574484723,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.5595373565170624,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.08824436201928886,0.9384882922619097,0.8333333333333334,0.08964207609643905,0.9384882922619097,0.8333333333333334,0.0895930380325231,0.0,0.0,0.0013977140771502155,0.0,0.0,0.0013486760132342419],[0.5350531043370511,0.0,0.692441461309548,0.16666666666666666,0.15738835697249673,0.16666666666666666,0.6309297535714576,0.0,0.07235092029984287,0.6309297535714576,0.0,0.0685317024581643,0.6309297535714576,0.0,0.06834592667981275,0.0,0.0,-0.003819217841678572,0.0,0.0,-0.004004993620030112],[0.4798559461587975,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.39712063836502165,0.5,0.9384882922619097,0.8333333333333334,0.049323630421069596,0.9384882922619097,0.8333333333333334,0.04842088815014489,0.9384882922619097,0.8333333333333334,0.044393177956584824,0.0,0.0,-0.0009027422709246984,0.0,0.0,-0.004930452464484764],[0.4507303620904127,0.0,0.8551549589285763,0.6666666666666666,0.4044245968381635,0.6666666666666666,1.0,1.0,0.13159562965590535,1.0,1.0,0.13209357593245916,1.0,1.0,0.1320194105236077,0.0,0.0,0.0004979462765538035,0.0,0.0,0.0004237808677023611],[0.5654648767857288,0.0,0.15511275967889884,0.0,-0.4103521171068299,0.0,0.07177942634556551,0.0,0.13204060230230255,0.07177942634556551,0.0,0.1321110639816967,0.07177942634556551,0.0,0.12202030837007971,0.0,0.0,7.046167939415316e-05,0.0,0.0,-0.010020293932222852],[0.18848829226190958,0.0,0.7718216255952429,0.5,0.5833333333333334,0.5,1.0,1.0,0.16772822150483377,1.0,1.0,0.16615343269838012,1.0,1.0,0.16596516285310867,0.0,0.0,-0.0015747888064536544,0.0,0.0,-0.0017630586517251208],[0.7103099178571526,0.5,0.7103099178571526,0.5,0.0,0.0,0.7602677186074751,0.5,0.019531492553920452,0.7602677186074751,0.5,0.019208097157929507,0.7103099178571526,0.5,0.01923943933143392,0.0,0.0,-0.0003233953959909477,0.049957800750322585,0.0,-0.0002920532224865364],[0.33698525630840187,0.0,0.40146072418082546,0.0,0.0644754678724236,0.0,0.42762254811487704,0.0,0.016989502516482374,0.42762254811487704,0.0,0.016599484860829693,0.42762254811487704,0.0,0.01643842608562072,0.0,0.0,-0.0003900176556526785,0.0,0.0,-0.0005510764308616515],[0.45803432056355464,0.0,0.692441461309548,0.16666666666666666,0.2344071407459933,0.16666666666666666,0.7539531690476385,0.3333333333333333,0.06896491520259258,0.692441461309548,0.16666666666666666,0.07072173590179247,0.692441461309548,0.16666666666666666,0.06697006398499651,0.061511707738090414,0.16666666666666666,0.0017568206991998797,0.061511707738090414,0.16666666666666666,-0.001994851217596089],[0.35386877054828353,0.0,0.13625489421798911,0.0,-0.21761387633029441,0.0,0.27981374690912014,0.0,0.633669632319694,0.27981374690912014,0.0,0.6441278496056381,0.27981374690912014,0.0,0.6656613030915138,0.0,0.0,0.010458217285944219,0.0,0.0,0.031991670771819865],[0.40077256134009015,0.0,1.0,1.0,0.5992274386599098,1.0,1.0,1.0,0.31684400131165363,1.0,1.0,0.3204543925257289,1.0,1.0,0.33309216108798473,0.0,0.0,0.003610391214075258,0.0,0.0,0.016248159776331112],[0.7718216255952429,0.6666666666666666,0.7718216255952429,0.6666666666666666,0.0,0.0,0.9384882922619097,0.8333333333333334,0.1049912424138409,0.7718216255952429,0.6666666666666666,0.10608273523200425,1.0,1.0,0.09851616381656358,0.16666666666666666,0.16666666666666666,0.0010914928181633425,-0.061511707738090414,-0.16666666666666666,-0.006475078597277316],[0.7132736779914858,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.22521461427042389,0.5,1.0,1.0,0.2605686926476392,1.0,1.0,0.25740172846534165,1.0,1.0,0.21150038541802998,0.0,0.0,-0.0031669641822974974,0.0,0.0,-0.049068307229609164],[0.4603099178571526,0.0,0.6696304268009999,0.3333333333333333,0.20932050894384735,0.3333333333333333,0.5872865023809717,0.0,0.05671061615190954,0.5872865023809717,0.0,0.05570305304123635,0.5872865023809717,0.0,0.05755572147416332,0.0,0.0,-0.0010075631106731835,0.0,0.0,0.0008451053222537757],[0.5717794263455654,0.3333333333333333,0.47057763646462764,0.0,-0.1012017898809379,-0.3333333333333333,0.575732595393204,0.0,0.2996803121391599,0.575732595393204,0.0,0.29918669272736387,0.575732595393204,0.0,0.3085175936712696,0.0,0.0,-0.0004936194117960436,0.0,0.0,0.008837281532109676],[0.7956176024115139,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.1289509357448472,0.0,0.8333333333333334,0.8333333333333334,0.21174476385512375,0.8333333333333334,0.8333333333333334,0.21211585520039475,0.8333333333333334,0.8333333333333334,0.21093161336101907,0.0,0.0,0.00037109134527095683,0.0,0.0,-0.0008131504941047389],[0.14355885269113103,0.0,0.782089344202718,0.5,0.6385304915115869,0.5,1.0,1.0,0.13098592131487372,1.0,1.0,0.1315028653393979,1.0,1.0,0.14787744759183044,0.0,0.0,0.0005169440245241605,0.0,0.0,0.016891526276956722],[0.7103099178571526,0.5,0.7747853857295762,0.5,0.0644754678724236,0.0,0.7414098531465654,0.5,0.02891033520716729,0.7747853857295762,0.5,0.02853531647268938,0.7747853857295762,0.5,0.027706168605648354,-0.03337553258301074,0.0,-0.0003750187344779144,-0.03337553258301074,0.0,-0.0012041666015189384],[0.07177942634556551,0.0,0.7539531690476385,0.3333333333333333,0.6821737427020729,0.3333333333333333,1.0,1.0,0.23347711480476918,1.0,1.0,0.22908501519399618,1.0,1.0,0.1960890138740842,0.0,0.0,-0.004392099610772989,0.0,0.0,-0.03738810093068499],[0.33698525630840187,0.0,0.9051127596788988,0.8333333333333334,0.568127503370497,0.8333333333333334,1.0,1.0,0.032663747371967,1.0,1.0,0.03499010523997509,1.0,1.0,0.022831848158281515,0.0,0.0,0.0023263578680080862,0.0,0.0,-0.009831899213685488],[0.9166666666666666,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,1.0,1.0,0.08851640809843929,1.0,1.0,0.08768217215085061,1.0,1.0,0.0764612782832003,0.0,0.0,-0.0008342359475886624,0.0,0.0,-0.012055129815238971],[0.5936010519408085,0.3333333333333333,1.0,1.0,0.4063989480591916,0.6666666666666666,1.0,1.0,0.009533222140357397,1.0,1.0,0.009574548456318022,1.0,1.0,0.00407043002847149,0.0,0.0,4.13263159606261e-05,0.0,0.0,-0.005462792111885908],[0.5350531043370513,0.0,1.0,1.0,0.4649468956629487,1.0,1.0,1.0,0.0018765070734943015,1.0,1.0,0.0019185004094335368,1.0,1.0,0.001425637455487117,0.0,0.0,4.199333593923513e-05,0.0,0.0,-0.00045086961800718477],[0.8154648767857289,0.5,0.8769765845238192,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.5218216255952429,0.0,0.4145683676514569,0.5218216255952429,0.0,0.41667436401328645,0.5218216255952429,0.0,0.45124264967923483,0.0,0.0,0.0021059963618295283,0.0,0.0,0.036674282027778],[0.4871599046319394,0.0,0.4683020391710297,0.0,-0.01885786546090973,0.0,0.5102677186074751,0.0,0.12666948213348647,0.48844609301223213,0.0,0.12647519192057327,0.4768921860244643,0.0,0.1279412749594186,0.02182162559524292,0.0,-0.00019429021291318278,0.03337553258301074,0.0,0.001271792825932135],[0.1289509357448472,0.0,0.23410589467342346,0.0,0.10515495892857625,0.0,0.0644754678724236,0.0,0.20611369843240543,0.0644754678724236,0.0,0.20549728941490977,0.0644754678724236,0.0,0.22337510431925248,0.0,0.0,-0.0006164090174956555,0.0,0.0,0.017261405886847037],[0.0644754678724236,0.0,1.0,1.0,0.9355245321275764,1.0,1.0,1.0,0.01683929305198129,1.0,1.0,0.01582230151798741,1.0,1.0,0.010688265337533323,0.0,0.0,-0.0010169915339938843,0.0,0.0,-0.0061510277144479686],[0.6666666666666666,0.5,0.2718216255952429,0.0,-0.3948450410714237,-0.5,0.4871599046319394,0.0,0.10010000935795717,0.4871599046319394,0.0,0.09971753116674913,0.4871599046319394,0.0,0.10198789023398262,0.0,0.0,-0.00038247819120803644,0.0,0.0,0.0018878808760254423],[0.40077256134009015,0.16666666666666666,0.4821315434523954,0.0,0.0813589821123053,-0.16666666666666666,0.5436432511904858,0.0,0.2163423810201733,0.5247853857295761,0.0,0.21508357563172786,0.5436432511904858,0.0,0.20595663370897657,0.01885786546090973,0.0,-0.0012588053884454683,0.0,0.0,-0.010385747311196738],[0.0644754678724236,0.0,0.7718216255952429,0.6666666666666666,0.7073461577228194,0.6666666666666666,0.692441461309548,0.16666666666666666,0.28964555417426746,0.692441461309548,0.16666666666666666,0.29024570362388397,0.7539531690476383,0.3333333333333333,0.3055103370387629,0.0,0.0,0.0006001494496165627,-0.061511707738090414,-0.16666666666666666,0.01586478286449548],[0.658076519813232,0.3333333333333333,0.6590659287265371,0.16666666666666666,0.0009894089133051602,-0.16666666666666666,0.7205776364646276,0.3333333333333333,0.07895202697828409,0.5641786884054362,0.0,0.07942456127818019,0.5975542209884468,0.0,0.08672219063252257,0.15639894805919155,0.3333333333333333,0.0004725342998960884,0.12302341547618083,0.3333333333333333,0.007770163654238466],[0.32968129783525996,0.0,0.29364325119048584,0.0,-0.036038046644774085,0.0,0.6309297535714576,0.0,0.2246228744150399,0.6309297535714576,0.0,0.22141379821577878,0.5039531690476383,0.0,0.20554845706278693,0.0,0.0,-0.0032090761992610516,0.12697658452381919,0.0,-0.019074417352252956],[0.23844609301223219,0.0,0.7539531690476383,0.3333333333333333,0.5155070760354062,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.27786212025666296,0.9384882922619097,0.8333333333333334,0.27846308345290804,0.8769765845238192,0.6666666666666666,0.2925245245787152,0.0,0.0,0.0006009631962450532,0.061511707738090414,0.16666666666666666,0.01466240432205223],[0.7956176024115139,0.6666666666666666,0.7311421345390903,0.6666666666666666,-0.0644754678724236,0.0,0.7311421345390903,0.6666666666666666,0.04224333728076243,0.7311421345390903,0.6666666666666666,0.0433981873135208,0.8333333333333334,0.8333333333333334,0.042090883532487466,0.0,0.0,0.0011548500327583546,-0.10219119879424306,-0.16666666666666666,-0.0001524537482749717],[0.6706198357143052,0.16666666666666666,0.5089815302271824,0.0,-0.16163830548712263,-0.16666666666666666,0.3922726643108383,0.0,0.4688023772043661,0.3922726643108383,0.0,0.47201559674849003,0.40382657129860605,0.0,0.5133903291004291,0.0,0.0,0.0032132195441239575,-0.011553906987767823,0.0,0.04458795189606298],[0.16963042680099985,0.0,0.16963042680099985,0.0,0.0,0.0,0.16963042680099985,0.0,0.15779182231754693,0.16963042680099985,0.0,0.15953503197240587,0.16963042680099985,0.0,0.18402503166194653,0.0,0.0,0.0017432096548589508,0.0,0.0,0.026233209344399617],[0.29561760241151386,0.0,0.8154648767857289,0.5,0.5198472743742149,0.5,0.6706198357143052,0.16666666666666666,0.14457277334141874,0.6706198357143052,0.16666666666666666,0.1459856557762839,0.6706198357143052,0.16666666666666666,0.1560603730665686,0.0,0.0,0.0014128824348651349,0.0,0.0,0.0114875997251498],[0.48114213453909027,0.3333333333333333,0.5059275202686664,0.0,0.024785385729576115,-0.3333333333333333,0.40077256134009015,0.0,0.1293056827946456,0.4196304268009999,0.0,0.12768494007272044,0.4196304268009999,0.0,0.14434342721034185,-0.01885786546090973,0.0,-0.0016207427219251693,-0.01885786546090973,0.0,0.01503774441569626],[0.16963042680099985,0.0,0.6091081279762146,0.0,0.43947770117521473,0.0,0.6309297535714576,0.0,0.08207498668325085,0.6309297535714576,0.0,0.08183400113498805,0.6309297535714576,0.0,0.08518026576787037,0.0,0.0,-0.00024098554826279005,0.0,0.0,0.00310527908461952],[0.2718216255952429,0.0,1.0,1.0,0.7281783744047571,1.0,1.0,1.0,0.01774382739450515,1.0,1.0,0.017352386094514793,1.0,1.0,0.013538926497836551,0.0,0.0,-0.00039144129999036086,0.0,0.0,-0.004204900896668599],[0.5965648120751417,0.16666666666666666,0.6081187190629095,0.16666666666666666,0.011553906987767823,0.0,0.5654648767857289,0.16666666666666666,0.01571061868246577,0.5654648767857289,0.16666666666666666,0.015365937813008337,0.5654648767857289,0.16666666666666666,0.016196500667677183,0.0,0.0,-0.00034468086945743415,0.0,0.0,0.00048588198521141556],[0.5,0.3333333333333333,0.38496870583769643,0.0,-0.11503129416230361,-0.3333333333333333,0.4487560108693847,0.0,0.18617447665791773,0.4487560108693847,0.0,0.18906151689389142,0.5205354372149502,0.0,0.17463325914560027,0.0,0.0,0.002887040235973731,-0.07177942634556551,0.0,-0.011541217512317445],[0.8769765845238192,0.6666666666666666,0.8333333333333334,0.8333333333333334,-0.04364325119048584,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.1927249918580302,0.9384882922619097,0.8333333333333334,0.18775261812193011,0.9384882922619097,0.8333333333333334,0.17818428395717445,0.0,0.0,-0.004972373736100111,0.0,0.0,-0.014540707900855779],[0.48509530358672864,0.0,0.9051127596788988,0.8333333333333334,0.42001745609217017,0.8333333333333334,0.9051127596788988,0.8333333333333334,0.029688810941097623,0.9051127596788988,0.8333333333333334,0.0290110868032582,0.9051127596788988,0.8333333333333334,0.030386412648297553,0.0,0.0,-0.0006777241378394245,0.0,0.0,0.0006976017071999237],[0.0644754678724236,0.0,0.7321315434523954,0.3333333333333333,0.6676560755799718,0.3333333333333333,1.0,1.0,0.07006594959681779,1.0,1.0,0.06931231127019478,1.0,1.0,0.055131687671565587,0.0,0.0,-0.0007536383266229938,0.0,0.0,-0.014934261925252207],[0.40077256134009015,0.0,0.3436010519408084,0.0,-0.0571715093992817,0.0,0.47689218602446437,0.0,0.07102157115467943,0.47689218602446437,0.0,0.0730418251703401,0.47689218602446437,0.0,0.06982189033613993,0.0,0.0,0.0020202540156606693,0.0,0.0,-0.0011996808185394878],[0.3320471449530406,0.0,1.0,1.0,0.6679528550469594,1.0,1.0,1.0,0.005761426683307945,1.0,1.0,0.00579795901484624,1.0,1.0,0.002436925392082763,0.0,0.0,3.6532331538294765e-05,0.0,0.0,-0.003324501291225182],[0.5936010519408085,0.16666666666666666,0.4051127596788988,0.3333333333333333,-0.18848829226190958,0.16666666666666666,0.4051127596788988,0.3333333333333333,0.009183677833468767,0.4051127596788988,0.3333333333333333,0.00975957640805894,0.4051127596788988,0.3333333333333333,0.009979108211185904,0.0,0.0,0.0005758985745901733,0.0,0.0,0.0007954303777171374],[0.4705776364646277,0.0,0.6038687705482836,0.16666666666666666,0.13329113408365592,0.16666666666666666,0.5872865023809717,0.0,0.1448491768829657,0.5872865023809717,0.0,0.14700787589370734,0.5872865023809717,0.0,0.1567235191693349,0.0,0.0,0.0021586990107416567,0.0,0.0,0.011874342286369225],[0.16666666666666666,0.0,0.4051127596788988,0.0,0.23844609301223219,0.0,0.3558431217693116,0.0,0.022426882550684032,0.36314708024245346,0.0,0.022788310971556775,0.3558431217693116,0.0,0.022508026300651563,-0.007303958473141904,0.0,0.0003614284208727485,0.0,0.0,8.114374996753631e-05],[0.2529637601343332,0.0,0.28208934420271803,0.0,0.029125584068384825,0.0,0.23844609301223219,0.0,0.3984767435422372,0.23844609301223219,0.0,0.4020882858828559,0.28208934420271803,0.0,0.4072944783196523,0.0,0.0,0.0036115423406186398,-0.04364325119048584,0.0,0.008817734777415001],[0.5350531043370513,0.0,1.0,1.0,0.4649468956629487,1.0,0.9384882922619097,0.8333333333333334,0.02024146392000532,0.9384882922619097,0.8333333333333334,0.020195210087218,0.9384882922619097,0.8333333333333334,0.016669421896216886,0.0,0.0,-4.625383278732305e-05,0.0,0.0,-0.003572042023788438],[0.8978088012057569,0.8333333333333334,0.8978088012057569,0.8333333333333334,0.0,0.0,1.0,1.0,0.0283223406160906,1.0,1.0,0.028646449757336722,1.0,1.0,0.026391388070704194,0.0,0.0,0.0003241091412461202,0.0,0.0,-0.0019309525453864056],[0.22689218602446437,0.0,0.5539109697979611,0.0,0.3270187837734966,0.0,0.5436432511904858,0.0,0.27627808703358586,0.5436432511904858,0.0,0.27903354427064486,0.5436432511904858,0.0,0.3543042270364382,0.0,0.0,0.0027554572370590037,0.0,0.0,0.07802614000285234],[0.5456176024115139,0.3333333333333333,0.49871381161970724,0.16666666666666666,-0.0469037907918066,-0.16666666666666666,0.4871599046319394,0.16666666666666666,0.014022920126691566,0.4871599046319394,0.16666666666666666,0.013654767238884964,0.49871381161970724,0.16666666666666666,0.013580092041868913,0.0,0.0,-0.00036815288780660217,-0.011553906987767823,0.0,-0.0004428280848226532],[0.21958822755132246,0.0,0.14355885269113103,0.0,-0.07602937486019143,0.0,0.07177942634556551,0.0,0.08692741159341427,0.07177942634556551,0.0,0.08712151101877137,0.07177942634556551,0.0,0.08100927145779209,0.0,0.0,0.00019409942535711695,0.0,0.0,-0.005918140135622187],[0.4914098531465654,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.44707843911534423,0.6666666666666666,1.0,1.0,0.07196177501063139,1.0,1.0,0.07065621211170321,1.0,1.0,0.05965776506357476,0.0,0.0,-0.001305562898928165,0.0,0.0,-0.012304009947056634],[0.4269343852741418,0.16666666666666666,1.0,1.0,0.5730656147258583,0.8333333333333334,1.0,1.0,0.06057804371812737,1.0,1.0,0.060802806961165266,1.0,1.0,0.04778838126475357,0.0,0.0,0.00022476324303789198,0.0,0.0,-0.012789662453373797],[0.6081187190629095,0.3333333333333333,0.6696304268009999,0.5,0.061511707738090414,0.16666666666666666,0.7414098531465654,0.5,0.06032583167302067,0.7414098531465654,0.5,0.06082631707476204,0.7414098531465654,0.5,0.06022758729378005,0.0,0.0,0.0005004854017413668,0.0,0.0,-9.824437924063681e-05],[0.29561760241151386,0.16666666666666666,0.3144754678724236,0.16666666666666666,0.01885786546090973,0.0,0.25,0.16666666666666666,0.01337833514951049,0.25,0.16666666666666666,0.01338230975340552,0.25,0.16666666666666666,0.01413087580629484,0.0,0.0,3.974603895033166e-06,0.0,0.0,0.0007525406567843477],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.3324822545107116,1.0,1.0,0.3386897592009728,1.0,1.0,0.3364221855915332,0.0,0.0,0.006207504690261175,0.0,0.0,0.003939931080821642],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.11135705973408316,1.0,1.0,0.11449438661732488,1.0,1.0,0.09733933409870765,0.0,0.0,0.0031373268832417048,0.0,0.0,-0.01401772563537552],[1.0,1.0,0.9166666666666666,0.8333333333333334,-0.08333333333333333,-0.16666666666666666,1.0,1.0,0.07506285969613555,1.0,1.0,0.07553832119625141,1.0,1.0,0.0937523088307405,0.0,0.0,0.0004754615001158538,0.0,0.0,0.018689449134604963],[0.8154648767857288,0.5,0.9384882922619097,0.8333333333333334,0.12302341547618083,0.3333333333333333,1.0,1.0,0.14285950900891023,1.0,1.0,0.14366093540184247,1.0,1.0,0.1464485061008032,0.0,0.0,0.0008014263929322172,0.0,0.0,0.0035889970918929763],[0.21958822755132246,0.0,0.8769765845238192,0.6666666666666666,0.6573883569724966,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.052917707908598115,0.9384882922619097,0.8333333333333334,0.05335201505578402,0.9384882922619097,0.8333333333333334,0.052982619975279886,0.0,0.0,0.0004343071471859081,0.0,0.0,6.49120666817773e-05],[0.543643251190486,0.16666666666666666,0.6269765845238192,0.3333333333333333,0.08333333333333333,0.16666666666666666,0.5257747946428813,0.0,0.09498230395980352,0.6091081279762146,0.0,0.09258593928720844,0.5257747946428813,0.0,0.09412327009761338,-0.08333333333333333,0.0,-0.002396364672595083,0.0,0.0,-0.0008590338621901355],[0.5717794263455654,0.3333333333333333,0.7747853857295762,0.5,0.2030059593840106,0.16666666666666666,0.6309297535714576,0.0,0.07416476837390906,0.6309297535714576,0.0,0.07465034395979311,0.6309297535714576,0.0,0.07787357513337584,0.0,0.0,0.00048557558588404405,0.0,0.0,0.0037088067594667675],[0.0644754678724236,0.0,0.6372443031312943,0.16666666666666666,0.5727688352588707,0.16666666666666666,0.6091081279762146,0.0,0.18507072583432627,0.575732595393204,0.0,0.18692421729208977,0.6309297535714576,0.0,0.2048009257794439,0.03337553258301074,0.0,0.0018534914577635474,-0.02182162559524292,0.0,0.019730199945117696],[0.6725941869353331,0.3333333333333333,0.6696304268009999,0.3333333333333333,-0.002963760134333193,0.0,0.532089344202718,0.0,0.13669847285142972,0.532089344202718,0.0,0.14039702698870973,0.532089344202718,0.0,0.14217709041603044,0.0,0.0,0.003698554137279998,0.0,0.0,0.0054786175646007185],[0.14355885269113103,0.0,0.8769765845238192,0.6666666666666666,0.7334177318326881,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.24457471506367312,0.9384882922619097,0.8333333333333334,0.24430871560023015,0.9384882922619097,0.8333333333333334,0.25167882267420033,0.0,0.0,-0.00026599946344294775,0.0,0.0,0.007104107610527179],[0.21958822755132246,0.0,0.15511275967889884,0.0,-0.0644754678724236,0.0,0.16666666666666666,0.0,0.0981554497476671,0.15511275967889884,0.0,0.09281572660094566,0.15511275967889884,0.0,0.10397066171471324,0.011553906987767823,0.0,-0.005339723146721463,0.011553906987767823,0.0,0.005815211967046155],[0.30292156088465577,0.0,0.34428921478154373,0.0,0.04136765389688796,0.0,0.20803432056355464,0.0,0.057742861854921106,0.20073036209041273,0.0,0.057782192337432564,0.20073036209041273,0.0,0.06622888136345356,0.007303958473141904,0.0,3.933048251146138e-05,0.007303958473141904,0.0,0.008486019508532462],[0.9051127596788988,0.8333333333333334,0.8769765845238192,0.6666666666666666,-0.028136175155079667,-0.16666666666666666,1.0,1.0,0.10943702599520527,1.0,1.0,0.10814809036446138,1.0,1.0,0.09462845474476718,0.0,0.0,-0.0012889356307438737,0.0,0.0,-0.014808571250438088],[0.782089344202718,0.5,0.8769765845238192,0.6666666666666666,0.09488724032110114,0.16666666666666666,1.0,1.0,0.19246394991926952,1.0,1.0,0.19429358829824486,1.0,1.0,0.1882678018353073,0.0,0.0,0.0018296383789753472,0.0,0.0,-0.004196148083962213],[0.08333333333333333,0.0,0.17693438527414176,0.0,0.09360105194080844,0.0,0.24871381161970726,0.0,0.06177831992633417,0.24871381161970726,0.0,0.06155123323671571,0.17693438527414176,0.0,0.06423352114646785,0.0,0.0,-0.00022708668961844537,0.07177942634556551,0.0,0.0024552012201336892],[0.8154648767857289,0.5,0.5902502625153049,0.0,-0.22521461427042389,-0.5,0.5247853857295761,0.0,0.336278510388311,0.5247853857295761,0.0,0.33424109588731526,0.546607011324819,0.0,0.3968370706096243,0.0,0.0,-0.0020374145009957856,-0.02182162559524292,0.0,0.060558560221313305],[0.37697658452381916,0.0,0.8154648767857289,0.5,0.4384882922619096,0.5,0.6309297535714576,0.0,0.18062120210639568,0.6309297535714576,0.0,0.18148439241575395,0.6309297535714576,0.0,0.1905414174153639,0.0,0.0,0.0008631903093582483,0.0,0.0,0.009920215308968227],[0.30292156088465577,0.16666666666666666,0.38496870583769643,0.0,0.08204714495304061,-0.16666666666666666,0.434926506588019,0.0,0.11175018869328729,0.434926506588019,0.0,0.11181439973048003,0.434926506588019,0.0,0.11802917433250439,0.0,0.0,6.421103719274461e-05,0.0,0.0,0.00627898563921711],[0.0,0.0,0.8154648767857289,0.5,0.8154648767857289,0.5,0.8154648767857289,0.5,0.19748499906194406,0.8154648767857289,0.5,0.19474271289019351,0.8769765845238192,0.6666666666666666,0.19543637005059974,0.0,0.0,-0.0027422861717505665,-0.061511707738090414,-0.16666666666666666,-0.002048629011344347],[0.5029637601343332,0.3333333333333333,0.4269343852741418,0.16666666666666666,-0.07602937486019143,-0.16666666666666666,0.4914098531465654,0.16666666666666666,0.06066466643678048,0.4695882275513224,0.16666666666666666,0.06050425528737107,0.4695882275513224,0.16666666666666666,0.06001977185573862,0.02182162559524292,0.0,-0.00016041114940940301,0.02182162559524292,0.0,-0.0006448945810418518],[0.5132314787418083,0.16666666666666666,0.40077256134009015,0.16666666666666666,-0.11245891740171816,0.0,0.6081187190629095,0.3333333333333333,0.06886966779847276,0.6081187190629095,0.3333333333333333,0.06886237108654804,0.6081187190629095,0.3333333333333333,0.06837971367392505,0.0,0.0,-7.296711924724537e-06,0.0,0.0,-0.0004899541245477024],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.022667113570701197,1.0,1.0,0.023013932461395558,1.0,1.0,0.022103202335452335,0.0,0.0,0.00034681889069436005,0.0,0.0,-0.0005639112352488629],[0.8769765845238192,0.6666666666666666,0.9166666666666666,0.8333333333333334,0.03969008214284749,0.16666666666666666,1.0,1.0,0.0690103700850355,1.0,1.0,0.0696571936898988,1.0,1.0,0.0666909444297371,0.0,0.0,0.0006468236048633082,0.0,0.0,-0.0023194256552984045],[0.36739702875707936,0.0,0.5234991973492834,0.0,0.15610216859220402,0.0,0.4537843720489287,0.0,0.04088126200650407,0.4537843720489287,0.0,0.04190893719812116,0.4537843720489287,0.0,0.05525512621563867,0.0,0.0,0.0010276751916170948,0.0,0.0,0.014373864209134612],[0.14780880120575693,0.0,0.10515495892857625,0.0,-0.042653842277180685,0.0,0.20073036209041273,0.0,0.20668212395217087,0.13625489421798911,0.0,0.20415181372354196,0.20073036209041273,0.0,0.19757634938307836,0.0644754678724236,0.0,-0.002530310228628885,0.0,0.0,-0.009105774569092449],[0.3247431864798987,0.0,0.3174392280067568,0.0,-0.007303958473141904,0.0,0.38921865435232234,0.0,0.017460587532004145,0.38921865435232234,0.0,0.01802405871303901,0.38921865435232234,0.0,0.01636197576592546,0.0,0.0,0.0005634711810348628,0.0,0.0,-0.001098611766078687],[0.3747009872302213,0.0,1.0,1.0,0.6252990127697787,1.0,1.0,1.0,0.010865010232584836,1.0,1.0,0.010433038501159961,1.0,1.0,0.005368769372272334,0.0,0.0,-0.000431971731424877,0.0,0.0,-0.005496240860312504],[0.3247431864798987,0.0,0.13625489421798911,0.0,-0.18848829226190958,0.0,0.20803432056355464,0.0,0.3339506659844631,0.20803432056355464,0.0,0.33761805338972334,0.22689218602446437,0.0,0.3427286020974572,0.0,0.0,0.0036673874052602887,-0.01885786546090973,0.0,0.008777936112994192],[0.0,0.0,0.5872865023809717,0.16666666666666666,0.5872865023809717,0.16666666666666666,0.6309297535714576,0.0,0.05353150996341419,0.6309297535714576,0.0,0.05314845398307494,0.6309297535714576,0.0,0.05412012117940259,0.0,0.0,-0.00038305598033925377,0.0,0.0,0.0005886112159883948],[0.13625489421798911,0.0,0.20803432056355464,0.0,0.07177942634556551,0.0,0.23114213453909027,0.0,0.4425854035205787,0.23114213453909027,0.0,0.44094584558195277,0.20803432056355464,0.0,0.4476715000608867,0.0,0.0,-0.0016395579386259383,0.02310781397553564,0.0,0.005086096540308086],[0.75,0.6666666666666666,0.48509530358672864,0.0,-0.26490469641327136,-0.6666666666666666,0.4517197710037178,0.0,0.1154608661916867,0.4517197710037178,0.0,0.11558169819635085,0.38724430313129427,0.0,0.12559111071165519,0.0,0.0,0.0001208320046641916,0.0644754678724236,0.0,0.010130244519968521],[0.3600930702839375,0.0,0.6299403446581525,0.16666666666666666,0.2698472743742149,0.16666666666666666,0.6091081279762146,0.0,0.09311630945833586,0.6091081279762146,0.0,0.09301170073158001,0.6309297535714576,0.0,0.10167576590164673,0.0,0.0,-0.00010460872675588185,-0.02182162559524292,0.0,0.008559456443310855],[0.7103099178571526,0.5,0.7341058946734235,0.5,0.023795976816270954,0.0,0.8362970934676666,0.6666666666666666,0.05015733057746801,0.8362970934676666,0.6666666666666666,0.05000836769969538,0.8362970934676666,0.6666666666666666,0.0477946883204546,0.0,0.0,-0.00014896287777261904,0.0,0.0,-0.0023626422570134013],[0.2602677186074751,0.0,0.8154648767857289,0.5,0.5551971581782537,0.5,0.8154648767857289,0.5,0.12070964643971843,0.7718216255952429,0.5,0.12083242298482545,0.7718216255952429,0.5,0.11795392171054027,0.04364325119048584,0.0,0.00012277654510703127,0.04364325119048584,0.0,-0.0027557247291781425],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.16459575359191997,1.0,1.0,0.16789177146787584,1.0,1.0,0.18231755846676911,0.0,0.0,0.0032960178759559016,0.0,0.0,0.01772180487484913],[0.5016775717540405,0.0,0.9384882922619097,0.8333333333333334,0.4368107205078691,0.8333333333333334,1.0,1.0,0.11211142810220871,1.0,1.0,0.10697356871240232,1.0,1.0,0.09773695838356744,0.0,0.0,-0.005137859389806401,0.0,0.0,-0.01437446971864127],[0.8551549589285763,0.6666666666666666,0.6517619702533954,0.16666666666666666,-0.20339298867518096,-0.5,0.7539531690476385,0.3333333333333333,0.24976577452286608,0.7539531690476385,0.3333333333333333,0.24899468058835383,0.7539531690476385,0.3333333333333333,0.2399833751387965,0.0,0.0,-0.0007710939345122635,0.0,0.0,-0.009782399384069584],[0.16666666666666666,0.16666666666666666,0.10515495892857625,0.0,-0.061511707738090414,-0.16666666666666666,0.24140985314656538,0.0,0.0252799539313326,0.24140985314656538,0.0,0.024694774076813076,0.16963042680099985,0.0,0.023865618392410328,0.0,0.0,-0.0005851798545195196,0.07177942634556551,0.0,-0.00141433553892227],[0.23844609301223219,0.0,0.29136765389688796,0.0,0.05292156088465578,0.0,0.3465648120751416,0.0,0.020062257426764925,0.29136765389688796,0.0,0.020270851482419465,0.3247431864798987,0.0,0.020091254141096426,0.055197158178253665,0.0,0.00020859405565453959,0.02182162559524292,0.0,2.899671433150191e-05],[0.6696304268009999,0.3333333333333333,0.6081187190629095,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.6696304268009999,0.3333333333333333,0.03908154251266805,0.6081187190629095,0.16666666666666666,0.03909216614802552,0.6696304268009999,0.3333333333333333,0.038985512806452356,0.061511707738090414,0.16666666666666666,1.0623635357463081e-05,0.0,0.0,-9.602970621570015e-05],[0.28406369542374604,0.0,0.5088912804029996,0.0,0.2248275849792535,0.0,0.6309297535714576,0.0,0.20250204371307115,0.6309297535714576,0.0,0.20382898715328404,0.6309297535714576,0.0,0.16991906181167324,0.0,0.0,0.0013269434402128917,0.0,0.0,-0.03258298190139794],[0.5218216255952429,0.0,0.6309297535714576,0.0,0.10910812797621461,0.0,0.6309297535714576,0.0,0.10274185872861526,0.6309297535714576,0.0,0.10209262147654179,0.6309297535714576,0.0,0.09508206312210025,0.0,0.0,-0.0006492372520734844,0.0,0.0,-0.007659795606515015],[1.0,1.0,0.793643251190486,0.5,-0.20635674880951416,-0.5,0.8436010519408085,0.6666666666666666,0.011028689729415056,0.8436010519408085,0.6666666666666666,0.011180520887709704,0.8436010519408085,0.6666666666666666,0.010475962820408692,0.0,0.0,0.0001518311582946447,0.0,0.0,-0.0005527269090063647],[0.6653804782863739,0.3333333333333333,0.782089344202718,0.5,0.11670886591634407,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.068358154081044,0.9384882922619097,0.8333333333333334,0.0699762387920607,0.9384882922619097,0.8333333333333334,0.0670040453540604,0.0,0.0,0.001618084711016702,0.0,0.0,-0.001354108726983587],[0.44875601086938466,0.0,1.0,1.0,0.5512439891306152,1.0,1.0,1.0,0.030325315707328104,1.0,1.0,0.03374038845735632,1.0,1.0,0.0289928084259604,0.0,0.0,0.0034150727500282126,0.0,0.0,-0.0013325072813677044],[0.8362970934676666,0.6666666666666666,1.0,1.0,0.16370290653233346,0.3333333333333333,1.0,1.0,0.06828150567844295,1.0,1.0,0.0679975703038646,1.0,1.0,0.05612310626722236,0.0,0.0,-0.00028393537457835897,0.0,0.0,-0.012158399411220594],[0.679898145408475,0.3333333333333333,0.679898145408475,0.3333333333333333,0.0,0.0,0.7747853857295762,0.5,0.03407175308836757,0.8154648767857289,0.5,0.03380444884573321,0.8154648767857289,0.5,0.031515969328558054,-0.04067949105615265,0.0,-0.00026730424263436643,-0.04067949105615265,0.0,-0.0025557837598095177],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.023503884407652397,0.0,0.0,0.02362651692065847,0.0,0.0,0.02360539841555337,0.0,0.0,0.00012263251300607438,0.0,0.0,0.00010151400790096724],[1.0,1.0,0.8436010519408085,0.6666666666666666,-0.15639894805919155,-0.3333333333333333,1.0,1.0,0.036196225416607684,1.0,1.0,0.03562055369040072,1.0,1.0,0.03220914056338162,0.0,0.0,-0.0005756717262069675,0.0,0.0,-0.003987084853226062],[0.21958822755132246,0.0,0.38921865435232234,0.0,0.16963042680099985,0.0,0.32237733936211804,0.0,0.10071138297195277,0.32237733936211804,0.0,0.10172418689188067,0.32237733936211804,0.0,0.10403009495596242,0.0,0.0,0.0010128039199279206,0.0,0.0,0.0033187119840096557],[0.15511275967889884,0.0,1.0,1.0,0.8448872403211012,1.0,1.0,1.0,0.59732137193956,1.0,1.0,0.5877025235587052,1.0,1.0,0.6357003752176991,0.0,0.0,-0.009618848380854873,0.0,0.0,0.03837900327813896],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.028827316049758866,1.0,1.0,0.028009836579981715,1.0,1.0,0.028919792532138083,0.0,0.0,-0.0008174794697771486,0.0,0.0,9.247648237922177e-05],[0.21958822755132246,0.0,0.7539531690476383,0.3333333333333333,0.534364941496316,0.3333333333333333,0.6309297535714576,0.0,0.1455072114318152,0.6309297535714576,0.0,0.14602086538253037,0.6309297535714576,0.0,0.15797549631864957,0.0,0.0,0.0005136539507151816,0.0,0.0,0.012468284886834375],[0.8217794263455654,0.6666666666666666,0.48281970629313076,0.0,-0.33895972005243474,-0.6666666666666666,0.5234991973492834,0.0,0.24220711332406195,0.5234991973492834,0.0,0.2390924455504425,0.5568747299322943,0.0,0.2323235572924692,0.0,0.0,-0.00311466777361945,-0.03337553258301074,0.0,-0.009883556031592744],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.2511299176760419,1.0,1.0,0.24946067244946488,1.0,1.0,0.2701064817865375,0.0,0.0,-0.0016692452265770704,0.0,0.0,0.018976564110495548],[0.5936010519408085,0.3333333333333333,1.0,1.0,0.4063989480591916,0.6666666666666666,1.0,1.0,0.07501906856901842,1.0,1.0,0.07431367102471605,1.0,1.0,0.06309476324209674,0.0,0.0,-0.0007053975443023727,0.0,0.0,-0.011924305326921686],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.113154096137623,1.0,1.0,0.11276666517665566,1.0,1.0,0.1263301376132576,0.0,0.0,-0.0003874309609673346,0.0,0.0,0.013176041475634595],[1.0,1.0,0.30292156088465577,0.16666666666666666,-0.6970784391153443,-0.8333333333333334,0.30292156088465577,0.16666666666666666,0.0035278383278328656,0.30292156088465577,0.16666666666666666,0.003543806662456033,0.33629709346766656,0.16666666666666666,0.003202343372934093,0.0,0.0,1.5968334623166463e-05,-0.03337553258301074,0.0,-0.000325494954898773],[0.5486716123700298,0.3333333333333333,1.0,1.0,0.4513283876299701,0.6666666666666666,1.0,1.0,0.15588385366434157,1.0,1.0,0.15599149299294135,1.0,1.0,0.14094461480902995,0.0,0.0,0.00010763932859978852,0.0,0.0,-0.014939238855311602],[0.4166666666666667,0.3333333333333333,0.4653382790366965,0.0,0.04867161237002987,-0.3333333333333333,0.4640520906564038,0.0,0.12594965131093624,0.4640520906564038,0.0,0.12535947055710225,0.4756059976441716,0.0,0.12757318966081208,0.0,0.0,-0.0005901807538339782,-0.011553906987767823,0.0,0.0016235383498757992],[0.0644754678724236,0.0,0.9384882922619097,0.8333333333333334,0.874012824389486,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.36345170609921257,0.9384882922619097,0.8333333333333334,0.3595865112245744,0.9384882922619097,0.8333333333333334,0.348896790680032,0.0,0.0,-0.003865194874638142,0.0,0.0,-0.01455491541918059],[0.4245685381563611,0.16666666666666666,0.3174392280067568,0.0,-0.10712931014960429,-0.16666666666666666,0.24140985314656538,0.0,0.053509935881239395,0.30588532101898896,0.0,0.05279095917364688,0.38921865435232234,0.0,0.03970697912390977,-0.0644754678724236,0.0,-0.0007189767075925077,-0.14780880120575693,0.0,-0.013802956757329623],[0.21228426907818054,0.0,0.5298137469091201,0.16666666666666666,0.3175294778309396,0.16666666666666666,0.5,0.0,0.082106472788609,0.5,0.0,0.08324100794852185,0.5,0.0,0.09090788932013479,0.0,0.0,0.0011345351599128552,0.0,0.0,0.008801416531525795],[0.6154226775360514,0.16666666666666666,0.48114213453909027,0.16666666666666666,-0.1342805429969611,0.0,0.4756059976441716,0.0,0.3774936413770811,0.4756059976441716,0.0,0.3793660192184977,0.4756059976441716,0.0,0.34704660235911233,0.0,0.0,0.0018723778414166507,0.0,0.0,-0.030447039017968705],[0.1289509357448472,0.0,0.21958822755132246,0.0,0.09063729180647524,0.0,0.16963042680099985,0.0,0.22995921280286502,0.16963042680099985,0.0,0.2302100207621914,0.16963042680099985,0.0,0.23350526196087082,0.0,0.0,0.0002508079593264187,0.0,0.0,0.0035460491580057533],[0.21533827903669653,0.0,0.4153804782863739,0.0,0.2000421992496774,0.0,0.13625489421798911,0.0,0.09630095079743188,0.13625489421798911,0.0,0.0970738850610191,0.13625489421798911,0.0,0.10936100167227547,0.0,0.0,0.0007729342635872221,0.0,0.0,0.013060050874843592],[0.33629709346766656,0.16666666666666666,0.3436010519408084,0.16666666666666666,0.007303958473141904,0.0,0.6051549589285763,0.5,0.14360503813154754,0.6051549589285763,0.5,0.14212614841914914,0.6051549589285763,0.5,0.13748699112199236,0.0,0.0,-0.0014788897123983776,0.0,0.0,-0.006118047009555152],[0.5016775717540405,0.0,0.3320471449530406,0.0,-0.16963042680099985,0.0,0.42337259960025114,0.0,0.13375978461952023,0.4567481321832619,0.0,0.13899343684072937,0.4683020391710297,0.0,0.14014428077562657,-0.03337553258301074,0.0,0.005233652221209134,-0.04492943957077857,0.0,0.006384496156106356],[0.4943736132808985,0.0,0.7747853857295762,0.5,0.28041177244867754,0.5,0.7718216255952429,0.6666666666666666,0.03431399797478349,0.7718216255952429,0.6666666666666666,0.034886695317979007,0.7718216255952429,0.6666666666666666,0.03452010229819535,0.0,0.0,0.000572697343195519,0.0,0.0,0.00020610432341184974],[0.5568747299322943,0.0,0.575732595393204,0.0,0.01885786546090973,0.0,0.575732595393204,0.0,0.16381716052200526,0.575732595393204,0.0,0.1625282209632205,0.575732595393204,0.0,0.15257291350743993,0.0,0.0,-0.0012889395587847724,0.0,0.0,-0.011244247014565376],[0.27250978843597823,0.0,0.0,0.0,-0.27250978843597823,0.0,0.0,0.0,0.13854959710403045,0.0,0.0,0.14196166241747724,0.0,0.0,0.15567989771143742,0.0,0.0,0.0034120653134467704,0.0,0.0,0.017130300607406952],[0.4110402799475652,0.0,0.8978088012057569,0.8333333333333334,0.48676852125819164,0.8333333333333334,1.0,1.0,0.15228235338675067,1.0,1.0,0.14820579576808188,1.0,1.0,0.1338432089307587,0.0,0.0,-0.00407655761866882,0.0,0.0,-0.01843914445599196],[0.2529637601343332,0.0,0.7311421345390903,0.5,0.478178374404757,0.5,1.0,1.0,0.14557917660709005,1.0,1.0,0.14544925552054988,1.0,1.0,0.1921605756002697,0.0,0.0,-0.00012992108654014586,0.0,0.0,0.0465813989931797],[0.6081187190629095,0.3333333333333333,0.648798210119062,0.3333333333333333,0.04067949105615265,0.0,0.6914520523962429,0.3333333333333333,0.035169574114017096,0.6914520523962429,0.3333333333333333,0.035554163283875485,0.6914520523962429,0.3333333333333333,0.03350983618567026,0.0,0.0,0.00038458916985839147,0.0,0.0,-0.001659737928346838],[0.8436010519408085,0.6666666666666666,1.0,1.0,0.15639894805919155,0.3333333333333333,1.0,1.0,0.01550006542145408,1.0,1.0,0.015987870726041898,1.0,1.0,0.015405074744059458,0.0,0.0,0.00048780530458781895,0.0,0.0,-9.499067739462414e-05],[0.5568747299322943,0.0,0.793643251190486,0.5,0.2367685212581917,0.5,0.9384882922619097,0.8333333333333334,0.15729549915835542,0.9384882922619097,0.8333333333333334,0.155963726659485,0.9384882922619097,0.8333333333333334,0.1677183232568296,0.0,0.0,-0.0013317724988704128,0.0,0.0,0.010422824098474212],[0.8144754678724236,0.6666666666666666,1.0,1.0,0.18552453212757639,0.3333333333333333,1.0,1.0,0.05675209088931348,1.0,1.0,0.057560959395943634,1.0,1.0,0.05280437837326294,0.0,0.0,0.0008088685066301587,0.0,0.0,-0.003947712516050538],[0.7602677186074751,0.5,0.9384882922619097,0.8333333333333334,0.17822057365443447,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.022880313243666617,0.9384882922619097,0.8333333333333334,0.02311984398924445,1.0,1.0,0.02390952408548773,0.0,0.0,0.0002395307455778325,-0.061511707738090414,-0.16666666666666666,0.0010292108418211165],[0.3965226128254642,0.0,0.40807651981323206,0.16666666666666666,0.011553906987767823,0.16666666666666666,0.4269343852741418,0.16666666666666666,0.02680557670948666,0.4269343852741418,0.16666666666666666,0.026926696738226234,0.4269343852741418,0.16666666666666666,0.026539446407179562,0.0,0.0,0.00012112002873957346,0.0,0.0,-0.0002661303023071021],[0.532089344202718,0.16666666666666666,0.7718216255952429,0.6666666666666666,0.2397322813925249,0.5,1.0,1.0,0.1310976710701855,1.0,1.0,0.1337606614184124,1.0,1.0,0.1317655148285153,0.0,0.0,0.002662990348226891,0.0,0.0,0.0006678437583297891],[0.0644754678724236,0.0,0.4923992620598705,0.0,0.4279237941874469,0.0,0.648798210119062,0.16666666666666666,0.0794085463786832,0.648798210119062,0.16666666666666666,0.07892457700430121,0.648798210119062,0.16666666666666666,0.08399948305733407,0.0,0.0,-0.0004839693743819932,0.0,0.0,0.004590936678650875],[0.28406369542374604,0.0,1.0,1.0,0.715936304576254,1.0,1.0,1.0,0.057140355147451444,1.0,1.0,0.054444345248228415,1.0,1.0,0.04209036930841092,0.0,0.0,-0.002696009899223029,0.0,0.0,-0.015049985839040533],[0.29561760241151386,0.0,0.5247853857295762,0.0,0.22916778331806223,0.0,0.5872865023809717,0.0,0.12734807419818772,0.6091081279762146,0.0,0.12451658391177356,0.5872865023809717,0.0,0.11598971627658076,-0.02182162559524292,0.0,-0.0028314902864141835,0.0,0.0,-0.011358357921606969],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.0328141794714569,1.0,1.0,0.03330025065204996,1.0,1.0,0.03331483546942915,0.0,0.0,0.0004860711805930614,0.0,0.0,0.000500655997972246],[0.40807651981323206,0.0,1.0,1.0,0.591923480186768,1.0,1.0,1.0,0.07569614539104132,1.0,1.0,0.07777491940785117,1.0,1.0,0.045935960227857016,0.0,0.0,0.0020787740168098433,0.0,0.0,-0.029760185163184297],[0.42989814540847493,0.0,0.3247431864798987,0.0,-0.10515495892857625,0.0,0.48844609301223213,0.16666666666666666,0.0334418486561154,0.48844609301223213,0.16666666666666666,0.03363876450616883,0.5218216255952429,0.16666666666666666,0.03020242237487737,0.0,0.0,0.000196915850053429,-0.03337553258301074,0.0,-0.0032394262812380377],[0.4196304268009999,0.16666666666666666,0.8154648767857289,0.5,0.395834449984729,0.3333333333333333,0.692441461309548,0.16666666666666666,0.06373710613439677,0.692441461309548,0.16666666666666666,0.06392402736312762,0.7539531690476383,0.3333333333333333,0.06071883587683543,0.0,0.0,0.0001869212287308403,-0.061511707738090414,-0.16666666666666666,-0.0030182702575613615],[0.23114213453909027,0.0,1.0,1.0,0.7688578654609097,1.0,1.0,1.0,0.2445781265679409,1.0,1.0,0.23872680611253663,1.0,1.0,0.22507084371293984,0.0,0.0,-0.005851320455404273,0.0,0.0,-0.019507282855001057],[0.7718216255952429,0.6666666666666666,0.6884882922619097,0.5,-0.08333333333333333,-0.16666666666666666,0.8217794263455654,0.6666666666666666,0.1291281068981948,0.8217794263455654,0.6666666666666666,0.12732016668817894,0.8217794263455654,0.6666666666666666,0.12712783810700815,0.0,0.0,-0.0018079402100158058,0.0,0.0,-0.0020002687911866075],[0.7311421345390903,0.5,0.5016775717540405,0.0,-0.22946456278504979,-0.5,0.45803432056355464,0.0,0.3166837087754211,0.4507303620904127,0.0,0.32496201422020693,0.4695882275513224,0.0,0.37592395258982064,0.007303958473141904,0.0,0.00827830544478586,-0.011553906987767823,0.0,0.059240243814399546],[0.28406369542374604,0.0,0.7602677186074751,0.5,0.47620402318372906,0.5,1.0,1.0,0.14473526486802377,1.0,1.0,0.14544378484959836,1.0,1.0,0.15003400533145192,0.0,0.0,0.0007085199815745832,0.0,0.0,0.005298740463428128],[0.782089344202718,0.5,1.0,1.0,0.21791065579728197,0.5,1.0,1.0,0.07859928967443948,1.0,1.0,0.07798617911806961,1.0,1.0,0.05406739851683576,0.0,0.0,-0.0006131105563698529,0.0,0.0,-0.024531891157603722],[0.648798210119062,0.16666666666666666,0.20073036209041273,0.0,-0.44806784802864935,-0.16666666666666666,0.20073036209041273,0.0,0.0941389057597844,0.20073036209041273,0.0,0.09418836199778081,0.21228426907818054,0.0,0.09259584590132412,0.0,0.0,4.9456237996417444e-05,-0.011553906987767823,0.0,-0.0015430598584602797],[0.34853916329616963,0.0,0.5872865023809717,0.16666666666666666,0.23874733908480203,0.16666666666666666,0.6269765845238192,0.16666666666666666,0.1171452043866031,0.6269765845238192,0.16666666666666666,0.11656326378489879,0.6269765845238192,0.16666666666666666,0.12963896698266775,0.0,0.0,-0.0005819406017042958,0.0,0.0,0.01249376259606465],[0.10515495892857625,0.0,0.33629709346766656,0.0,0.23114213453909027,0.0,0.546607011324819,0.0,0.39350967708932,0.546607011324819,0.0,0.379420080332318,0.546607011324819,0.0,0.3410423340751181,0.0,0.0,-0.014089596757001907,0.0,0.0,-0.052467343014201896],[0.5644754678724236,0.3333333333333333,0.44145205239624286,0.0,-0.12302341547618083,-0.3333333333333333,0.5102677186074751,0.16666666666666666,0.03457897715899066,0.5102677186074751,0.16666666666666666,0.03500241489018261,0.5102677186074751,0.16666666666666666,0.0323142024213027,0.0,0.0,0.0004234377311919529,0.0,0.0,-0.002264774737687952],[0.5132314787418083,0.16666666666666666,0.429898145408475,0.0,-0.08333333333333333,-0.16666666666666666,0.8154648767857288,0.5,0.16907137055108978,0.8154648767857288,0.5,0.1709406974764148,0.8154648767857288,0.5,0.15917691065710635,0.0,0.0,0.0018693269253250214,0.0,0.0,-0.009894459893983456],[0.10515495892857625,0.0,0.13625489421798911,0.0,0.03109993528941286,0.0,0.32968129783525996,0.0,0.03430438780161427,0.32968129783525996,0.0,0.03581400340749507,0.2652058299628363,0.0,0.040779560798989666,0.0,0.0,0.0015096156058808012,0.0644754678724236,0.0,0.006475172997375399],[0.7747853857295762,0.5,0.543643251190486,0.3333333333333333,-0.23114213453909027,-0.16666666666666666,0.6269765845238192,0.16666666666666666,0.23322063746403318,0.6269765845238192,0.16666666666666666,0.23788007266916614,0.7103099178571526,0.3333333333333333,0.23887558950545462,0.0,0.0,0.004659435205133019,-0.08333333333333333,-0.16666666666666666,0.005654952041421496],[0.37697658452381916,0.0,0.24140985314656538,0.0,-0.1355667313772538,0.0,0.07177942634556551,0.0,0.13574399859528566,0.07177942634556551,0.0,0.13609843546998832,0.0644754678724236,0.0,0.13523283413728882,0.0,0.0,0.0003544368747026245,0.007303958473141904,0.0,-0.0005111644579968809],[0.3320471449530406,0.0,1.0,1.0,0.6679528550469594,1.0,1.0,1.0,0.1383725352329159,1.0,1.0,0.13569234665192578,1.0,1.0,0.10608515270537135,0.0,0.0,-0.0026801885809901605,0.0,0.0,-0.03228738252754456],[0.0644754678724236,0.0,0.8362970934676666,0.6666666666666666,0.7718216255952429,0.6666666666666666,1.0,1.0,0.2684309098748263,1.0,1.0,0.2697032104869827,1.0,1.0,0.2719634836207025,0.0,0.0,0.0012723006121563253,0.0,0.0,0.0035325737458760972],[0.3558431217693116,0.0,0.8769765845238192,0.6666666666666666,0.5211334627545076,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.2249199025861889,0.9384882922619097,0.8333333333333334,0.22452430795344167,0.9384882922619097,0.8333333333333334,0.17790430091929502,0.0,0.0,-0.0003955946327472773,0.0,0.0,-0.047015601666893926],[0.13625489421798911,0.0,0.8769765845238192,0.6666666666666666,0.74072169030583,0.6666666666666666,1.0,1.0,0.12165478757571335,1.0,1.0,0.12511129589816214,1.0,1.0,0.12618958182476683,0.0,0.0,0.0034565083224487986,0.0,0.0,0.004534794249053502],[0.14780880120575693,0.0,0.7747853857295762,0.5,0.6269765845238192,0.5,1.0,1.0,0.353114295689088,1.0,1.0,0.352117218867285,1.0,1.0,0.34441434144723987,0.0,0.0,-0.00099707682180297,0.0,0.0,-0.00869995424184801],[0.2718216255952429,0.0,1.0,1.0,0.7281783744047571,1.0,1.0,1.0,0.2727300725507353,1.0,1.0,0.27304457197039933,1.0,1.0,0.26660904723539,0.0,0.0,0.000314499419664031,0.0,0.0,-0.006121025315345369],[0.6769343852741417,0.3333333333333333,1.0,1.0,0.3230656147258582,0.6666666666666666,1.0,1.0,0.2431896357579608,1.0,1.0,0.24438197985328566,1.0,1.0,0.22105975252673582,0.0,0.0,0.0011923440953248803,0.0,0.0,-0.022129883231224987],[0.9166666666666666,0.8333333333333334,0.8154648767857289,0.5,-0.1012017898809379,-0.3333333333333333,1.0,1.0,0.07781342073394117,1.0,1.0,0.0769865877905868,1.0,1.0,0.053080300342518434,0.0,0.0,-0.0008268329433543774,0.0,0.0,-0.024733120391422735],[0.6154226775360514,0.3333333333333333,0.47689218602446437,0.16666666666666666,-0.138530491511587,-0.16666666666666666,0.5102677186074751,0.0,0.05349213447245189,0.5102677186074751,0.0,0.053787807761428684,0.5102677186074751,0.0,0.05799599535169601,0.0,0.0,0.00029567328897679625,0.0,0.0,0.0045038608792441264],[0.4705776364646275,0.0,0.6269765845238192,0.3333333333333333,0.15639894805919155,0.3333333333333333,0.6091081279762146,0.0,0.15291574692012438,0.6091081279762146,0.0,0.1538148604720063,0.6091081279762146,0.0,0.18257827981862765,0.0,0.0,0.0008991135518818831,0.0,0.0,0.029662532898503253],[0.27981374690912014,0.0,0.3654226775360514,0.0,0.08560893062693122,0.0,0.6309297535714576,0.0,0.11423751329328746,0.6309297535714576,0.0,0.11407801513193627,0.6309297535714576,0.0,0.13015801679874942,0.0,0.0,-0.00015949816135117414,0.0,0.0,0.015920503505461984],[0.3436010519408084,0.0,1.0,1.0,0.6563989480591915,1.0,1.0,1.0,0.06285730405359137,1.0,1.0,0.06334253590034325,1.0,1.0,0.04142190280878593,0.0,0.0,0.00048523184675188137,0.0,0.0,-0.021435401244805443],[0.8217794263455654,0.6666666666666666,0.3247431864798987,0.0,-0.49703623986566675,-0.6666666666666666,0.14355885269113103,0.0,0.11131510830487294,0.14355885269113103,0.0,0.1062717164160442,0.3131892794921309,0.0,0.10474715283500562,0.0,0.0,-0.005043391888828727,-0.16963042680099985,0.0,-0.006567955469867313],[0.20073036209041273,0.0,0.29136765389688796,0.0,0.09063729180647524,0.0,0.33698525630840187,0.0,0.0819041308968435,0.33698525630840187,0.0,0.08109965519841918,0.27250978843597823,0.0,0.08391369880863098,0.0,0.0,-0.0008044756984243022,0.0644754678724236,0.0,0.0020095679117875017],[0.30292156088465577,0.0,1.0,1.0,0.6970784391153443,1.0,1.0,1.0,0.2005811586811852,1.0,1.0,0.2047128406611464,1.0,1.0,0.16436538232638379,0.0,0.0,0.004131681979961224,0.0,0.0,-0.036215776354801395],[0.648798210119062,0.3333333333333333,0.5936010519408085,0.3333333333333333,-0.055197158178253665,0.0,0.6551127596788988,0.5,0.01329218024654543,0.6551127596788988,0.5,0.01350588424773158,0.6551127596788988,0.5,0.013046962574031597,0.0,0.0,0.00021370400118614518,0.0,0.0,-0.00024521767251383227],[0.8978088012057569,0.8333333333333334,0.5350531043370513,0.0,-0.36275569686870573,-0.8333333333333334,0.6091081279762146,0.0,0.08554639729492396,0.6091081279762146,0.0,0.0864422672466562,0.6091081279762146,0.0,0.0829183614419237,0.0,0.0,0.000895869951732226,0.0,0.0,-0.0026280358530002684],[0.14355885269113103,0.0,0.8769765845238192,0.6666666666666666,0.7334177318326881,0.6666666666666666,1.0,1.0,0.23726325994703187,1.0,1.0,0.23491214632051194,0.9384882922619097,0.8333333333333334,0.21572128036702987,0.0,0.0,-0.0023511136265199303,0.061511707738090414,0.16666666666666666,-0.02154197958000201],[0.568428636920062,0.0,0.5466070113248191,0.0,-0.02182162559524292,0.0,0.6299403446581525,0.16666666666666666,0.04428939740119297,0.6487982101190622,0.16666666666666666,0.04434381420831023,0.6517619702533954,0.16666666666666666,0.04238893045645877,-0.01885786546090973,0.0,5.441680711725628e-05,-0.02182162559524292,0.0,-0.0019004669447341986],[0.7103099178571526,0.3333333333333333,0.6051549589285763,0.3333333333333333,-0.10515495892857625,0.0,0.6051549589285763,0.3333333333333333,0.07829487892699308,0.6051549589285763,0.3333333333333333,0.0788761219335657,0.5029637601343332,0.16666666666666666,0.08101075230554966,0.0,0.0,0.0005812430065726038,0.10219119879424306,0.16666666666666666,0.00271587337855657],[0.37766474736455447,0.0,0.7321315434523954,0.3333333333333333,0.35446679608784093,0.3333333333333333,0.8551549589285763,0.6666666666666666,0.19455065041527364,0.8551549589285763,0.6666666666666666,0.19310979313578602,0.9384882922619097,0.8333333333333334,0.22043284011974584,0.0,0.0,-0.0014408572794876765,-0.08333333333333333,-0.16666666666666666,0.02588218970447216],[0.5205354372149501,0.0,0.48844609301223213,0.16666666666666666,-0.03208934420271802,0.16666666666666666,0.47689218602446437,0.0,0.13997509073999265,0.4051127596788988,0.0,0.14399871550034696,0.39355885269113106,0.0,0.14433785782893363,0.07177942634556551,0.0,0.0040236247603543185,0.08333333333333333,0.0,0.004362767088941008],[0.27675973695060413,0.0,0.793643251190486,0.5,0.5168835142398818,0.5,0.9384882922619097,0.8333333333333334,0.20381774305620046,0.9384882922619097,0.8333333333333334,0.20657794783411054,0.9384882922619097,0.8333333333333334,0.22406291344816245,0.0,0.0,0.0027602047779100893,0.0,0.0,0.02024517039196204],[0.20073036209041273,0.0,0.29136765389688796,0.0,0.09063729180647524,0.0,0.42337259960025114,0.0,0.04749778550559269,0.42337259960025114,0.0,0.046001563540890855,0.41606864112710923,0.0,0.04715678587810746,0.0,0.0,-0.0014962219647018345,0.007303958473141904,0.0,-0.0003409996274852285],[0.7384460930122322,0.5,1.0,1.0,0.2615539069877678,0.5,1.0,1.0,0.14133454410764873,1.0,1.0,0.14102207084953772,1.0,1.0,0.11036949111110855,0.0,0.0,-0.00031247325811101435,0.0,0.0,-0.030965052996540152],[0.8154648767857289,0.5,0.9166666666666666,0.8333333333333334,0.1012017898809379,0.3333333333333333,0.6706198357143051,0.16666666666666666,0.17578368462836877,0.6706198357143051,0.16666666666666666,0.17950326265266084,0.6706198357143051,0.16666666666666666,0.18769171733916348,0.0,0.0,0.003719578024292123,0.0,0.0,0.011908032710794771],[0.1289509357448472,0.0,0.46327367799148567,0.0,0.33432274224663844,0.0,0.5902502625153049,0.0,0.04856826878948605,0.5902502625153049,0.0,0.048016239831636214,0.5902502625153049,0.0,0.04691687958300681,0.0,0.0,-0.0005520289578498358,0.0,0.0,-0.0016513892064792292],[0.6183864376703846,0.16666666666666666,0.4871599046319394,0.16666666666666666,-0.1312265330384451,0.0,0.434926506588019,0.0,0.06522119281730178,0.434926506588019,0.0,0.06401477265734513,0.434926506588019,0.0,0.06679686397757213,0.0,0.0,-0.0012064201599566442,0.0,0.0,0.0015756711602703637],[0.23114213453909027,0.16666666666666666,0.6884882922619097,0.3333333333333333,0.45734615772281934,0.16666666666666666,0.4768921860244643,0.0,0.06681400518037552,0.4768921860244643,0.0,0.06623586934768512,0.5936010519408085,0.16666666666666666,0.0794398512277362,0.0,0.0,-0.0005781358326904023,-0.11670886591634407,-0.16666666666666666,0.012625846047360676],[0.13625489421798911,0.0,0.7539531690476385,0.3333333333333333,0.6176982748296492,0.3333333333333333,0.6051549589285763,0.16666666666666666,0.12599237950868789,0.6051549589285763,0.16666666666666666,0.12616982726058099,0.6051549589285763,0.16666666666666666,0.1284800376380323,0.0,0.0,0.00017744775189310362,0.0,0.0,0.002487658129344418],[0.8144754678724236,0.6666666666666666,0.6372443031312943,0.16666666666666666,-0.17723116474112932,-0.5,0.692441461309548,0.16666666666666666,0.1388693575739815,0.692441461309548,0.16666666666666666,0.14017469832137774,0.692441461309548,0.16666666666666666,0.15607122819769378,0.0,0.0,0.0013053407473962303,0.0,0.0,0.017201870623712298],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.11413635590243783,1.0,1.0,0.12093514027710167,1.0,1.0,0.0893305813753625,0.0,0.0,0.006798784374663858,0.0,0.0,-0.02480577452707532],[0.2529637601343332,0.0,1.0,1.0,0.7470362398656668,1.0,1.0,1.0,0.1505729134716964,1.0,1.0,0.1452879834429466,1.0,1.0,0.09849148398885732,0.0,0.0,-0.00528493002874979,0.0,0.0,-0.052081429482839066],[0.679898145408475,0.3333333333333333,0.30588532101898896,0.0,-0.374012824389486,-0.3333333333333333,0.34853916329616963,0.0,0.27768481945830725,0.34853916329616963,0.0,0.2765456189489033,0.36739702875707936,0.0,0.2907359168393373,0.0,0.0,-0.0011392005094040512,-0.01885786546090973,0.0,0.013051097381030052],[0.27675973695060413,0.0,1.0,1.0,0.7232402630493958,1.0,1.0,1.0,0.10889671067270724,1.0,1.0,0.1113004719321305,1.0,1.0,0.10521568675939354,0.0,0.0,0.002403761259423249,0.0,0.0,-0.0036810239133137127],[0.14355885269113103,0.0,0.14780880120575693,0.0,0.004249948514625919,0.0,0.20073036209041273,0.0,0.06206931479071346,0.13625489421798911,0.0,0.06294772320888144,0.24140985314656538,0.0,0.060716648042280934,0.0644754678724236,0.0,0.0008784084181679879,-0.04067949105615265,0.0,-0.0013526667484325251],[0.5102677186074751,0.16666666666666666,1.0,1.0,0.4897322813925249,0.8333333333333334,1.0,1.0,0.212076986831774,1.0,1.0,0.210821510964883,1.0,1.0,0.22189201743824963,0.0,0.0,-0.001255475866891033,0.0,0.0,0.009815030606475648],[0.27981374690912014,0.0,0.4166666666666667,0.0,0.13685291975754654,0.0,0.4768921860244643,0.0,0.1065023986284983,0.4768921860244643,0.0,0.10657009852897313,0.4768921860244643,0.0,0.108716787890847,0.0,0.0,6.769990047485533e-05,0.0,0.0,0.002214389262348732],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.011806295993239865,0.9384882922619097,0.8333333333333334,0.011677158419591736,0.9384882922619097,0.8333333333333334,0.012252181030470188,0.0,0.0,-0.00012913757364812855,0.0,0.0,0.0004458850372303213],[0.5350531043370513,0.0,0.13625489421798911,0.0,-0.3987982101190621,0.0,0.13625489421798911,0.0,0.08521889963802694,0.1289509357448472,0.0,0.08573933669364776,0.13625489421798911,0.0,0.08902292058771694,0.007303958473141904,0.0,0.0005204370556208312,0.0,0.0,0.003804020949689988],[0.7205776364646276,0.3333333333333333,1.0,1.0,0.27942236353537236,0.6666666666666666,1.0,1.0,0.13770386493459472,1.0,1.0,0.13291854445082707,1.0,1.0,0.10625191343988026,0.0,0.0,-0.004785320483767651,0.0,0.0,-0.03145195149471446],[0.39355885269113106,0.0,0.4821315434523954,0.0,0.0885726907612644,0.0,0.5436432511904858,0.0,0.10173283580709201,0.5436432511904858,0.0,0.10067439484702455,0.5436432511904858,0.0,0.08562786235369296,0.0,0.0,-0.0010584409600674601,0.0,0.0,-0.01610497345339904],[0.9166666666666666,0.8333333333333334,0.4683020391710297,0.0,-0.44836462749563694,-0.8333333333333334,0.43067655807339306,0.0,0.09669957703076526,0.43067655807339306,0.0,0.0949809335303912,0.42337259960025114,0.0,0.09604529797623229,0.0,0.0,-0.0017186435003740698,0.007303958473141904,0.0,-0.0006542790545329824],[0.20073036209041273,0.0,0.5350531043370511,0.0,0.33432274224663844,0.0,0.5654648767857289,0.0,0.19082997627359977,0.5654648767857289,0.0,0.1926143259422608,0.5872865023809717,0.0,0.19298691548983546,0.0,0.0,0.001784349668661013,-0.02182162559524292,0.0,0.002156939216235674],[0.429898145408475,0.0,0.13625489421798911,0.0,-0.29364325119048584,0.0,0.0644754678724236,0.0,0.27168233296738303,0.0644754678724236,0.0,0.2773416216742323,0.0,0.0,0.2611179856946027,0.0,0.0,0.005659288706849228,0.0644754678724236,0.0,-0.010564347272780265],[0.29364325119048584,0.0,0.782089344202718,0.5,0.48844609301223213,0.5,1.0,1.0,0.07852706349683015,1.0,1.0,0.07378383508998503,1.0,1.0,0.0575925997268465,0.0,0.0,-0.004743228406845154,0.0,0.0,-0.020934463769983674],[0.6666666666666666,0.5,0.6884882922619097,0.5,0.02182162559524292,0.0,0.75,0.6666666666666666,0.01144417385816398,0.75,0.6666666666666666,0.011679031900013702,0.7718216255952429,0.6666666666666666,0.009742029515738718,0.0,0.0,0.00023485804184972012,-0.02182162559524292,0.0,-0.001702144342425262],[0.15511275967889884,0.0,0.28208934420271803,0.0,0.12697658452381919,0.0,0.30292156088465577,0.0,0.519309234883625,0.3247431864798987,0.0,0.5176122545287302,0.30292156088465577,0.0,0.5502932105395014,-0.02182162559524292,0.0,-0.0016969803548948688,0.0,0.0,0.03098397565587634],[0.8333333333333334,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.10515495892857625,0.0,0.9384882922619097,0.8333333333333334,0.011880329857062713,1.0,1.0,0.01120659793623975,1.0,1.0,0.011198819358594297,-0.061511707738090414,-0.16666666666666666,-0.0006737319208229655,-0.061511707738090414,-0.16666666666666666,-0.0006815104984684172],[0.6987560108693848,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.17822057365443447,0.3333333333333333,1.0,1.0,0.11080291600408247,1.0,1.0,0.11027331418218843,1.0,1.0,0.10023533519443428,0.0,0.0,-0.0005296018218940337,0.0,0.0,-0.010567580809648166],[0.08333333333333333,0.0,0.429898145408475,0.0,0.34656481207514167,0.0,0.6091081279762146,0.0,0.0764856163073035,0.6091081279762146,0.0,0.07762713667436234,0.5247853857295762,0.0,0.09819291353234126,0.0,0.0,0.0011415203670588649,0.0843227422466385,0.0,0.021707297225037763],[0.45803432056355464,0.0,0.5089815302271824,0.0,0.05094720966362775,0.0,0.43067655807339306,0.0,0.17919465213493282,0.43067655807339306,0.0,0.1798039280260231,0.43067655807339306,0.0,0.20263884139877295,0.0,0.0,0.0006092758910902855,0.0,0.0,0.023444189263840103],[0.29561760241151386,0.16666666666666666,0.29561760241151386,0.16666666666666666,0.0,0.0,0.30292156088465577,0.16666666666666666,0.012371191776076332,0.23844609301223219,0.16666666666666666,0.012639288518396933,0.30292156088465577,0.16666666666666666,0.012384222246516021,0.0644754678724236,0.0,0.00026809674232060153,0.0,0.0,1.3030470439691011e-05],[0.4923992620598705,0.0,0.7205776364646277,0.3333333333333333,0.22817837440475708,0.3333333333333333,0.6309297535714576,0.0,0.25651282694477834,0.6309297535714576,0.0,0.2598284557814711,0.6309297535714576,0.0,0.3084186119175209,0.0,0.0,0.0033156288366928115,0.0,0.0,0.05190578497274253],[0.9384882922619097,0.8333333333333334,0.48509530358672864,0.0,-0.453392988675181,-0.8333333333333334,0.48509530358672864,0.0,0.11393786681169317,0.48509530358672864,0.0,0.11465822210903918,0.48509530358672864,0.0,0.11827120397066009,0.0,0.0,0.0007203552973460486,0.0,0.0,0.004333337158966928],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.020192223199292297,1.0,1.0,0.021023769242521407,1.0,1.0,0.01228029551995812,0.0,0.0,0.0008315460432291125,0.0,0.0,-0.007911927679334178],[0.0644754678724236,0.0,0.3102255193577977,0.0,0.2457500514853741,0.0,0.3941567657076835,0.0,0.09293559678774503,0.3941567657076835,0.0,0.09139412802684145,0.3941567657076835,0.0,0.08583529675292571,0.0,0.0,-0.0015414687609035672,0.0,0.0,-0.007100300034819318],[1.0,1.0,0.47560599764417155,0.0,-0.5243940023558283,-1.0,0.5089815302271824,0.0,0.22988627451480034,0.5423570628101931,0.0,0.2292489031025149,0.5089815302271824,0.0,0.23048225897562205,-0.03337553258301074,0.0,-0.0006373714122854512,0.0,0.0,0.000595984460821686],[0.4269343852741418,0.0,0.9051127596788988,0.8333333333333334,0.478178374404757,0.8333333333333334,1.0,1.0,0.055461822464041195,1.0,1.0,0.053595405931780006,1.0,1.0,0.03791516092547408,0.0,0.0,-0.0018664165322611903,0.0,0.0,-0.017546661538567116],[0.6372443031312943,0.16666666666666666,1.0,1.0,0.36275569686870573,0.8333333333333334,1.0,1.0,0.02683720782067849,1.0,1.0,0.026361335608610398,1.0,1.0,0.030370267098920583,0.0,0.0,-0.00047587221206809774,0.0,0.0,0.003533059278242089],[0.27250978843597823,0.0,0.7718216255952429,0.6666666666666666,0.49931183715926464,0.6666666666666666,0.5257747946428813,0.0,0.21252586918089703,0.5257747946428813,0.0,0.21030881931923587,0.5257747946428813,0.0,0.2036435203453103,0.0,0.0,-0.0022170498616611426,0.0,0.0,-0.008882348835586747],[0.9051127596788988,0.8333333333333334,0.8978088012057569,0.8333333333333334,-0.007303958473141904,0.0,1.0,1.0,0.04142055158918225,1.0,1.0,0.04169565433544558,1.0,1.0,0.04062735290217872,0.0,0.0,0.00027510274626332533,0.0,0.0,-0.0007931986870035294],[0.3820049457033632,0.16666666666666666,0.13625489421798911,0.0,-0.2457500514853741,-0.16666666666666666,0.0,0.0,0.34881947367623134,0.0,0.0,0.3548712259568419,0.0,0.0,0.40019041656909926,0.0,0.0,0.006051752280610628,0.0,0.0,0.051370942892868],[0.658076519813232,0.3333333333333333,0.29136765389688796,0.0,-0.36670886591634405,-0.3333333333333333,0.21533827903669653,0.0,0.06887952827181969,0.21533827903669653,0.0,0.06934261016031061,0.20803432056355464,0.0,0.058788320348837665,0.0,0.0,0.00046308188849092266,0.007303958473141904,0.0,-0.01009120792298201],[0.6299403446581523,0.16666666666666666,0.6299403446581523,0.16666666666666666,0.0,0.0,0.6590659287265371,0.16666666666666666,0.01226078498102562,0.6372443031312943,0.16666666666666666,0.01213646105834186,0.6590659287265371,0.16666666666666666,0.01220415273029167,0.02182162559524292,0.0,-0.00012432392268375958,0.0,0.0,-5.66322507339497e-05],[0.19342640361727081,0.0,0.3144754678724236,0.0,0.12104906425515279,0.0,0.39780880120575696,0.0,0.0706150358276766,0.39780880120575696,0.0,0.06983457115046444,0.4166666666666667,0.0,0.07932669595974863,0.0,0.0,-0.0007804646772121738,-0.01885786546090973,0.0,0.00871166013207201],[0.4051127596788988,0.3333333333333333,0.4166666666666667,0.3333333333333333,0.011553906987767823,0.0,0.3217794263455655,0.16666666666666666,0.1210015536422762,0.3217794263455655,0.16666666666666666,0.12043158525347397,0.3217794263455655,0.16666666666666666,0.11717145659649676,0.0,0.0,-0.0005699683888022289,0.0,0.0,-0.0038300970457794195],[0.3217794263455655,0.0,0.6269765845238192,0.3333333333333333,0.30519715817825366,0.3333333333333333,0.6269765845238192,0.3333333333333333,0.043728079777455554,0.6269765845238192,0.3333333333333333,0.0435243204025634,0.6269765845238192,0.3333333333333333,0.04251406534542235,0.0,0.0,-0.00020375937489215887,0.0,0.0,-0.0012140144320332183],[0.5539109697979611,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.3845773224639486,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.05664339850460127,0.8154648767857288,0.5,0.05632588136482999,0.8154648767857288,0.5,0.06278769904833174,0.061511707738090414,0.16666666666666666,-0.00031751713977127275,0.061511707738090414,0.16666666666666666,0.006144300543730485],[0.27250978843597823,0.0,0.7205776364646276,0.3333333333333333,0.44806784802864935,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.09940181360085969,0.9384882922619097,0.8333333333333334,0.09932791399392737,0.9384882922619097,0.8333333333333334,0.10051842930515241,0.0,0.0,-7.389960693232286e-05,0.0,0.0,0.0011166157042927286],[0.38921865435232234,0.0,0.38921865435232234,0.0,0.0,0.0,0.30588532101898896,0.0,0.031330029680000454,0.40373632147442334,0.0,0.03027954857427552,0.30588532101898896,0.0,0.03243564019610464,-0.09785100045543434,0.0,-0.0010504811057249366,0.0,0.0,0.0011056105161041856],[0.8551549589285763,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.02182162559524292,0.0,1.0,1.0,0.08742678767066381,1.0,1.0,0.09059639434115578,1.0,1.0,0.10479691663880077,0.0,0.0,0.003169606670491959,0.0,0.0,0.017370128968136948],[0.13625489421798911,0.0,0.24871381161970726,0.0,0.11245891740171816,0.0,0.34656481207514167,0.0,0.03599177050286588,0.3131892794921309,0.0,0.03605040020533826,0.34656481207514167,0.0,0.034820824943187965,0.03337553258301074,0.0,5.862970247237644e-05,0.0,0.0,-0.001170945559677921],[0.7195882275513225,0.5,0.7122842690781805,0.5,-0.007303958473141904,0.0,0.8144754678724236,0.6666666666666666,0.03041910495928898,0.8144754678724236,0.6666666666666666,0.030691182013468054,0.8144754678724236,0.6666666666666666,0.029019787928317605,0.0,0.0,0.00027207705417906685,0.0,0.0,-0.001399317030971376],[0.6987560108693848,0.3333333333333333,0.8978088012057569,0.8333333333333334,0.19905279033637224,0.5,1.0,1.0,0.028154432605529384,1.0,1.0,0.027770090632387234,1.0,1.0,0.03135791996717128,0.0,0.0,-0.00038434197314215823,0.0,0.0,0.0032034873616418884],[0.21958822755132246,0.0,0.16666666666666666,0.0,-0.05292156088465579,0.0,0.15511275967889884,0.0,0.020701808164528646,0.15511275967889884,0.0,0.021351134518405448,0.15511275967889884,0.0,0.019652013231487863,0.0,0.0,0.0006493263538767993,0.0,0.0,-0.0010497949330407841],[0.6706198357143051,0.16666666666666666,0.23844609301223219,0.0,-0.43217374270207287,-0.16666666666666666,0.21533827903669653,0.0,0.6653168016877625,0.21533827903669653,0.0,0.6650938681468296,0.14355885269113103,0.0,0.6872231127899221,0.0,0.0,-0.0002229335409330048,0.07177942634556551,0.0,0.0219063111021597],[0.7539531690476383,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.18453512321427123,0.5,1.0,1.0,0.25267991413568286,1.0,1.0,0.2453681997527659,1.0,1.0,0.2007101735630756,0.0,0.0,-0.007311714382916991,0.0,0.0,-0.05196974057260728],[0.648798210119062,0.3333333333333333,0.6081187190629095,0.3333333333333333,-0.04067949105615265,0.0,0.4705776364646275,0.0,0.03433585666721262,0.46327367799148567,0.0,0.03478450711085904,0.4705776364646275,0.0,0.03455450121778508,0.007303958473141904,0.0,0.0004486504436464235,0.0,0.0,0.00021864455057246418],[0.34853916329616963,0.0,0.9384882922619097,0.8333333333333334,0.58994912896574,0.8333333333333334,1.0,1.0,0.22285824202168067,1.0,1.0,0.21569695503283273,1.0,1.0,0.20372462154812918,0.0,0.0,-0.007161286988847919,0.0,0.0,-0.019133620473551504],[0.2652058299628363,0.0,0.08333333333333333,0.0,-0.181872496629503,0.0,0.0644754678724236,0.0,0.09385246502983001,0.0644754678724236,0.0,0.09880170181843763,0.0644754678724236,0.0,0.09397058090526127,0.0,0.0,0.00494923678860762,0.0,0.0,0.00011811587543121849],[0.793643251190486,0.5,1.0,1.0,0.20635674880951416,0.5,1.0,1.0,0.010165762055763337,1.0,1.0,0.00991530453453131,1.0,1.0,0.0046288645857735485,0.0,0.0,-0.00025045752123202574,0.0,0.0,-0.005536897469989788],[0.9384882922619097,0.8333333333333334,0.8551549589285763,0.6666666666666666,-0.08333333333333333,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.18740221640272223,1.0,1.0,0.18598977150599985,0.9384882922619097,0.8333333333333334,0.19602038258661839,-0.061511707738090414,-0.16666666666666666,-0.0014124448967223653,0.0,0.0,0.00861816618389619],[0.13625489421798911,0.0,0.21958822755132246,0.0,0.08333333333333333,0.0,0.0644754678724236,0.0,0.231576757453815,0.0644754678724236,0.0,0.23531792025309264,0.0644754678724236,0.0,0.2232434677531009,0.0,0.0,0.0037411627992776386,0.0,0.0,-0.008333289700714081],[0.7122842690781805,0.5,0.7602677186074751,0.5,0.04798344952929456,0.0,1.0,1.0,0.12378901196568604,1.0,1.0,0.11932748748013973,1.0,1.0,0.08918416295612541,0.0,0.0,-0.004461524485546314,0.0,0.0,-0.034604849009560644],[0.0,0.0,0.36739702875707936,0.0,0.36739702875707936,0.0,0.41606864112710923,0.0,0.032440486599329375,0.41606864112710923,0.0,0.03265182308723438,0.41606864112710923,0.0,0.03721881638339138,0.0,0.0,0.00021133648790501086,0.0,0.0,0.004778329784062015],[0.0,0.0,0.23114213453909027,0.16666666666666666,0.23114213453909027,0.16666666666666666,0.43492650658801896,0.0,0.10143079630409511,0.43492650658801896,0.0,0.10232659452727949,0.43492650658801896,0.0,0.10593606757056313,0.0,0.0,0.0008957982231844007,0.0,0.0,0.0045052712664680255],[0.35811871906290943,0.0,1.0,1.0,0.6418812809370905,1.0,1.0,1.0,0.1574832246974457,1.0,1.0,0.15855154051620432,1.0,1.0,0.15775924997697044,0.0,0.0,0.0010683158187586533,0.0,0.0,0.00027602527952476244],[0.07177942634556551,0.0,0.5872865023809717,0.0,0.5155070760354062,0.0,0.6309297535714576,0.0,0.12123334422264731,0.6309297535714576,0.0,0.11682616525301971,0.6309297535714576,0.0,0.13600194562269757,0.0,0.0,-0.004407178969627618,0.0,0.0,0.01476860140005023],[0.3819146958791804,0.0,0.6372443031312942,0.16666666666666666,0.2553296072521139,0.16666666666666666,0.6309297535714576,0.0,0.1201111061604429,0.6309297535714576,0.0,0.11890615762382477,0.6309297535714576,0.0,0.1243417148842094,0.0,0.0,-0.0012049485366181483,0.0,0.0,0.004230608723766504],[0.21958822755132246,0.0,0.6183864376703846,0.16666666666666666,0.39879821011906214,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.2735066619870689,0.9384882922619097,0.8333333333333334,0.2765878048757922,0.9384882922619097,0.8333333333333334,0.2891873151291952,0.0,0.0,0.0030811428887232983,0.0,0.0,0.015680653142126317],[0.37895093574484723,0.16666666666666666,0.7321315434523954,0.3333333333333333,0.35318060770754817,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.44327216604469566,0.8769765845238192,0.6666666666666666,0.44423193828386864,0.8154648767857288,0.5,0.5317280398008847,0.061511707738090414,0.16666666666666666,0.0009597722391729938,0.12302341547618083,0.3333333333333333,0.088455873756189],[0.29561760241151386,0.16666666666666666,0.29561760241151386,0.16666666666666666,0.0,0.0,0.5456176024115139,0.3333333333333333,0.0711224669639169,0.48114213453909027,0.3333333333333333,0.07209327357457336,0.48114213453909027,0.3333333333333333,0.06415011698198951,0.0644754678724236,0.0,0.0009708066106564704,0.0644754678724236,0.0,-0.006972349981927385],[0.36314708024245346,0.0,0.5102677186074751,0.0,0.14712063836502162,0.0,0.6309297535714576,0.0,0.13818160954281364,0.6309297535714576,0.0,0.13945391600800214,0.6309297535714576,0.0,0.1330186577754916,0.0,0.0,0.0012723064651884884,0.0,0.0,-0.0051629517673220104],[0.4841058946734235,0.0,0.38921865435232234,0.0,-0.09488724032110114,0.0,0.5247853857295762,0.0,0.08714937268394517,0.5059275202686664,0.0,0.08880107697247756,0.5059275202686664,0.0,0.08891296291210804,0.01885786546090973,0.0,0.0016517042885323813,0.01885786546090973,0.0,0.001763590228162865],[0.19342640361727081,0.0,0.1289509357448472,0.0,-0.0644754678724236,0.0,0.0,0.0,0.03194047588825493,0.0,0.0,0.03220174175399928,0.0,0.0,0.02677665106738758,0.0,0.0,0.00026126586574434595,0.0,0.0,-0.00516382482086735],[0.29561760241151386,0.0,0.4841058946734235,0.0,0.18848829226190958,0.0,0.41606864112710923,0.0,0.07493441741260144,0.41606864112710923,0.0,0.0744670864950221,0.4391764551026449,0.0,0.0865341631544866,0.0,0.0,-0.00046733091757934254,-0.023107813975535647,0.0,0.011599745741885152],[0.27675973695060413,0.0,0.15511275967889884,0.0,-0.1216469772717053,0.0,0.0,0.0,0.19737812460347803,0.0,0.0,0.19993334409509414,0.0,0.0,0.21615332898003556,0.0,0.0,0.00255521949161612,0.0,0.0,0.018775204376557504],[0.6872021038816168,0.3333333333333333,0.4269343852741418,0.0,-0.2602677186074751,-0.3333333333333333,0.6091081279762146,0.0,0.07781379886955583,0.6091081279762146,0.0,0.07678497701367988,0.6091081279762146,0.0,0.07747849497145731,0.0,0.0,-0.001028821855875966,0.0,0.0,-0.00033530389809852037],[0.08333333333333333,0.0,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,1.0,1.0,0.34063238162358495,1.0,1.0,0.34063216943601876,1.0,1.0,0.3273644505398991,0.0,0.0,-2.1218756620274468e-07,0.0,0.0,-0.013267931083685782],[0.1289509357448472,0.0,0.8362970934676666,0.6666666666666666,0.7073461577228194,0.6666666666666666,1.0,1.0,0.24452890684069797,1.0,1.0,0.24187893555742868,1.0,1.0,0.24043339507415126,0.0,0.0,-0.0026499712832693603,0.0,0.0,-0.004095511766546774],[0.9384882922619097,0.8333333333333334,0.6154226775360514,0.16666666666666666,-0.3230656147258582,-0.6666666666666666,0.6091081279762146,0.0,0.14864892797082876,0.6091081279762146,0.0,0.14641178153869447,0.6091081279762146,0.0,0.16262170336130458,0.0,0.0,-0.0022371464321343207,0.0,0.0,0.013972775390475803],[0.6987560108693848,0.3333333333333333,0.575732595393204,0.0,-0.12302341547618083,-0.3333333333333333,0.5902502625153049,0.0,0.24054494293399997,0.5902502625153049,0.0,0.23727810420230888,0.5902502625153049,0.0,0.21176253259078695,0.0,0.0,-0.00326683873169107,0.0,0.0,-0.02878241034321305],[0.4705776364646275,0.0,0.27981374690912014,0.0,-0.19076388955550747,0.0,0.37895093574484723,0.0,0.30390606702900247,0.36739702875707936,0.0,0.3080292291306179,0.37895093574484723,0.0,0.25767260054409835,0.011553906987767823,0.0,0.004123162101615453,0.0,0.0,-0.046233466484904125],[0.4943736132808985,0.0,0.30292156088465577,0.0,-0.19145205239624277,0.0,0.4914098531465654,0.16666666666666666,0.06864247522366355,0.4914098531465654,0.16666666666666666,0.06797407377715516,0.4914098531465654,0.16666666666666666,0.0670472832461508,0.0,0.0,-0.0006684014465083906,0.0,0.0,-0.0015951919775127573],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.12821371866558545,1.0,1.0,0.1271017697309095,1.0,1.0,0.12909441170404012,0.0,0.0,-0.0011119489346759364,0.0,0.0,0.0008806930384546883],[0.3965226128254642,0.0,0.8362970934676666,0.6666666666666666,0.4397744806422023,0.6666666666666666,1.0,1.0,0.039785332760193824,1.0,1.0,0.039391402517833234,1.0,1.0,0.03461089738722683,0.0,0.0,-0.00039393024236059754,0.0,0.0,-0.0051744353729669965],[0.6706198357143051,0.16666666666666666,0.692441461309548,0.16666666666666666,0.02182162559524292,0.0,0.6309297535714576,0.0,0.09376423030871077,0.6309297535714576,0.0,0.0926070498138778,0.6309297535714576,0.0,0.0966974467985328,0.0,0.0,-0.0011571804948329858,0.0,0.0,0.0029332164898220096],[0.0644754678724236,0.0,0.8144754678724236,0.6666666666666666,0.75,0.6666666666666666,0.9166666666666666,0.8333333333333334,0.12321537048463571,0.9166666666666666,0.8333333333333334,0.12289992909050457,0.9166666666666666,0.8333333333333334,0.13366793346479633,0.0,0.0,-0.000315441394131144,0.0,0.0,0.010452562980160613],[0.6884882922619097,0.5,0.39355885269113106,0.0,-0.29492943957077855,-0.5,0.5423570628101931,0.0,0.1464194004825426,0.5423570628101931,0.0,0.1469698604872578,0.4871599046319395,0.0,0.16312861437101348,0.0,0.0,0.0005504600047151915,0.055197158178253665,0.0,0.01670921388847088],[0.4391764551026449,0.0,0.7718216255952429,0.6666666666666666,0.332645170492598,0.6666666666666666,1.0,1.0,0.13325198379332406,1.0,1.0,0.12902509100596987,1.0,1.0,0.11278240092253582,0.0,0.0,-0.0042268927873542255,0.0,0.0,-0.020469582870788285],[0.21228426907818054,0.0,0.7529637601343332,0.5,0.5406794910561527,0.5,0.648798210119062,0.16666666666666666,0.10186417801998733,0.648798210119062,0.16666666666666666,0.10230447516165668,0.6653804782863739,0.3333333333333333,0.10974600250281275,0.0,0.0,0.0004402971416693443,-0.016582268167311842,-0.16666666666666666,0.007881824482825423],[0.6183864376703846,0.16666666666666666,1.0,1.0,0.38161356232961546,0.8333333333333334,1.0,1.0,0.020714744072269253,1.0,1.0,0.021177604095580477,1.0,1.0,0.01750841082281557,0.0,0.0,0.00046286002331122193,0.0,0.0,-0.003206333249453682],[0.0644754678724236,0.0,0.14780880120575693,0.0,0.08333333333333333,0.0,0.21958822755132246,0.0,0.42978385723160617,0.21958822755132246,0.0,0.43277009845255665,0.21228426907818054,0.0,0.4965481753898397,0.0,0.0,0.0029862412209504126,0.007303958473141904,0.0,0.0667643181582334],[0.4841058946734235,0.16666666666666666,0.5102677186074751,0.0,0.026161823934051632,-0.16666666666666666,0.5102677186074751,0.0,0.6159710173658058,0.5102677186074751,0.0,0.6045642787885529,0.5102677186074751,0.0,0.6814404486867254,0.0,0.0,-0.011406738577252903,0.0,0.0,0.06546943132091952],[0.13625489421798911,0.0,0.14780880120575693,0.0,0.011553906987767823,0.0,0.0,0.0,0.11383655910963918,0.0,0.0,0.11376354174416492,0.0,0.0,0.09510736881640264,0.0,0.0,-7.301736547424334e-05,0.0,0.0,-0.01872919029323654],[0.3333333333333333,0.16666666666666666,1.0,1.0,0.6666666666666666,0.8333333333333334,1.0,1.0,0.13435175690675608,1.0,1.0,0.13454179564384397,1.0,1.0,0.10919869843720015,0.0,0.0,0.00019003873708791318,0.0,0.0,-0.025153058469555917],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.01638258090444582,1.0,1.0,0.01563725121127828,1.0,1.0,0.012675979240078232,0.0,0.0,-0.0007453296931675437,0.0,0.0,-0.003706601664367592],[0.35811871906290943,0.0,1.0,1.0,0.6418812809370905,1.0,1.0,1.0,0.10099979632718632,1.0,1.0,0.10026463141155255,1.0,1.0,0.07958183119602372,0.0,0.0,-0.0007351649156337785,0.0,0.0,-0.021417965131162606],[0.28406369542374604,0.0,0.7132736779914858,0.3333333333333333,0.4292099825677396,0.3333333333333333,0.692441461309548,0.16666666666666666,0.2372392776356742,0.7539531690476383,0.3333333333333333,0.23012792906590115,0.7539531690476383,0.3333333333333333,0.23024847737709897,-0.061511707738090414,-0.16666666666666666,-0.00711134856977308,-0.061511707738090414,-0.16666666666666666,-0.00699080025857525],[0.3747009872302213,0.0,0.0644754678724236,0.0,-0.3102255193577977,0.0,0.1289509357448472,0.0,0.9100630849041016,0.20073036209041273,0.0,0.8920705849006577,0.0644754678724236,0.0,0.8650024004385096,-0.07177942634556551,0.0,-0.01799250000344392,0.0644754678724236,0.0,-0.04506068446559205],[0.429898145408475,0.0,0.41104027994756526,0.0,-0.01885786546090973,0.0,0.8551549589285763,0.6666666666666666,0.28521484687765314,0.8551549589285763,0.6666666666666666,0.28832692548944827,0.8551549589285763,0.6666666666666666,0.2732353191144414,0.0,0.0,0.0031120786117951466,0.0,0.0,-0.011979527763211715],[0.9384882922619097,0.8333333333333334,0.35386877054828353,0.0,-0.5846195217136261,-0.8333333333333334,0.42762254811487704,0.0,0.1258130521587532,0.42762254811487704,0.0,0.1288135644180813,0.4609980806978878,0.0,0.14166606334829698,0.0,0.0,0.0030005122593280923,-0.03337553258301074,0.0,0.01585301118954379],[0.07177942634556551,0.0,0.7747853857295762,0.5,0.7030059593840106,0.5,1.0,1.0,0.29714115977165223,1.0,1.0,0.2876813529026998,1.0,1.0,0.24388783163988928,0.0,0.0,-0.009459806868952444,0.0,0.0,-0.05325332813176295],[0.48114213453909027,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.395834449984729,0.5,0.8769765845238192,0.6666666666666666,0.03291147838570487,0.8769765845238192,0.6666666666666666,0.032016225681467204,0.8769765845238192,0.6666666666666666,0.04088569252791784,0.0,0.0,-0.000895252704237675,0.0,0.0,0.007974214142212962],[0.33629709346766656,0.16666666666666666,0.782089344202718,0.5,0.4457922507350515,0.3333333333333333,1.0,1.0,0.2144180563544553,1.0,1.0,0.21316538624324965,1.0,1.0,0.19341726838588458,0.0,0.0,-0.0012526701112056413,0.0,0.0,-0.021000787968570717],[0.7602677186074751,0.5,0.8769765845238192,0.6666666666666666,0.11670886591634407,0.16666666666666666,0.8551549589285763,0.6666666666666666,0.05210994786893816,0.9384882922619097,0.8333333333333334,0.051070619815351805,0.9384882922619097,0.8333333333333334,0.04974016911980316,-0.08333333333333333,-0.16666666666666666,-0.0010393280535863456,-0.08333333333333333,-0.16666666666666666,-0.002369778749134992],[0.5833333333333334,0.5,0.4768921860244643,0.16666666666666666,-0.10644114730886896,-0.3333333333333333,0.40382657129860616,0.0,0.14253483024480437,0.40382657129860616,0.0,0.1451038354446621,0.40382657129860616,0.0,0.1600911054549892,0.0,0.0,0.002569005199857702,0.0,0.0,0.017556275210184807],[0.16963042680099985,0.0,0.6706198357143051,0.16666666666666666,0.5009894089133051,0.16666666666666666,0.7539531690476385,0.3333333333333333,0.04369078038942328,0.7539531690476385,0.3333333333333333,0.042847585011944994,0.7539531690476385,0.3333333333333333,0.04257611975702866,0.0,0.0,-0.000843195377478285,0.0,0.0,-0.0011146606323946173],[0.7321315434523954,0.3333333333333333,0.6884882922619097,0.3333333333333333,-0.04364325119048584,0.0,1.0,1.0,0.10852282437650591,1.0,1.0,0.10710639579344028,1.0,1.0,0.09173614869180209,0.0,0.0,-0.0014164285830656253,0.0,0.0,-0.01678667568470379],[0.9166666666666666,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,1.0,1.0,0.027638575131631468,1.0,1.0,0.028783587310552892,1.0,1.0,0.023141401851230495,0.0,0.0,0.001145012178921427,0.0,0.0,-0.0044971732804009725],[0.3551549589285763,0.0,0.48844609301223213,0.0,0.13329113408365592,0.0,0.4166666666666667,0.0,0.5282609778867619,0.4166666666666667,0.0,0.525443917377408,0.4166666666666667,0.0,0.552540163595216,0.0,0.0,-0.0028170605093536714,0.0,0.0,0.02427918570845423],[1.0,1.0,0.5413676538968879,0.16666666666666666,-0.4586323461031121,-0.8333333333333334,0.5872865023809717,0.0,0.1676462782503294,0.5872865023809717,0.0,0.16667448376368754,0.5872865023809717,0.0,0.14301124665112697,0.0,0.0,-0.0009717944866418068,0.0,0.0,-0.0246350315992024],[0.0644754678724236,0.0,0.5872865023809717,0.16666666666666666,0.522811034508548,0.16666666666666666,0.5872865023809717,0.16666666666666666,0.14770902118457332,0.5257747946428813,0.0,0.14560299092542842,0.5872865023809717,0.16666666666666666,0.13703613112129123,0.061511707738090414,0.16666666666666666,-0.002106030259144924,0.0,0.0,-0.010672890063282143],[0.6051549589285763,0.3333333333333333,0.5529215608846557,0.3333333333333333,-0.05223339804392047,0.0,0.7195882275513225,0.5,0.1178420738165654,0.7195882275513225,0.5,0.11872819189844064,0.7195882275513225,0.5,0.11404816647363042,0.0,0.0,0.000886118081875253,0.0,0.0,-0.0037939073429349673],[0.5247853857295762,0.16666666666666666,0.2487138116197073,0.0,-0.2760715741098688,-0.16666666666666666,0.28406369542374604,0.0,0.45382663997299666,0.28406369542374604,0.0,0.4628267732277151,0.28406369542374604,0.0,0.4823052932404195,0.0,0.0,0.009000133254718412,0.0,0.0,0.028478653267422882],[0.14355885269113103,0.0,1.0,1.0,0.856441147308869,1.0,1.0,1.0,0.007886273591559056,1.0,1.0,0.007659837824548085,1.0,1.0,0.0026400018466975488,0.0,0.0,-0.00022643576701097227,0.0,0.0,-0.005246271744861509],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.8551549589285763,0.6666666666666666,0.20423493926696515,0.8551549589285763,0.6666666666666666,0.20412818089429316,0.8551549589285763,0.6666666666666666,0.1907274736810712,0.0,0.0,-0.00010675837267200745,0.0,0.0,-0.013507465585893962],[0.36542267753605134,0.0,0.8333333333333334,0.8333333333333334,0.4679106557972819,0.8333333333333334,1.0,1.0,0.05134459717308115,1.0,1.0,0.05226961766440739,1.0,1.0,0.04874854433166639,0.0,0.0,0.0009250204913262371,0.0,0.0,-0.0025960528414147783],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.017111734117968562,1.0,1.0,0.01779282295135992,1.0,1.0,0.015968444634556,0.0,0.0,0.0006810888333913624,0.0,0.0,-0.001143289483412561],[0.5234991973492834,0.0,0.5102677186074751,0.16666666666666666,-0.013231478741808292,0.16666666666666666,0.5747431864798987,0.16666666666666666,0.07067831656596633,0.5102677186074751,0.16666666666666666,0.07223159944783895,0.5747431864798987,0.16666666666666666,0.07013950339127756,0.0644754678724236,0.0,0.0015532828818726181,0.0,0.0,-0.0005388131746887679],[0.3965226128254642,0.0,1.0,1.0,0.6034773871745358,1.0,1.0,1.0,0.18091763324969337,1.0,1.0,0.17708048444263758,1.0,1.0,0.115215435085953,0.0,0.0,-0.0038371488070558213,0.0,0.0,-0.06570219816374039],[0.39780880120575696,0.16666666666666666,0.39780880120575696,0.16666666666666666,0.0,0.0,0.46228426907818054,0.16666666666666666,0.012103815630226786,0.46228426907818054,0.16666666666666666,0.012340669957158962,0.46228426907818054,0.16666666666666666,0.012384639831968296,0.0,0.0,0.000236854326932176,0.0,0.0,0.000280824201741509],[0.13625489421798911,0.0,0.532089344202718,0.16666666666666666,0.3958344499847289,0.16666666666666666,0.6309297535714576,0.0,0.17975424046431662,0.6309297535714576,0.0,0.18052444227272646,0.6309297535714576,0.0,0.16757810853482893,0.0,0.0,0.0007702018084098221,0.0,0.0,-0.012176131929487723],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.10270031618916166,1.0,1.0,0.10189952712304019,0.9166666666666666,0.8333333333333334,0.10291592560720947,0.0,0.0,-0.0008007890661214647,0.08333333333333333,0.16666666666666666,0.00021560941804779112],[0.6538265712986061,0.3333333333333333,1.0,1.0,0.34617342870139384,0.6666666666666666,1.0,1.0,0.21016392210995227,1.0,1.0,0.20861304962143898,1.0,1.0,0.13854084386143614,0.0,0.0,-0.0015508724885132778,0.0,0.0,-0.07162307824851614],[0.4695882275513224,0.16666666666666666,0.40807651981323206,0.0,-0.061511707738090414,-0.16666666666666666,0.5717794263455654,0.3333333333333333,0.05079017735670099,0.5602255193577976,0.3333333333333333,0.05188111435424986,0.5717794263455654,0.3333333333333333,0.049623733114401214,0.011553906987767823,0.0,0.0010909369975488782,0.0,0.0,-0.0011664442422997582],[0.5102677186074751,0.0,0.8217794263455654,0.6666666666666666,0.3115117077380904,0.6666666666666666,1.0,1.0,0.06404485355530631,1.0,1.0,0.0627587062142373,1.0,1.0,0.05195457149480373,0.0,0.0,-0.001286147341068998,0.0,0.0,-0.012090282060502583],[0.8217794263455654,0.6666666666666666,0.8333333333333334,0.6666666666666666,0.011553906987767823,0.0,0.7384460930122322,0.5,0.027837035742086343,0.7384460930122322,0.5,0.027580867760336525,0.7384460930122322,0.5,0.02908089720796039,0.0,0.0,-0.00025616798174981763,0.0,0.0,0.0012438614658740468],[0.7103099178571526,0.5,0.7103099178571526,0.5,0.0,0.0,0.7103099178571526,0.5,0.020724604958966948,0.7103099178571526,0.5,0.020334988263317484,0.7103099178571526,0.5,0.02087149845750938,0.0,0.0,-0.0003896166956494611,0.0,0.0,0.00014689349854243828],[0.34853916329616963,0.0,0.6051549589285763,0.3333333333333333,0.2566157956324066,0.3333333333333333,0.8551549589285763,0.6666666666666666,0.2569026097312745,0.7718216255952429,0.5,0.2619397688679182,0.6884882922619097,0.5,0.2618887452230965,0.08333333333333333,0.16666666666666666,0.005037159136643761,0.16666666666666666,0.16666666666666666,0.0049861354918221135],[0.07177942634556551,0.0,0.0644754678724236,0.0,-0.007303958473141904,0.0,0.0,0.0,0.18997179417340548,0.0,0.0,0.190016419725437,0.0,0.0,0.1640568741185056,0.0,0.0,4.462555203147109e-05,0.0,0.0,-0.025914920054899895],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.07240530729816556,1.0,1.0,0.07177860678755794,1.0,1.0,0.040336644738785836,0.0,0.0,-0.0006267005106076109,0.0,0.0,-0.03206866255937973],[0.40807651981323206,0.16666666666666666,0.6051549589285763,0.16666666666666666,0.1970784391153442,0.0,0.6091081279762146,0.0,0.05621354138694242,0.6091081279762146,0.0,0.05724856986772645,0.6091081279762146,0.0,0.05462272749468872,0.0,0.0,0.0010350284807840416,0.0,0.0,-0.0015908138922536778],[0.23114213453909027,0.0,0.7539531690476385,0.3333333333333333,0.522811034508548,0.3333333333333333,0.8154648767857289,0.5,0.0736913165165992,0.8154648767857289,0.5,0.07142043751374107,0.8154648767857289,0.5,0.07310974614835906,0.0,0.0,-0.002270879002858109,0.0,0.0,-0.0005815703682401247],[0.13625489421798911,0.0,0.6884882922619097,0.3333333333333333,0.5522333980439206,0.3333333333333333,0.5602255193577977,0.16666666666666666,0.1269467321624644,0.5602255193577977,0.16666666666666666,0.12562439889552143,0.49871381161970724,0.0,0.13714124457158192,0.0,0.0,-0.0013223332669429697,0.0615117077380904,0.16666666666666666,0.010194512409117543],[0.15511275967889884,0.0,0.5132314787418083,0.16666666666666666,0.35811871906290943,0.16666666666666666,0.5132314787418083,0.16666666666666666,0.05447115833828087,0.5132314787418083,0.16666666666666666,0.05561885672961273,0.5132314787418083,0.16666666666666666,0.0518793090399196,0.0,0.0,0.0011476983913318696,0.0,0.0,-0.002591849298361277],[0.20803432056355464,0.0,0.13625489421798911,0.0,-0.07177942634556551,0.0,0.20803432056355464,0.0,0.03868949135478795,0.20803432056355464,0.0,0.03833494098227034,0.20803432056355464,0.0,0.038340421655895976,0.0,0.0,-0.00035455037251761124,0.0,0.0,-0.0003490696988919704],[0.6051549589285763,0.5,0.6051549589285763,0.5,0.0,0.0,0.46030991785715253,0.16666666666666666,0.03567618749883089,0.46030991785715253,0.16666666666666666,0.034953666526645305,0.4821315434523954,0.16666666666666666,0.03463694632421759,0.0,0.0,-0.0007225209721855828,-0.02182162559524292,0.0,-0.0010392411746133034],[0.08333333333333333,0.0,0.7268921860244643,0.5,0.643558852691131,0.5,1.0,1.0,0.04749973110189493,1.0,1.0,0.04738915265302851,1.0,1.0,0.046584388462137215,0.0,0.0,-0.000110578448866425,0.0,0.0,-0.0009153426397577174],[0.29364325119048584,0.0,0.2602677186074751,0.0,-0.03337553258301074,0.0,0.2602677186074751,0.0,0.0006630880831597733,0.2602677186074751,0.0,0.000609516320422854,0.2602677186074751,0.0,0.0009045629621896163,0.0,0.0,-5.3571762736919366e-05,0.0,0.0,0.00024147487902984301],[0.9166666666666666,0.8333333333333334,0.8436010519408085,0.6666666666666666,-0.07306561472585824,-0.16666666666666666,0.7268921860244643,0.5,0.049550471833516095,0.7268921860244643,0.5,0.04978714946158944,0.7268921860244643,0.5,0.04856790935228585,0.0,0.0,0.00023667762807335585,0.0,0.0,-0.000982562481230232],[0.8333333333333334,0.6666666666666666,1.0,1.0,0.16666666666666666,0.3333333333333333,1.0,1.0,0.06646884408123745,1.0,1.0,0.06775731683987078,1.0,1.0,0.06452668670154806,0.0,0.0,0.0012884727586333414,0.0,0.0,-0.0019421573796893886],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.012349301075658998,0.9384882922619097,0.8333333333333334,0.011941501223211826,0.9384882922619097,0.8333333333333334,0.012452027431261392,0.0,0.0,-0.00040779985244717196,0.0,0.0,0.00010272635560239331],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.09755818519695746,1.0,1.0,0.09792455375598168,1.0,1.0,0.08547847860044722,0.0,0.0,0.0003663685590242209,0.0,0.0,-0.012079706596510217],[0.782089344202718,0.5,0.75,0.6666666666666666,-0.03208934420271802,0.16666666666666666,0.6551127596788988,0.5,0.11692045278815472,0.6551127596788988,0.5,0.11610763938955783,0.6551127596788988,0.5,0.11683065195811061,0.0,0.0,-0.0008128133985968754,0.0,0.0,-8.980083004409487e-05],[0.21228426907818054,0.0,0.41104027994756526,0.0,0.19875601086938469,0.0,0.41104027994756526,0.0,0.04088980882086735,0.41104027994756526,0.0,0.04007981006933568,0.4517197710037178,0.0,0.03426867958553486,0.0,0.0,-0.0008099987515316685,-0.04067949105615265,0.0,-0.006621129235332496],[0.4705776364646277,0.0,0.7539531690476383,0.3333333333333333,0.28337553258301074,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.08741505564821071,0.9384882922619097,0.8333333333333334,0.08652475128526227,0.9384882922619097,0.8333333333333334,0.09193034062154327,0.0,0.0,-0.000890304362948454,0.0,0.0,0.004515284973332558],[0.1289509357448472,0.0,0.5644754678724236,0.5,0.4355245321275764,0.5,1.0,1.0,0.28034630267918653,1.0,1.0,0.27802991018736517,1.0,1.0,0.2536143757382095,0.0,0.0,-0.002316392491821371,0.0,0.0,-0.026731926940977004],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.42337259960025114,0.0,0.04903304119070276,0.42337259960025114,0.0,0.048636467332445026,0.42337259960025114,0.0,0.04235066878990892,0.0,0.0,-0.00039657385825773127,0.0,0.0,-0.0066823724007938415],[0.6392186543523223,0.3333333333333333,0.6392186543523223,0.3333333333333333,0.0,0.0,0.6081187190629095,0.3333333333333333,0.061731768931489295,0.679898145408475,0.3333333333333333,0.05983909265081691,0.6081187190629095,0.3333333333333333,0.06124205248506354,-0.07177942634556551,0.0,-0.0018926762806723988,0.0,0.0,-0.00048971644642576],[0.5602255193577977,0.3333333333333333,0.5456176024115139,0.3333333333333333,-0.014607916946283809,0.0,0.5029637601343332,0.3333333333333333,0.068483329331238,0.46228426907818054,0.3333333333333333,0.0680200788946035,0.5029637601343332,0.3333333333333333,0.0694502299995503,0.04067949105615265,0.0,-0.0004632504366344998,0.0,0.0,0.0009669006683122976],[0.6269765845238192,0.3333333333333333,0.7529637601343332,0.5,0.125987175610514,0.16666666666666666,0.6884882922619097,0.5,0.036927610151704364,0.6884882922619097,0.5,0.03668905124962138,0.6884882922619097,0.5,0.03775832729901388,0.0,0.0,-0.0002385589020829872,0.0,0.0,0.0008307171473095112],[0.21958822755132246,0.0,0.5717794263455654,0.16666666666666666,0.35219119879424304,0.16666666666666666,0.5,0.0,0.1486917722963518,0.5,0.0,0.1476276308283166,0.48844609301223213,0.0,0.15838166364770306,0.0,0.0,-0.0010641414680352013,0.011553906987767823,0.0,0.009689891351351256],[0.793643251190486,0.5,1.0,1.0,0.20635674880951416,0.5,1.0,1.0,0.0218212593286302,1.0,1.0,0.020902576118064186,1.0,1.0,0.02295844357745104,0.0,0.0,-0.0009186832105660133,0.0,0.0,0.0011371842488208394],[0.648798210119062,0.3333333333333333,0.5654648767857288,0.16666666666666666,-0.08333333333333333,-0.16666666666666666,0.648798210119062,0.3333333333333333,0.054817927376768195,0.648798210119062,0.3333333333333333,0.05484239103993863,0.648798210119062,0.3333333333333333,0.05535778997660066,0.0,0.0,2.4463663170442927e-05,0.0,0.0,0.0005398625998324654],[0.5218216255952429,0.3333333333333333,0.18848829226190958,0.0,-0.3333333333333333,-0.3333333333333333,0.23114213453909027,0.0,0.31598710264961277,0.23114213453909027,0.0,0.31518967315284074,0.30292156088465577,0.0,0.4074817484614535,0.0,0.0,-0.0007974294967719985,-0.07177942634556551,0.0,0.09149464581184087],[0.29561760241151386,0.0,0.34853916329616963,0.0,0.05292156088465578,0.0,0.20803432056355464,0.0,0.39755246350595635,0.21533827903669653,0.0,0.4031123554508107,0.21533827903669653,0.0,0.4407310420005716,-0.007303958473141904,0.0,0.0055598919448543865,-0.007303958473141904,0.0,0.043178578494615226],[0.16666666666666666,0.0,0.16963042680099985,0.0,0.002963760134333193,0.0,0.14355885269113103,0.0,0.08465967807125807,0.14355885269113103,0.0,0.08598240263566372,0.14355885269113103,0.0,0.08473544493729358,0.0,0.0,0.0013227245644056678,0.0,0.0,7.576686603552104e-05],[0.8436010519408085,0.6666666666666666,0.782089344202718,0.5,-0.061511707738090414,-0.16666666666666666,0.8362970934676666,0.6666666666666666,0.010595884024633273,0.8436010519408085,0.6666666666666666,0.010656692740746104,0.8362970934676666,0.6666666666666666,0.01037196622392504,-0.007303958473141904,0.0,6.0808716112826405e-05,0.0,0.0,-0.000223917800708235],[1.0,1.0,0.6696304268009999,0.3333333333333333,-0.3303695731990001,-0.6666666666666666,0.7529637601343332,0.5,0.04911226006652577,0.8551549589285763,0.6666666666666666,0.04691306297689966,0.8551549589285763,0.6666666666666666,0.04559453263625344,-0.10219119879424306,-0.16666666666666666,-0.0021991970896261138,-0.10219119879424306,-0.16666666666666666,-0.0035177274302723312],[0.6517619702533953,0.16666666666666666,0.6987560108693848,0.3333333333333333,0.04699404061598939,0.16666666666666666,0.5641786884054362,0.0,0.25571581491965584,0.5423570628101931,0.0,0.2595391950217714,0.5975542209884468,0.0,0.2510403114514101,0.02182162559524292,0.0,0.0038233801021155533,-0.03337553258301074,0.0,-0.004675503468245773],[0.429898145408475,0.0,0.429898145408475,0.0,0.0,0.0,0.6154226775360514,0.16666666666666666,0.051291760441866265,0.6154226775360514,0.16666666666666666,0.051951498414117635,0.6154226775360514,0.16666666666666666,0.04877082294808884,0.0,0.0,0.000659737972251362,0.0,0.0,-0.0025209374937774274],[0.5862970934676666,0.3333333333333333,0.6319146958791805,0.3333333333333333,0.04561760241151388,0.0,0.5644754678724236,0.3333333333333333,0.01604558143004293,0.6289509357448472,0.3333333333333333,0.01577379114340285,0.6289509357448472,0.3333333333333333,0.01549745771899168,-0.0644754678724236,0.0,-0.00027179028664007734,-0.0644754678724236,0.0,-0.0005481237110512506],[0.7529637601343332,0.5,0.7747853857295762,0.5,0.02182162559524292,0.0,0.8436010519408085,0.6666666666666666,0.0346697309788088,0.7414098531465654,0.5,0.03642771268056396,0.8436010519408085,0.6666666666666666,0.0313880140999444,0.10219119879424306,0.16666666666666666,0.0017579817017551683,0.0,0.0,-0.0032817168788643962],[0.3965226128254642,0.0,0.6081187190629095,0.3333333333333333,0.2115961062374452,0.3333333333333333,0.7132736779914858,0.3333333333333333,0.06901344601315668,0.7132736779914858,0.3333333333333333,0.07043728135964915,0.7539531690476383,0.3333333333333333,0.06129568425762424,0.0,0.0,0.0014238353464924704,-0.04067949105615265,0.0,-0.007717761755532443],[0.6081187190629095,0.16666666666666666,0.48509530358672864,0.0,-0.12302341547618083,-0.16666666666666666,0.5247853857295762,0.0,0.0668596783504405,0.5247853857295762,0.0,0.06704525621912504,0.5247853857295762,0.0,0.07121010102183047,0.0,0.0,0.00018557786868452064,0.0,0.0,0.004350422671389967],[0.7132736779914858,0.3333333333333333,0.27675973695060413,0.0,-0.43651394104088154,-0.3333333333333333,0.38921865435232234,0.0,0.15775513030693747,0.38921865435232234,0.0,0.1600507180023689,0.38921865435232234,0.0,0.14581645413177854,0.0,0.0,0.002295587695431448,0.0,0.0,-0.01193867617515891],[0.3174392280067568,0.0,0.36314708024245346,0.0,0.04570785223569668,0.0,0.38685280723454163,0.0,0.13779045551708158,0.38685280723454163,0.0,0.13869033860251717,0.38685280723454163,0.0,0.13001220147896422,0.0,0.0,0.0008998830854356057,0.0,0.0,-0.007778254038117357],[0.7747853857295762,0.5,0.7747853857295762,0.5,0.0,0.0,0.8769765845238192,0.6666666666666666,0.030957694082107873,0.8769765845238192,0.6666666666666666,0.031158438720082338,0.8769765845238192,0.6666666666666666,0.030607502435058814,0.0,0.0,0.00020074463797446697,0.0,0.0,-0.00035019164704905965],[0.7747853857295762,0.5,0.7747853857295762,0.5,0.0,0.0,0.7747853857295762,0.5,0.04594141802008379,0.7747853857295762,0.5,0.046105339620593495,0.8769765845238192,0.6666666666666666,0.041897337132919814,0.0,0.0,0.00016392160050970978,-0.10219119879424306,-0.16666666666666666,-0.0040440808871639745],[0.3320471449530406,0.0,0.15511275967889884,0.0,-0.17693438527414176,0.0,0.30588532101898896,0.0,0.26989470243581887,0.29858136254584705,0.0,0.27023912927429555,0.29858136254584705,0.0,0.2663962226982521,0.007303958473141904,0.0,0.0003444268384766447,0.007303958473141904,0.0,-0.0034984797375667725],[0.27250978843597823,0.0,0.3217794263455655,0.0,0.04926963790958727,0.0,0.23844609301223219,0.0,0.258845670327414,0.23844609301223219,0.0,0.2613293963068474,0.39780880120575696,0.0,0.27779114196809723,0.0,0.0,0.0024837259794333734,-0.15936270819352474,0.0,0.01894547164068319],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.034195853775309565,1.0,1.0,0.0339676980560146,1.0,1.0,0.03736929008925912,0.0,0.0,-0.00022815571929496795,0.0,0.0,0.0031734363139495486],[0.679898145408475,0.3333333333333333,1.0,1.0,0.320101854591525,0.6666666666666666,1.0,1.0,0.03440625238201806,1.0,1.0,0.03458518176304506,1.0,1.0,0.012509285570173242,0.0,0.0,0.00017892938102700116,0.0,0.0,-0.02189696681184482],[0.8333333333333334,0.8333333333333334,0.46030991785715253,0.0,-0.37302341547618084,-0.8333333333333334,0.5872865023809717,0.0,0.2587018348650585,0.5654648767857289,0.0,0.25648406678022906,0.46030991785715253,0.0,0.2544564270786873,0.02182162559524292,0.0,-0.0022177680848294626,0.12697658452381919,0.0,-0.00424540778637119],[0.2718216255952429,0.0,1.0,1.0,0.7281783744047571,1.0,1.0,1.0,0.1373620988737655,1.0,1.0,0.13885481536869015,1.0,1.0,0.1380043515040578,0.0,0.0,0.0014927164949246413,0.0,0.0,0.0006422526302922788],[0.33629709346766656,0.0,0.7718216255952429,0.5,0.4355245321275764,0.5,0.5833333333333334,0.16666666666666666,0.31194174346554754,0.5833333333333334,0.16666666666666666,0.3156312017435495,0.5833333333333334,0.16666666666666666,0.3467765631252158,0.0,0.0,0.003689458278001989,0.0,0.0,0.03483481965966836],[0.5539109697979611,0.0,1.0,1.0,0.446089030202039,1.0,1.0,1.0,0.0017641426537056885,1.0,1.0,0.0016840590459421894,1.0,1.0,0.0004447803217951341,0.0,0.0,-8.008360776349921e-05,0.0,0.0,-0.0013193623319105547],[0.41104027994756526,0.0,0.1289509357448472,0.0,-0.28208934420271803,0.0,0.0,0.0,0.28141995106319856,0.0,0.0,0.2815802187365854,0.0,0.0,0.26801074604782116,0.0,0.0,0.00016026767338685028,0.0,0.0,-0.013409205015377339],[0.5029637601343332,0.3333333333333333,0.5029637601343332,0.3333333333333333,0.0,0.0,0.5747431864798987,0.3333333333333333,0.025477486396086713,0.5747431864798987,0.3333333333333333,0.025028827721804786,0.5747431864798987,0.3333333333333333,0.024512518229543947,0.0,0.0,-0.00044865867428192603,0.0,0.0,-0.0009649681665427709],[0.6465226128254642,0.3333333333333333,1.0,1.0,0.3534773871745358,0.6666666666666666,1.0,1.0,0.2587950237557683,1.0,1.0,0.2556712828547674,1.0,1.0,0.2361123947454428,0.0,0.0,-0.003123740901000859,0.0,0.0,-0.022682629010325462],[1.0,1.0,0.7321315434523955,0.3333333333333333,-0.26786845654760455,-0.6666666666666666,0.692441461309548,0.16666666666666666,0.08669583522264403,0.692441461309548,0.16666666666666666,0.08989842512241508,0.7321315434523955,0.3333333333333333,0.06310091830971662,0.0,0.0,0.0032025898997710554,-0.03969008214284749,-0.16666666666666666,-0.02359491691292741],[0.1289509357448472,0.0,0.6696304268009999,0.3333333333333333,0.5406794910561527,0.3333333333333333,0.7321315434523955,0.3333333333333333,0.1310676535092913,0.7321315434523955,0.3333333333333333,0.1286376253399508,0.7321315434523955,0.3333333333333333,0.14715894707492924,0.0,0.0,-0.0024300281693405124,0.0,0.0,0.01609129356563793],[0.17693438527414176,0.0,0.7539531690476385,0.3333333333333333,0.5770187837734966,0.3333333333333333,0.6309297535714576,0.0,0.08648991978457547,0.6309297535714576,0.0,0.08522161384258807,0.692441461309548,0.16666666666666666,0.07852345424089692,0.0,0.0,-0.001268305941987409,-0.061511707738090414,-0.16666666666666666,-0.007966465543678554],[0.7321315434523955,0.3333333333333333,0.24140985314656538,0.0,-0.49072169030583,-0.3333333333333333,0.0,0.0,0.6484976434312801,0.0,0.0,0.6515297756956276,0.0,0.0,0.6729648408169059,0.0,0.0,0.0030321322643474626,0.0,0.0,0.0244671973856259],[0.6051549589285763,0.3333333333333333,0.6372443031312943,0.16666666666666666,0.03208934420271802,-0.16666666666666666,0.5872865023809717,0.0,0.17549458160330178,0.5872865023809717,0.0,0.17750930502586848,0.5872865023809717,0.0,0.18410166961154462,0.0,0.0,0.002014723422566709,0.0,0.0,0.008607088008242834],[0.5717794263455654,0.16666666666666666,0.5132314787418083,0.16666666666666666,-0.05854794760375723,0.0,0.3747009872302213,0.0,0.2655109206060127,0.3747009872302213,0.0,0.2599134988005582,0.3747009872302213,0.0,0.2834322250479684,0.0,0.0,-0.005597421805454542,0.0,0.0,0.017921304441955645],[0.6666666666666666,0.6666666666666666,0.6051549589285763,0.5,-0.061511707738090414,-0.16666666666666666,0.6051549589285763,0.5,0.02258981820820208,0.6051549589285763,0.5,0.02283261686993548,0.6051549589285763,0.5,0.022745537286977518,0.0,0.0,0.00024279866173339715,0.0,0.0,0.00015571907877542926],[0.6769343852741417,0.3333333333333333,0.5936010519408085,0.3333333333333333,-0.08333333333333333,0.0,0.5,0.0,0.1885856223249144,0.5,0.0,0.1894906642183811,0.5,0.0,0.18389727354590954,0.0,0.0,0.0009050418934666565,0.0,0.0,-0.004688348779004882],[0.0,0.0,0.564178688405436,0.0,0.564178688405436,0.0,0.5975542209884468,0.0,0.20389645355960603,0.5975542209884468,0.0,0.20567466714380336,0.5975542209884468,0.0,0.19705417001763295,0.0,0.0,0.0017782135841973186,0.0,0.0,-0.006842283541973082],[0.9166666666666666,0.8333333333333334,0.5350531043370513,0.0,-0.38161356232961546,-0.8333333333333334,0.46327367799148567,0.0,0.26475068696381027,0.46327367799148567,0.0,0.26525727901882257,0.5350531043370513,0.0,0.2842967825254576,0.0,0.0,0.0005065920550123305,-0.07177942634556551,0.0,0.01954609556164733],[0.5132314787418083,0.0,0.8362970934676666,0.6666666666666666,0.3230656147258582,0.6666666666666666,0.8551549589285763,0.6666666666666666,0.005243054471859398,0.8551549589285763,0.6666666666666666,0.005115256595344153,0.8551549589285763,0.6666666666666666,0.005132961965116144,0.0,0.0,-0.00012779787651524558,0.0,0.0,-0.00011009250674325408],[0.6706198357143052,0.16666666666666666,0.6487982101190622,0.3333333333333333,-0.02182162559524292,0.16666666666666666,0.5654648767857289,0.0,0.2311492962262367,0.5247853857295762,0.0,0.23056993399028278,0.5654648767857289,0.0,0.2718849265944187,0.04067949105615265,0.0,-0.0005793622359538935,0.0,0.0,0.04073563036818201],[0.8436010519408085,0.6666666666666666,0.8362970934676666,0.6666666666666666,-0.007303958473141904,0.0,0.9384882922619097,0.8333333333333334,0.03283013383380047,0.9384882922619097,0.8333333333333334,0.03344079466863512,0.9384882922619097,0.8333333333333334,0.03234310618917967,0.0,0.0,0.0006106608348346554,0.0,0.0,-0.00048702764462080325],[0.29136765389688796,0.0,0.5029637601343332,0.16666666666666666,0.2115961062374452,0.16666666666666666,0.5872865023809717,0.0,0.11958952971296033,0.5872865023809717,0.0,0.12189429650028322,0.5872865023809717,0.0,0.12130194928216931,0.0,0.0,0.002304766787322865,0.0,0.0,0.0017124195692089668],[0.6091081279762146,0.0,0.15511275967889884,0.0,-0.45399536829731585,0.0,0.07177942634556551,0.0,0.02150574090010124,0.07177942634556551,0.0,0.022060259699280976,0.07177942634556551,0.0,0.022095463953500958,0.0,0.0,0.0005545187991797365,0.0,0.0,0.0005897230533997202],[0.14355885269113103,0.0,0.9051127596788988,0.8333333333333334,0.7615539069877678,0.8333333333333334,1.0,1.0,0.11191530785490361,1.0,1.0,0.10929225025587826,0.9051127596788988,0.8333333333333334,0.09534998709074216,0.0,0.0,-0.0026230575990253482,0.09488724032110114,0.16666666666666666,-0.016565320764161454],[0.33629709346766656,0.0,0.6269765845238192,0.3333333333333333,0.29067949105615265,0.3333333333333333,0.46030991785715253,0.0,0.1167315341128549,0.46030991785715253,0.0,0.11927059814217505,0.4821315434523954,0.0,0.11807894947409882,0.0,0.0,0.0025390640293201563,-0.02182162559524292,0.0,0.0013474153612439393],[0.30292156088465577,0.0,0.6289509357448472,0.5,0.3260293748601914,0.5,0.8102255193577976,0.6666666666666666,0.047767281964643686,0.8102255193577976,0.6666666666666666,0.04788874883665326,0.6362548942179891,0.5,0.0493208847323505,0.0,0.0,0.0001214668720095727,0.17397062513980857,0.16666666666666666,0.0015536027677068131],[0.8769765845238192,0.6666666666666666,0.17693438527414176,0.0,-0.7000421992496775,-0.6666666666666666,0.17693438527414176,0.0,0.020170896062730623,0.17693438527414176,0.0,0.020153043195081512,0.18848829226190958,0.0,0.016803679673842456,0.0,0.0,-1.7852867649111942e-05,-0.011553906987767823,0.0,-0.003367216388888166],[0.46327367799148567,0.0,0.3436010519408084,0.0,-0.11967262605067726,0.0,0.35811871906290943,0.0,0.25584498521921506,0.35811871906290943,0.0,0.25308435330464607,0.33629709346766656,0.0,0.3318274610404623,0.0,0.0,-0.002760631914568979,0.02182162559524292,0.0,0.0759824758212472],[0.9384882922619097,0.8333333333333334,0.7539531690476383,0.3333333333333333,-0.18453512321427123,-0.5,0.7539531690476383,0.3333333333333333,0.07616410837523922,0.7539531690476383,0.3333333333333333,0.07584999275544531,0.7539531690476383,0.3333333333333333,0.07291882127736216,0.0,0.0,-0.00031411561979391374,0.0,0.0,-0.003245287097877062],[0.793643251190486,0.5,0.8769765845238192,0.6666666666666666,0.08333333333333333,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.1046025472783439,0.9384882922619097,0.8333333333333334,0.10360598052926491,0.9384882922619097,0.8333333333333334,0.13086999935907528,0.0,0.0,-0.0009965667490789791,0.0,0.0,0.0262674520807314],[0.16666666666666666,0.16666666666666666,0.793643251190486,0.5,0.6269765845238192,0.3333333333333333,1.0,1.0,0.31935228426002543,1.0,1.0,0.3229562496548512,0.9384882922619097,0.8333333333333334,0.3299167035476393,0.0,0.0,0.0036039653948257075,0.061511707738090414,0.16666666666666666,0.010564419287613888],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.42436179873803886,1.0,1.0,0.4272549451267696,1.0,1.0,0.4616571930226834,0.0,0.0,0.002893146388730681,0.0,0.0,0.03729539428464441],[0.41834423842070717,0.0,0.8154648767857289,0.5,0.39712063836502165,0.5,0.6309297535714576,0.0,0.1504679783600297,0.6309297535714576,0.0,0.15309283035320204,0.6309297535714576,0.0,0.1571878655121999,0.0,0.0,0.0026248519931723452,0.0,0.0,0.006719887152170186],[0.4841058946734235,0.16666666666666666,0.4414520523962428,0.16666666666666666,-0.042653842277180685,0.0,0.4414520523962428,0.16666666666666666,0.057546367170264096,0.4196304268009999,0.16666666666666666,0.05700443855246179,0.4414520523962428,0.16666666666666666,0.05569988927737545,0.02182162559524292,0.0,-0.0005419286178023094,0.0,0.0,-0.0018464778928886435],[0.4153804782863739,0.16666666666666666,1.0,1.0,0.5846195217136261,0.8333333333333334,1.0,1.0,0.1917889574572281,1.0,1.0,0.19062786637832377,1.0,1.0,0.18722237597877497,0.0,0.0,-0.001161091078904353,0.0,0.0,-0.004566581478453144],[0.9384882922619097,0.8333333333333334,0.8769765845238192,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,0.6309297535714576,0.0,0.1396260807068771,0.6309297535714576,0.0,0.13930957484008644,0.6309297535714576,0.0,0.1378491245598465,0.0,0.0,-0.0003165058667906594,0.0,0.0,-0.0017769561470306085],[0.6051549589285763,0.3333333333333333,0.13625489421798911,0.0,-0.4689000647105872,-0.3333333333333333,0.13625489421798911,0.0,0.632806609752858,0.13625489421798911,0.0,0.6360880221851152,0.20803432056355464,0.0,0.6949536740632741,0.0,0.0,0.0032814124322572114,-0.07177942634556551,0.0,0.062147064310416174],[0.33698525630840187,0.0,0.7539531690476383,0.3333333333333333,0.4169679127392365,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.06877756131178776,0.8769765845238192,0.6666666666666666,0.06600372740991359,0.8154648767857289,0.5,0.06891969051918027,0.0,0.0,-0.002773833901874167,0.061511707738090414,0.16666666666666666,0.0001421292073925132],[0.24140985314656538,0.0,0.13625489421798911,0.0,-0.10515495892857625,0.0,0.13625489421798911,0.0,0.6063991208503019,0.13625489421798911,0.0,0.616081651062539,0.13625489421798911,0.0,0.6740004635769882,0.0,0.0,0.009682530212237153,0.0,0.0,0.06760134272668626],[0.6987560108693848,0.3333333333333333,0.8154648767857288,0.5,0.11670886591634407,0.16666666666666666,0.5277491458639093,0.0,0.308263823285817,0.5277491458639093,0.0,0.3055780517172356,0.6110824791972428,0.16666666666666666,0.4106034949977491,0.0,0.0,-0.0026857715685813534,-0.08333333333333333,-0.16666666666666666,0.10233967171193213],[0.23114213453909027,0.0,0.5132314787418083,0.0,0.28208934420271803,0.0,0.5247853857295761,0.0,0.024382804322748836,0.5247853857295761,0.0,0.02592577092429707,0.5247853857295761,0.0,0.033251811277453296,0.0,0.0,0.00154296660154823,0.0,0.0,0.008869006954704465],[0.3436010519408084,0.0,0.3436010519408084,0.0,0.0,0.0,0.4821315434523954,0.0,0.03563249534980358,0.4821315434523954,0.0,0.03600139722361337,0.4821315434523954,0.0,0.03429498556330729,0.0,0.0,0.0003689018738097908,0.0,0.0,-0.0013375097864962897],[0.0644754678724236,0.0,0.1289509357448472,0.0,0.0644754678724236,0.0,0.0,0.0,0.15121961794645108,0.0,0.0,0.1521166367253665,0.0,0.0,0.14215813818364875,0.0,0.0,0.000897018778915416,0.0,0.0,-0.009061479762802332],[0.7718216255952429,0.6666666666666666,0.7103099178571526,0.5,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.08223077934311478,1.0,1.0,0.08234786895097414,1.0,1.0,0.08796647725770552,0.0,0.0,0.00011708960785936316,0.0,0.0,0.005735697914590753],[0.28406369542374604,0.0,0.28406369542374604,0.0,0.0,0.0,0.1289509357448472,0.0,0.05110304964719023,0.1289509357448472,0.0,0.05123575450026339,0.0644754678724236,0.0,0.051608784176917326,0.0,0.0,0.00013270485307313837,0.0644754678724236,0.0,0.0005057345297270814],[0.5029637601343332,0.16666666666666666,0.546607011324819,0.0,0.04364325119048584,-0.16666666666666666,0.568428636920062,0.0,0.24470088072003784,0.568428636920062,0.0,0.24411930442219743,0.5902502625153049,0.0,0.22436732297231968,0.0,0.0,-0.0005815762978404609,-0.02182162559524292,0.0,-0.020333557747718188],[0.0644754678724236,0.0,0.4821315434523954,0.0,0.4176560755799718,0.0,0.532089344202718,0.0,0.05848458521439875,0.532089344202718,0.0,0.057227668619610254,0.5539109697979608,0.0,0.06020739397068083,0.0,0.0,-0.0012569165947884842,-0.02182162559524292,0.0,0.001722808756282088],[0.6507725613400902,0.3333333333333333,1.0,1.0,0.34922743865990985,0.6666666666666666,1.0,1.0,0.11277827499474402,1.0,1.0,0.11361291738350161,1.0,1.0,0.12489023598928091,0.0,0.0,0.0008346423887575868,0.0,0.0,0.01211196099453687],[0.3442892147815438,0.0,0.21958822755132246,0.0,-0.12470098723022129,0.0,0.07177942634556551,0.0,0.4755413601511142,0.07177942634556551,0.0,0.4719014337182071,0.07177942634556551,0.0,0.45676346135829027,0.0,0.0,-0.003639926432907118,0.0,0.0,-0.018777898792823895],[1.0,1.0,0.46327367799148567,0.0,-0.5367263220085143,-1.0,0.5039531690476383,0.0,0.3906157654763626,0.5039531690476383,0.0,0.3916971718707014,0.5039531690476383,0.0,0.36870415787356675,0.0,0.0,0.0010814063943387884,0.0,0.0,-0.02191160760279591],[0.16963042680099985,0.0,1.0,1.0,0.8303695731990001,1.0,1.0,1.0,0.008631406013763252,1.0,1.0,0.00785976406116382,1.0,1.0,0.0021521309659372928,0.0,0.0,-0.0007716419525994322,0.0,0.0,-0.006479275047825959],[0.23114213453909027,0.16666666666666666,0.15511275967889884,0.0,-0.07602937486019143,-0.16666666666666666,0.24140985314656538,0.0,0.09007648456693625,0.24140985314656538,0.0,0.090037451120719,0.24140985314656538,0.0,0.0965862698658065,0.0,0.0,-3.903344621723455e-05,0.0,0.0,0.0065097852988702425],[0.9384882922619097,0.8333333333333334,0.8769765845238192,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.18551993551422205,1.0,1.0,0.1863267771214627,1.0,1.0,0.25705587176388717,0.0,0.0,0.0008068416072406637,0.0,0.0,0.07153593624966519],[0.37895093574484723,0.16666666666666666,0.8154648767857289,0.5,0.43651394104088154,0.3333333333333333,0.6309297535714576,0.0,0.25661445155207413,0.6309297535714576,0.0,0.2556779277327123,0.6309297535714576,0.0,0.27038980333197066,0.0,0.0,-0.0009365238193617906,0.0,0.0,0.013775351779896555],[0.8769765845238192,0.6666666666666666,0.5089815302271824,0.0,-0.36799505429663676,-0.6666666666666666,0.6309297535714576,0.0,0.09472540402957084,0.5975542209884468,0.0,0.09383482351970573,0.5975542209884468,0.0,0.0994744100773245,0.03337553258301074,0.0,-0.0008905805098651043,0.03337553258301074,0.0,0.004749006047753653],[0.2487138116197073,0.0,0.4821315434523954,0.0,0.23341773183268813,0.0,0.6706198357143051,0.16666666666666666,0.16459610319581422,0.6706198357143051,0.16666666666666666,0.16330225386222483,0.5872865023809717,0.0,0.18155445894882685,0.0,0.0,-0.0012938493335894127,0.08333333333333333,0.16666666666666666,0.016958355753012622],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.028872318090975974,1.0,1.0,0.02907418674820614,1.0,1.0,0.026945454999161064,0.0,0.0,0.00020186865723016917,0.0,0.0,-0.0019268630918149133],[0.07177942634556551,0.0,0.34123520482302777,0.0,0.2694557784774622,0.0,0.07177942634556551,0.0,0.11974743141872196,0.07177942634556551,0.0,0.11947113616909939,0.07177942634556551,0.0,0.12432687801499583,0.0,0.0,-0.0002762952496225349,0.0,0.0,0.004579446596273878],[0.6696304268009999,0.5,0.6051549589285763,0.5,-0.0644754678724236,0.0,0.7718216255952429,0.6666666666666666,0.11855811858417371,0.7103099178571526,0.5,0.11810705436361192,0.6051549589285763,0.5,0.11962292528050111,0.061511707738090414,0.16666666666666666,-0.0004510642205618225,0.16666666666666666,0.16666666666666666,0.001064806696327382],[0.0644754678724236,0.0,1.0,1.0,0.9355245321275764,1.0,1.0,1.0,0.19756260675347026,1.0,1.0,0.19465808656262581,1.0,1.0,0.1999748665190867,0.0,0.0,-0.002904520190844457,0.0,0.0,0.002412259765616437],[1.0,1.0,0.692441461309548,0.16666666666666666,-0.3075585386904521,-0.8333333333333334,0.8154648767857289,0.5,0.10165783709044533,0.8154648767857289,0.5,0.10090629539449743,0.8154648767857289,0.5,0.09175387527239187,0.0,0.0,-0.0007515416959478881,0.0,0.0,-0.009903961818053449],[0.5257747946428813,0.0,0.5936010519408085,0.16666666666666666,0.06782625729792717,0.16666666666666666,0.7820893442027179,0.5,0.06912753906571888,0.6987560108693848,0.3333333333333333,0.06871846978559076,0.793643251190486,0.5,0.0610961323348173,0.08333333333333333,0.16666666666666666,-0.00040906928012811257,-0.011553906987767823,0.0,-0.008031406730901578],[0.2602677186074751,0.0,0.7539531690476383,0.3333333333333333,0.49368545044016326,0.3333333333333333,1.0,1.0,0.12707806097530247,1.0,1.0,0.12713488559354874,0.9384882922619097,0.8333333333333334,0.09775936798493585,0.0,0.0,5.682461824627986e-05,0.061511707738090414,0.16666666666666666,-0.0293186929903666],[0.0,0.0,0.33629709346766656,0.0,0.33629709346766656,0.0,0.36314708024245346,0.0,0.10585097223832879,0.40077256134009015,0.0,0.10322719627377812,0.33629709346766656,0.0,0.09917030459269914,-0.037625481097636665,0.0,-0.0026237759645506924,0.02684998677478694,0.0,-0.006680667645629649],[0.541367653896888,0.16666666666666666,0.4269343852741418,0.0,-0.1144332686227462,-0.16666666666666666,0.44441581253057594,0.0,0.1776716918700878,0.44441581253057594,0.0,0.17069158760988698,0.44441581253057594,0.0,0.2023103809340178,0.0,0.0,-0.00698010426020082,0.0,0.0,0.024638689063929995],[0.38724430313129427,0.0,0.24140985314656538,0.0,-0.14583444998472891,0.0,0.3144754678724236,0.0,0.10073709528189397,0.3144754678724236,0.0,0.09848632921857019,0.3144754678724236,0.0,0.10838370898326499,0.0,0.0,-0.002250766063323769,0.0,0.0,0.007646613701371055],[0.27675973695060413,0.0,1.0,1.0,0.7232402630493958,1.0,1.0,1.0,0.038551158707337975,1.0,1.0,0.038884618928458986,1.0,1.0,0.03917938158773011,0.0,0.0,0.0003334602211210072,0.0,0.0,0.0006282228803921238],[0.5862970934676666,0.3333333333333333,0.8436010519408085,0.6666666666666666,0.2573039584731419,0.3333333333333333,1.0,1.0,0.17840386802295605,1.0,1.0,0.1772091483013298,1.0,1.0,0.15494342513173234,0.0,0.0,-0.0011947197216262563,0.0,0.0,-0.02346044289122373],[0.28208934420271803,0.0,0.8769765845238192,0.6666666666666666,0.5948872403211011,0.6666666666666666,1.0,1.0,0.14546189212741348,1.0,1.0,0.14445667659119674,1.0,1.0,0.1019642145193893,0.0,0.0,-0.0010052155362167542,0.0,0.0,-0.04349767760802417],[0.24140985314656538,0.0,0.9384882922619097,0.8333333333333334,0.6970784391153443,0.8333333333333334,1.0,1.0,0.08958148389878538,1.0,1.0,0.09033045361030295,1.0,1.0,0.09054337871816237,0.0,0.0,0.0007489697115175756,0.0,0.0,0.0009618948193769881],[1.0,1.0,0.4590237294768598,0.0,-0.5409762705231401,-1.0,0.4160686411271093,0.0,0.48425282197626424,0.4160686411271093,0.0,0.4843644707271199,0.4160686411271093,0.0,0.4471895964549293,0.0,0.0,0.00011164875085574917,0.0,0.0,-0.03706322552133495],[0.08333333333333333,0.0,0.1289509357448472,0.0,0.04561760241151388,0.0,0.07177942634556551,0.0,0.08626793977643377,0.07177942634556551,0.0,0.08673285360034087,0.07177942634556551,0.0,0.0786923821309499,0.0,0.0,0.00046491382390708114,0.0,0.0,-0.007575557645483884],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.03303735756755693,1.0,1.0,0.033720041213041674,1.0,1.0,0.035916308729071006,0.0,0.0,0.0006826836454847445,0.0,0.0,0.0028789511615140728],[0.4507303620904127,0.16666666666666666,1.0,1.0,0.5492696379095873,0.8333333333333334,1.0,1.0,0.2613123502541512,1.0,1.0,0.26465847967029066,1.0,1.0,0.27698878423864143,0.0,0.0,0.003346129416139418,0.0,0.0,0.015676433984490187],[0.39355885269113106,0.0,0.45902372947685977,0.0,0.06546487678572877,0.0,0.4821315434523954,0.0,0.25267641314918776,0.4821315434523954,0.0,0.25558225254340955,0.5205354372149502,0.0,0.24337348529413708,0.0,0.0,0.0029058393942218027,-0.038403893762554764,0.0,-0.009302927855050673],[0.3247431864798987,0.0,0.4384882922619096,0.0,0.11374510578201087,0.0,0.48844609301223213,0.0,0.0671763525973761,0.48844609301223213,0.0,0.06734455105593826,0.48844609301223213,0.0,0.06540004023266438,0.0,0.0,0.0001681984585621595,0.0,0.0,-0.0017763123647117172],[0.4871599046319395,0.0,0.7747853857295762,0.5,0.28762548109763664,0.5,0.9384882922619097,0.8333333333333334,0.11480495402917279,0.8769765845238192,0.6666666666666666,0.1133533123985266,0.8769765845238192,0.6666666666666666,0.11457809253312527,0.061511707738090414,0.16666666666666666,-0.0014516416306461916,0.061511707738090414,0.16666666666666666,-0.0002268614960475314],[0.3820049457033632,0.16666666666666666,0.658076519813232,0.3333333333333333,0.2760715741098688,0.16666666666666666,0.532089344202718,0.16666666666666666,0.09153231304974167,0.532089344202718,0.16666666666666666,0.0905294756778896,0.6987560108693848,0.3333333333333333,0.09167439830784628,0.0,0.0,-0.0010028373718520475,-0.16666666666666666,-0.16666666666666666,0.0001420852581045933],[0.49871381161970724,0.0,0.9166666666666666,0.8333333333333334,0.4179528550469594,0.8333333333333334,1.0,1.0,0.18763475645799219,1.0,1.0,0.18998098082155002,1.0,1.0,0.2026579502660283,0.0,0.0,0.002346224363557832,0.0,0.0,0.015023193808036156],[0.7103099178571526,0.5,0.6154226775360514,0.3333333333333333,-0.09488724032110114,-0.16666666666666666,0.7341058946734235,0.5,0.05566336943536148,0.6696304268009999,0.5,0.05731902428359568,0.7311421345390903,0.6666666666666666,0.055375821152227445,0.0644754678724236,0.0,0.0016556548482342117,0.002963760134333193,-0.16666666666666666,-0.00028754828313402127],[0.8551549589285763,0.6666666666666666,0.793643251190486,0.5,-0.061511707738090414,-0.16666666666666666,0.8551549589285763,0.6666666666666666,0.01153595839087051,0.8551549589285763,0.6666666666666666,0.011661507262692118,0.8551549589285763,0.6666666666666666,0.0094989822227835,0.0,0.0,0.000125548871821604,0.0,0.0,-0.0020369761680870116],[0.21533827903669653,0.0,1.0,1.0,0.7846617209633034,1.0,1.0,1.0,0.2173340415422743,1.0,1.0,0.21808691745339912,1.0,1.0,0.2026242737496431,0.0,0.0,0.0007528759111248232,0.0,0.0,-0.014709767792631182],[0.3465648120751416,0.0,0.28208934420271803,0.0,-0.0644754678724236,0.0,0.43917645510264486,0.16666666666666666,0.05201088682496898,0.43917645510264486,0.16666666666666666,0.0519181399068454,0.40807651981323206,0.16666666666666666,0.05175609040721837,0.0,0.0,-9.274691812358367e-05,0.03109993528941286,0.0,-0.00025479641775061633],[0.5833333333333334,0.5,0.3987982101190621,0.0,-0.18453512321427123,-0.5,0.6309297535714576,0.0,0.11835010598815443,0.6309297535714576,0.0,0.11924876812181345,0.6309297535714576,0.0,0.10329272672404687,0.0,0.0,0.000898662133659032,0.0,0.0,-0.015057379264107556],[0.17693438527414176,0.0,0.5820471449530406,0.16666666666666666,0.4051127596788988,0.16666666666666666,0.5757325953932039,0.0,0.450210580422402,0.5757325953932039,0.0,0.4520683188968409,0.5423570628101931,0.0,0.609387770397443,0.0,0.0,0.0018577384744389604,0.03337553258301074,0.0,0.15917718997504102],[0.5247853857295762,0.16666666666666666,0.4603099178571526,0.16666666666666666,-0.0644754678724236,0.0,0.38724430313129427,0.0,0.06147599300935235,0.2602677186074751,0.0,0.0626609776918742,0.37697658452381916,0.16666666666666666,0.06250517378567182,0.12697658452381919,0.0,0.0011849846825218572,0.010267718607475107,-0.16666666666666666,0.0010291807763194618],[0.37895093574484723,0.16666666666666666,0.2602677186074751,0.0,-0.11868321713737211,-0.16666666666666666,0.5102677186074751,0.16666666666666666,0.07722792480973777,0.5102677186074751,0.16666666666666666,0.07648102856271548,0.5102677186074751,0.16666666666666666,0.07447627990002634,0.0,0.0,-0.0007468962470222673,0.0,0.0,-0.0027516449097114066],[0.7007303620904127,0.5,0.8029215608846557,0.6666666666666666,0.10219119879424306,0.16666666666666666,0.8978088012057569,0.8333333333333334,0.04106786019073325,0.8978088012057569,0.8333333333333334,0.041580131553537715,0.9051127596788988,0.8333333333333334,0.03853321772121264,0.0,0.0,0.00051227136280445,-0.007303958473141904,0.0,-0.0025346424695206243],[0.6884882922619097,0.5,0.7747853857295762,0.5,0.08629709346766652,0.0,0.7132736779914858,0.3333333333333333,0.03167786585934767,0.7132736779914858,0.3333333333333333,0.03272356707472652,0.7132736779914858,0.3333333333333333,0.03242310159882127,0.0,0.0,0.0010457012153788471,0.0,0.0,0.0007452357394735981],[0.2747853857295761,0.0,0.18848829226190958,0.0,-0.08629709346766652,0.0,0.33629709346766656,0.0,0.048567548576900495,0.2718216255952429,0.0,0.04910447372865607,0.2718216255952429,0.0,0.04951422430444605,0.0644754678724236,0.0,0.0005369251517555818,0.0644754678724236,0.0,0.0009466757275455533],[0.35811871906290943,0.0,0.8362970934676666,0.6666666666666666,0.478178374404757,0.6666666666666666,1.0,1.0,0.064353625522166,1.0,1.0,0.0657718836010338,1.0,1.0,0.05020870322732394,0.0,0.0,0.0014182580788677818,0.0,0.0,-0.014144922294842063],[0.9384882922619097,0.8333333333333334,0.7321315434523955,0.3333333333333333,-0.20635674880951416,-0.5,0.6309297535714576,0.0,0.20431143961491435,0.6309297535714576,0.0,0.2044811411789075,0.6309297535714576,0.0,0.2237958053994219,0.0,0.0,0.00016970156399309148,0.0,0.0,0.01948436578450752],[0.0,0.0,0.5975542209884468,0.0,0.5975542209884468,0.0,0.6309297535714576,0.0,0.12655607213797146,0.6309297535714576,0.0,0.1264418505549808,0.6309297535714576,0.0,0.14134891701595373,0.0,0.0,-0.00011422158299068264,0.0,0.0,0.014792844877982247],[0.793643251190486,0.5,0.9166666666666666,0.8333333333333334,0.12302341547618083,0.3333333333333333,1.0,1.0,0.06646688641199906,1.0,1.0,0.0662162632806767,0.9166666666666666,0.8333333333333334,0.07009567874357857,0.0,0.0,-0.00025062313132238125,0.08333333333333333,0.16666666666666666,0.003628792331579493],[0.35811871906290943,0.0,0.3747009872302213,0.0,0.016582268167311842,0.0,0.33698525630840187,0.0,0.3424781489839845,0.33698525630840187,0.0,0.3419684673489416,0.3558431217693116,0.0,0.3382824300107237,0.0,0.0,-0.000509681635042941,-0.01885786546090973,0.0,-0.004195718973260751],[0.5456176024115139,0.3333333333333333,1.0,1.0,0.45438239758848614,0.6666666666666666,1.0,1.0,0.2579024065541733,1.0,1.0,0.25689223814528833,1.0,1.0,0.23996871168886533,0.0,0.0,-0.0010101684088849143,0.0,0.0,-0.017933694865307978],[0.34123520482302777,0.0,0.5132314787418083,0.16666666666666666,0.17199627391878056,0.16666666666666666,0.4269343852741418,0.16666666666666666,0.0369922647194319,0.4269343852741418,0.16666666666666666,0.03692185687892107,0.4051127596788988,0.16666666666666666,0.03913415154556363,0.0,0.0,-7.040784051083185e-05,0.02182162559524292,0.0,0.0021418868261317246],[0.29136765389688796,0.0,0.34853916329616963,0.0,0.05717150939928169,0.0,0.4110402799475652,0.0,0.47242236998558323,0.4110402799475652,0.0,0.47395260018732,0.34853916329616963,0.0,0.5108135682997489,0.0,0.0,0.0015302302017367597,0.06250111665139557,0.0,0.038391198314165605],[0.40807651981323206,0.0,1.0,1.0,0.591923480186768,1.0,1.0,1.0,0.16618101094728255,1.0,1.0,0.1662504822136179,1.0,1.0,0.1526220195373589,0.0,0.0,6.94712663353324e-05,0.0,0.0,-0.013558991409923657],[0.38921865435232234,0.0,0.20073036209041273,0.0,-0.18848829226190958,0.0,0.15511275967889884,0.0,0.24110166740928043,0.15511275967889884,0.0,0.23969931946419987,0.15511275967889884,0.0,0.2317342380900447,0.0,0.0,-0.001402347945080533,0.0,0.0,-0.00936742931923564],[0.5936010519408085,0.3333333333333333,0.7321315434523954,0.3333333333333333,0.138530491511587,0.0,0.7103099178571526,0.3333333333333333,0.09040634913389388,0.793643251190486,0.5,0.08884716000020708,0.7103099178571526,0.3333333333333333,0.08665029400825108,-0.08333333333333333,-0.16666666666666666,-0.0015591891336867905,0.0,0.0,-0.003756055125642805],[0.4914098531465654,0.16666666666666666,0.29867161237002987,0.0,-0.19273824077653548,-0.16666666666666666,0.3551549589285763,0.0,0.2834102772626412,0.3551549589285763,0.0,0.2832279046034589,0.3551549589285763,0.0,0.2847164647662015,0.0,0.0,-0.00018237265918228407,0.0,0.0,0.0013061875035602424],[0.7539531690476383,0.3333333333333333,0.7384460930122322,0.5,-0.015507076035406178,0.16666666666666666,1.0,1.0,0.2534976941707015,1.0,1.0,0.25352578887100824,0.9166666666666666,0.8333333333333334,0.2766037785927407,0.0,0.0,2.809470030673093e-05,0.08333333333333333,0.16666666666666666,0.023106084422039274],[0.6154226775360514,0.16666666666666666,1.0,1.0,0.3845773224639486,0.8333333333333334,1.0,1.0,0.026146385160167974,1.0,1.0,0.028050750026412583,1.0,1.0,0.01453852826763509,0.0,0.0,0.001904364866244613,0.0,0.0,-0.011607856892532886],[0.36739702875707936,0.0,0.23844609301223219,0.0,-0.1289509357448472,0.0,0.20073036209041273,0.0,0.3265403161236964,0.20073036209041273,0.0,0.3262038089042085,0.2652058299628363,0.0,0.30787427502984493,0.0,0.0,-0.00033650721948783854,-0.0644754678724236,0.0,-0.01866604109385143],[0.10515495892857625,0.0,0.14780880120575693,0.0,0.042653842277180685,0.0,0.5,0.0,0.055320368335610944,0.5,0.0,0.05669568921649166,0.5,0.0,0.0642086127861194,0.0,0.0,0.0013753208808807186,0.0,0.0,0.008888244450508467],[0.6666666666666666,0.6666666666666666,0.8551549589285763,0.6666666666666666,0.18848829226190958,0.0,0.6884882922619097,0.5,0.05609486971300926,0.6884882922619097,0.5,0.05698659903162481,0.7718216255952429,0.5,0.05652528752155878,0.0,0.0,0.0008917293186155522,-0.08333333333333333,0.0,0.00043041780854953326],[0.3965226128254642,0.0,0.22689218602446437,0.0,-0.16963042680099985,0.0,0.23844609301223219,0.0,0.06809443275430771,0.15511275967889884,0.0,0.0691379336663613,0.15511275967889884,0.0,0.07010613048237761,0.08333333333333333,0.0,0.001043500912053592,0.08333333333333333,0.0,0.002011697728069905],[0.2652058299628363,0.0,0.6884882922619097,0.5,0.42328246229907324,0.5,1.0,1.0,0.2035461007112939,1.0,1.0,0.20117101422721606,1.0,1.0,0.24589666872233004,0.0,0.0,-0.0023750864840778457,0.0,0.0,0.042350568011036115],[1.0,1.0,0.782089344202718,0.5,-0.21791065579728197,-0.5,1.0,1.0,0.04648759384090163,1.0,1.0,0.046266085079364576,1.0,1.0,0.04406050312421242,0.0,0.0,-0.00022150876153705418,0.0,0.0,-0.002427090716689209],[0.14780880120575693,0.0,0.4798559461587975,0.0,0.3320471449530406,0.0,0.4756059976441716,0.0,0.0797335154333745,0.4756059976441716,0.0,0.07960097343963386,0.4756059976441716,0.0,0.07949049574632978,0.0,0.0,-0.00013254199374063223,0.0,0.0,-0.00024301968704470425],[0.39355885269113106,0.0,0.3704510387155954,0.0,-0.023107813975535647,0.0,0.36314708024245346,0.0,0.0035406733129531524,0.36314708024245346,0.0,0.003591071146792572,0.36314708024245346,0.0,0.004515834481358768,0.0,0.0,5.039783383941958e-05,0.0,0.0,0.0009751611684056158],[0.3747009872302213,0.0,0.20803432056355464,0.0,-0.16666666666666666,0.0,0.32968129783525996,0.0,0.06795136937863214,0.32968129783525996,0.0,0.06691575367127812,0.32968129783525996,0.0,0.05993836147605854,0.0,0.0,-0.0010356157073540054,0.0,0.0,-0.008013007902573593],[0.14780880120575693,0.0,0.8769765845238192,0.6666666666666666,0.7291677833180623,0.6666666666666666,1.0,1.0,0.33342736395384787,1.0,1.0,0.33491341513974476,1.0,1.0,0.37648796659014766,0.0,0.0,0.001486051185896814,0.0,0.0,0.04306060263629974],[0.40807651981323206,0.16666666666666666,0.29561760241151386,0.0,-0.11245891740171816,-0.16666666666666666,0.4507303620904127,0.0,0.1543069917941832,0.4507303620904127,0.0,0.1558656779873042,0.4507303620904127,0.0,0.1446977731392304,0.0,0.0,0.0015586861931210026,0.0,0.0,-0.009609218654952775],[0.3174392280067568,0.0,0.21958822755132246,0.0,-0.09785100045543434,0.0,0.0644754678724236,0.0,0.20112143954171846,0.0644754678724236,0.0,0.2031411039073029,0.0644754678724236,0.0,0.23244022336296707,0.0,0.0,0.0020196643655844594,0.0,0.0,0.03131878382124861],[0.6590659287265371,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.27942236353537236,0.6666666666666666,1.0,1.0,0.15110593651976612,1.0,1.0,0.1580604481212218,0.9384882922619097,0.8333333333333334,0.1496681493311169,0.0,0.0,0.006954511601455702,0.061511707738090414,0.16666666666666666,-0.0014377871886492224],[0.21958822755132246,0.0,0.29136765389688796,0.0,0.07177942634556551,0.0,0.29136765389688796,0.0,0.03032200636358941,0.29136765389688796,0.0,0.030034172236887074,0.29136765389688796,0.0,0.030916952177563753,0.0,0.0,-0.0002878341267023399,0.0,0.0,0.0005949458139743338],[0.16963042680099985,0.0,0.3131892794921309,0.0,0.14355885269113103,0.0,0.41606864112710923,0.0,0.04025965540968382,0.41606864112710923,0.0,0.039940613235246426,0.42337259960025114,0.0,0.040286891163870096,0.0,0.0,-0.0003190421744373913,-0.007303958473141904,0.0,2.7235754186275805e-05],[0.44648041357578677,0.0,0.5654648767857288,0.0,0.11898446320994198,0.0,0.5872865023809717,0.0,0.08386835995146232,0.5872865023809717,0.0,0.08282471696456296,0.5872865023809717,0.0,0.07469585894849512,0.0,0.0,-0.0010436429868993468,0.0,0.0,-0.009172501002967204],[0.3144754678724236,0.16666666666666666,0.27250978843597823,0.0,-0.041965679436445365,-0.16666666666666666,0.4160686411271093,0.0,0.17750440341094767,0.4160686411271093,0.0,0.17929068158124561,0.3515931732546856,0.0,0.17261627646086677,0.0,0.0,0.0017862781702979527,0.0644754678724236,0.0,-0.00488812695008092],[0.4683020391710297,0.0,0.9166666666666666,0.8333333333333334,0.44836462749563694,0.8333333333333334,0.6091081279762146,0.0,0.08745368816958095,0.6091081279762146,0.0,0.08586422675234741,0.6091081279762146,0.0,0.08347296295747274,0.0,0.0,-0.0015894614172335274,0.0,0.0,-0.0039807252121081965],[0.5350531043370513,0.0,0.8362970934676666,0.6666666666666666,0.3012439891306153,0.6666666666666666,1.0,1.0,0.05310953768624275,1.0,1.0,0.054422298809006814,1.0,1.0,0.05375728597035501,0.0,0.0,0.0013127611227640697,0.0,0.0,0.0006477482841122709],[0.16666666666666666,0.0,0.4841058946734235,0.0,0.3174392280067568,0.0,0.4871599046319394,0.0,0.04603953194885029,0.4871599046319394,0.0,0.04469152514374914,0.4871599046319394,0.0,0.04892288414202874,0.0,0.0,-0.0013480068051011488,0.0,0.0,0.002883352193178457],[0.4196304268009999,0.16666666666666666,0.39780880120575696,0.16666666666666666,-0.02182162559524292,0.0,0.5298137469091201,0.16666666666666666,0.0520339201971581,0.5298137469091201,0.16666666666666666,0.05226427916013234,0.5298137469091201,0.16666666666666666,0.05237686525679311,0.0,0.0,0.00023035896297424167,0.0,0.0,0.00034294505963501556],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.02518864414192723,1.0,1.0,0.024389621891577857,1.0,1.0,0.016763802482714148,0.0,0.0,-0.000799022250349374,0.0,0.0,-0.00842484165921309],[0.6051549589285763,0.5,0.5777069466142319,0.16666666666666666,-0.02744801231434435,-0.3333333333333333,0.8154648767857289,0.5,0.1623922112407864,0.8154648767857289,0.5,0.16452381972028532,0.8154648767857289,0.5,0.12464457462048611,0.0,0.0,0.0021316084794989185,0.0,0.0,-0.037747636620300264],[0.3922726643108383,0.0,0.3747009872302213,0.0,-0.01757167708061701,0.0,0.6091081279762146,0.0,0.13318543854783332,0.6091081279762146,0.0,0.13589839129422138,0.5539109697979608,0.0,0.15415818583167218,0.0,0.0,0.0027129527463880462,0.055197158178253665,0.0,0.020972747283838886],[0.23114213453909027,0.16666666666666666,0.10515495892857625,0.0,-0.125987175610514,-0.16666666666666666,0.15511275967889884,0.0,0.04032615131714316,0.21958822755132246,0.0,0.04040606953563345,0.15511275967889884,0.0,0.042435700563155376,-0.0644754678724236,0.0,7.991821849030016e-05,0.0,0.0,0.002109549246012222],[0.0644754678724236,0.0,0.5747431864798987,0.16666666666666666,0.5102677186074751,0.16666666666666666,0.43067655807339306,0.0,0.14688925795919028,0.43067655807339306,0.0,0.15053452221236793,0.43067655807339306,0.0,0.16868557399714804,0.0,0.0,0.0036452642531776508,0.0,0.0,0.02179631603795776],[0.3174392280067568,0.0,0.6299403446581525,0.16666666666666666,0.31250111665139557,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.09467388044794145,0.9384882922619097,0.8333333333333334,0.09498825721242288,0.8769765845238192,0.6666666666666666,0.08383737424044552,0.0,0.0,0.0003143767644814193,0.061511707738090414,0.16666666666666666,-0.010836506207495933],[0.4372021038816169,0.0,0.4196304268009999,0.0,-0.017571677080617003,0.0,0.6666666666666666,0.3333333333333333,0.06010005057502498,0.5833333333333334,0.3333333333333333,0.060172135629712444,0.6478088012057569,0.3333333333333333,0.057561133915726155,0.08333333333333333,0.0,7.208505468746751e-05,0.01885786546090973,0.0,-0.0025389166592988256],[0.6706198357143051,0.16666666666666666,0.793643251190486,0.5,0.12302341547618083,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.3074073980998872,1.0,1.0,0.3099094698620159,1.0,1.0,0.34404887899930253,-0.061511707738090414,-0.16666666666666666,0.0025020717621286486,-0.061511707738090414,-0.16666666666666666,0.0366414808994153],[0.5529215608846557,0.3333333333333333,0.5936010519408085,0.3333333333333333,0.04067949105615265,0.0,0.5936010519408085,0.3333333333333333,0.09007523971741556,0.5936010519408085,0.3333333333333333,0.09064225348040929,0.5936010519408085,0.3333333333333333,0.08862579929481713,0.0,0.0,0.0005670137629937246,0.0,0.0,-0.0014494404225984334],[0.5644754678724236,0.3333333333333333,0.6507725613400902,0.3333333333333333,0.08629709346766652,0.0,0.7529637601343332,0.5,0.04733554792176286,0.7529637601343332,0.5,0.04684157707416856,0.7529637601343332,0.5,0.04427842983687358,0.0,0.0,-0.0004939708475942894,0.0,0.0,-0.0030571180848892716],[0.48509530358672864,0.0,1.0,1.0,0.5149046964132714,1.0,1.0,1.0,0.077718468454378,1.0,1.0,0.07784999894961232,1.0,1.0,0.059535084816046045,0.0,0.0,0.00013153049523431976,0.0,0.0,-0.018183383638331947],[0.14780880120575693,0.0,0.08333333333333333,0.0,-0.0644754678724236,0.0,0.23844609301223219,0.16666666666666666,0.03502583816304502,0.16666666666666666,0.16666666666666666,0.03587188154319592,0.23844609301223219,0.16666666666666666,0.03418254740197856,0.07177942634556551,0.0,0.0008460433801509021,0.0,0.0,-0.0008432907610664598],[0.6051549589285763,0.3333333333333333,0.7103099178571526,0.5,0.10515495892857625,0.16666666666666666,0.6769343852741417,0.5,0.0698354960915733,0.6769343852741417,0.5,0.06824856005505656,0.6769343852741417,0.5,0.06818633561937806,0.0,0.0,-0.0015869360365167427,0.0,0.0,-0.0016491604721952386],[0.16963042680099985,0.0,0.3217794263455655,0.16666666666666666,0.15214899954456565,0.16666666666666666,0.08333333333333333,0.0,0.05403423417959083,0.16666666666666666,0.0,0.0513249018356853,0.08333333333333333,0.0,0.06923926479556089,-0.08333333333333333,0.0,-0.0027093323439055287,0.0,0.0,0.015205030615970063],[0.8769765845238192,0.6666666666666666,0.7718216255952429,0.6666666666666666,-0.10515495892857625,0.0,0.7718216255952429,0.6666666666666666,0.03206305545207893,0.7718216255952429,0.6666666666666666,0.031356867065641995,0.7718216255952429,0.6666666666666666,0.0316500830506038,0.0,0.0,-0.0007061883864369345,0.0,0.0,-0.0004129724014751307],[0.07177942634556551,0.0,0.27981374690912014,0.0,0.20803432056355464,0.0,0.14355885269113103,0.0,0.19754258657707638,0.14355885269113103,0.0,0.1982542576094676,0.13625489421798911,0.0,0.21359607507243358,0.0,0.0,0.0007116710323912288,0.007303958473141904,0.0,0.016053488495357208],[1.0,1.0,0.8154648767857289,0.5,-0.18453512321427123,-0.5,0.692441461309548,0.16666666666666666,0.2564903473659241,0.692441461309548,0.16666666666666666,0.25842540623109955,0.6309297535714576,0.0,0.2632953592158023,0.0,0.0,0.001935058865175504,0.061511707738090414,0.16666666666666666,0.006805011849878316],[0.30292156088465577,0.0,0.8154648767857289,0.5,0.5125433159010729,0.5,0.9384882922619097,0.8333333333333334,0.04425470343985186,0.9384882922619097,0.8333333333333334,0.04515908010110111,0.9384882922619097,0.8333333333333334,0.04467957812866178,0.0,0.0,0.0009043766612492383,0.0,0.0,0.00042487468880991725],[0.22689218602446437,0.0,0.7718216255952429,0.6666666666666666,0.5449294395707786,0.6666666666666666,1.0,1.0,0.3017368097719149,1.0,1.0,0.30853030290864464,1.0,1.0,0.2827809416004738,0.0,0.0,0.006793493136729718,0.0,0.0,-0.018955868171441192],[0.9051127596788988,0.8333333333333334,0.9051127596788988,0.8333333333333334,0.0,0.0,1.0,1.0,0.02643327622481072,1.0,1.0,0.026960735165612263,1.0,1.0,0.025483832493892526,0.0,0.0,0.0005274589408015368,0.0,0.0,-0.0009494437309181973],[0.29867161237002987,0.0,1.0,1.0,0.7013283876299702,1.0,1.0,1.0,0.07117733153747997,1.0,1.0,0.0715355683783754,1.0,1.0,0.061055533984692885,0.0,0.0,0.00035823684089542957,0.0,0.0,-0.010121797552787087],[0.6269765845238192,0.16666666666666666,0.8436010519408085,0.6666666666666666,0.21662446741698926,0.5,1.0,1.0,0.03904291709470826,1.0,1.0,0.03850053194855899,1.0,1.0,0.04111093352388238,0.0,0.0,-0.0005423851461492593,0.0,0.0,0.002068016429174115],[0.7539531690476383,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.12302341547618083,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.10709673319407154,0.9384882922619097,0.8333333333333334,0.10749022621849096,0.9384882922619097,0.8333333333333334,0.11844444620500934,0.0,0.0,0.0003934930244194274,0.0,0.0,0.011347713010937831],[0.16963042680099985,0.0,0.4051127596788988,0.16666666666666666,0.235482332877899,0.16666666666666666,0.4269343852741418,0.16666666666666666,0.05480500138614359,0.4269343852741418,0.16666666666666666,0.05607501164322445,0.4269343852741418,0.16666666666666666,0.053659396851030196,0.0,0.0,0.001270010257080863,0.0,0.0,-0.0011456045351133785],[0.20073036209041273,0.0,0.8769765845238192,0.6666666666666666,0.6762462224334066,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.02768241849891678,0.8769765845238192,0.6666666666666666,0.027740003576263373,0.9384882922619097,0.8333333333333334,0.030337520129800826,0.0,0.0,5.758507734658795e-05,-0.061511707738090414,-0.16666666666666666,0.0026551016308840477],[0.27250978843597823,0.0,0.4923992620598705,0.0,0.2198894736238923,0.0,0.692441461309548,0.16666666666666666,0.1085855761492109,0.692441461309548,0.16666666666666666,0.10827654950197924,0.692441461309548,0.16666666666666666,0.10503447783150459,0.0,0.0,-0.0003090266472316633,0.0,0.0,-0.0035510983177063373],[0.7311421345390903,0.6666666666666666,0.7311421345390903,0.6666666666666666,0.0,0.0,0.7384460930122322,0.6666666666666666,0.030433313906447972,0.7384460930122322,0.6666666666666666,0.031071593393114178,0.7384460930122322,0.6666666666666666,0.03185326373580083,0.0,0.0,0.0006382794866662088,0.0,0.0,0.0014199498293528594],[0.07177942634556551,0.0,0.7747853857295762,0.5,0.7030059593840106,0.5,0.8154648767857288,0.5,0.20025908031869302,0.8154648767857288,0.5,0.20005199752296834,0.8154648767857288,0.5,0.19770339695250919,0.0,0.0,-0.0002070827957246675,0.0,0.0,-0.002555683366183819],[0.16963042680099985,0.0,0.33629709346766656,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.4384882922619096,0.3333333333333333,0.13518657292978925,0.4384882922619096,0.3333333333333333,0.13505613728334245,0.4384882922619096,0.3333333333333333,0.1337249047268886,0.0,0.0,-0.0001304356464467961,0.0,0.0,-0.0014616682029006333],[0.28406369542374604,0.0,0.20073036209041273,0.0,-0.08333333333333333,0.0,0.0,0.0,0.06910963252211834,0.0,0.0,0.06932347463125764,0.0,0.0,0.05956590701464446,0.0,0.0,0.00021384210913928266,0.0,0.0,-0.009543725507473894],[0.07177942634556551,0.0,0.14780880120575693,0.0,0.07602937486019143,0.0,0.07177942634556551,0.0,0.014023234269936112,0.07177942634556551,0.0,0.014576568545887248,0.07177942634556551,0.0,0.014503547240764416,0.0,0.0,0.0005533342759511366,0.0,0.0,0.0004803129708283044],[0.49871381161970724,0.16666666666666666,0.44648041357578677,0.0,-0.052233398043920486,-0.16666666666666666,0.6051549589285763,0.16666666666666666,0.12137119013025723,0.6051549589285763,0.16666666666666666,0.11976679103723357,0.6051549589285763,0.16666666666666666,0.11255836300159194,0.0,0.0,-0.001604399093023657,0.0,0.0,-0.008812827128665294],[0.5747431864798987,0.3333333333333333,0.5747431864798987,0.3333333333333333,0.0,0.0,0.6914520523962429,0.3333333333333333,0.05412746933473775,0.6914520523962429,0.3333333333333333,0.054770669685233746,0.6914520523962429,0.3333333333333333,0.052586082588192924,0.0,0.0,0.0006432003504959952,0.0,0.0,-0.0015413867465448186],[0.22689218602446437,0.0,0.5102677186074751,0.0,0.28337553258301074,0.0,0.5436432511904858,0.0,0.09728441143818156,0.5436432511904858,0.0,0.09724057867183768,0.5872865023809717,0.0,0.08314373371370683,0.0,0.0,-4.383276634389056e-05,-0.04364325119048584,0.0,-0.014140677724474743],[0.2529637601343332,0.0,0.20073036209041273,0.0,-0.052233398043920465,0.0,0.34656481207514167,0.0,0.2618980357296362,0.34656481207514167,0.0,0.26295074464878104,0.28208934420271803,0.0,0.27004533886594967,0.0,0.0,0.0010527089191447968,0.0644754678724236,0.0,0.008147303136313502],[0.8029215608846557,0.6666666666666666,0.3820049457033632,0.0,-0.4209166151812926,-0.6666666666666666,0.5205354372149502,0.0,0.15916769469249362,0.5205354372149502,0.0,0.15949293098343068,0.5872865023809717,0.0,0.17316097693398824,0.0,0.0,0.0003252362909370356,-0.06675106516602149,0.0,0.013993282241494641],[0.658076519813232,0.3333333333333333,0.679898145408475,0.3333333333333333,0.02182162559524292,0.0,0.782089344202718,0.5,0.04545477962203768,0.679898145408475,0.3333333333333333,0.04661053884957994,0.782089344202718,0.5,0.044884255001360535,0.10219119879424306,0.16666666666666666,0.0011557592275422475,0.0,0.0,-0.0005705246206771551],[0.33629709346766656,0.16666666666666666,0.3819146958791804,0.0,0.04561760241151388,-0.16666666666666666,0.3819146958791804,0.0,0.026880735464103297,0.3819146958791804,0.0,0.026623275492776075,0.3819146958791804,0.0,0.026955289118072764,0.0,0.0,-0.0002574599713272144,0.0,0.0,7.455365396946787e-05],[0.7602677186074751,0.5,0.35811871906290943,0.0,-0.4021489995445657,-0.5,0.4756059976441716,0.0,0.10534516140686027,0.4756059976441716,0.0,0.10590977098624321,0.4756059976441716,0.0,0.10880495004783741,0.0,0.0,0.0005646095793829178,0.0,0.0,0.0034597886409771174],[0.4536941222247459,0.0,0.7487138116197073,0.5,0.29501968939496137,0.5,0.7103099178571526,0.3333333333333333,0.3625960362986109,0.7103099178571526,0.3333333333333333,0.36014393366074277,0.7103099178571526,0.3333333333333333,0.4181786905542531,0.0,0.0,-0.0024521026378681583,0.0,0.0,0.05558265425564222],[0.15511275967889884,0.0,0.9384882922619097,0.8333333333333334,0.7833755325830106,0.8333333333333334,1.0,1.0,0.432307355052817,1.0,1.0,0.434251543367352,1.0,1.0,0.4458078224550038,0.0,0.0,0.0019441883145351058,0.0,0.0,0.013500467402186819],[0.8362970934676666,0.6666666666666666,0.8362970934676666,0.6666666666666666,0.0,0.0,0.9384882922619097,0.8333333333333334,0.054016491889850395,0.9384882922619097,0.8333333333333334,0.05433074637265221,0.8769765845238192,0.6666666666666666,0.054903922459750405,0.0,0.0,0.0003142544828018076,0.061511707738090414,0.16666666666666666,0.0008874305699000089],[0.8154648767857289,0.5,0.20803432056355464,0.0,-0.6074305562221741,-0.5,0.30588532101898896,0.0,0.2903539903856723,0.3392608536019997,0.0,0.28785158122885374,0.30588532101898896,0.0,0.2609554792256784,-0.03337553258301074,0.0,-0.002502409156818539,0.0,0.0,-0.029398511159993843],[0.3551549589285763,0.0,0.29867161237002987,0.0,-0.05648334655854639,0.0,0.4153804782863739,0.0,0.1040212700103566,0.4153804782863739,0.0,0.10545914898681559,0.4153804782863739,0.0,0.10132570373647232,0.0,0.0,0.0014378789764589736,0.0,0.0,-0.0026955662738842763],[0.6653804782863739,0.3333333333333333,0.4507303620904127,0.0,-0.21465011619596122,-0.3333333333333333,0.5102677186074751,0.0,0.1290576879370674,0.5102677186074751,0.0,0.12969536131945728,0.5102677186074751,0.0,0.12443927030934658,0.0,0.0,0.0006376733823898683,0.0,0.0,-0.004618417627720825],[0.28208934420271803,0.0,0.9166666666666666,0.8333333333333334,0.6345773224639486,0.8333333333333334,0.8769765845238192,0.6666666666666666,0.22681969118356152,0.8154648767857289,0.5,0.22989837420296444,0.8154648767857289,0.5,0.20812131324207409,0.061511707738090414,0.16666666666666666,0.003078683019402905,0.061511707738090414,0.16666666666666666,-0.018698377941487414],[0.25,0.0,0.29136765389688796,0.0,0.04136765389688796,0.0,0.2579018714896944,0.0,0.2042698827435678,0.2579018714896944,0.0,0.20709112122987694,0.2652058299628363,0.0,0.23139045612946252,0.0,0.0,0.0028212384863092136,-0.007303958473141904,0.0,0.02712057338589478],[0.16963042680099985,0.0,0.2529637601343332,0.0,0.08333333333333333,0.0,0.45803432056355464,0.0,0.1150917130637485,0.45803432056355464,0.0,0.11861756901371313,0.3862548942179891,0.0,0.11521473094020838,0.0,0.0,0.0035258559499646313,0.07177942634556551,0.0,0.00012301787645988197],[0.33698525630840187,0.0,0.14780880120575693,0.0,-0.1891764551026449,0.0,0.14780880120575693,0.0,0.028221144879434352,0.14780880120575693,0.0,0.028269546547789435,0.14780880120575693,0.0,0.02763911386635798,0.0,0.0,4.840166835508003e-05,0.0,0.0,-0.0005820310130763735],[0.8551549589285763,0.6666666666666666,0.7321315434523955,0.3333333333333333,-0.12302341547618083,-0.3333333333333333,0.648798210119062,0.16666666666666666,0.019998766719017232,0.648798210119062,0.16666666666666666,0.020583025525172653,0.648798210119062,0.16666666666666666,0.022080478121927875,0.0,0.0,0.0005842588061554226,0.0,0.0,0.0020817114029106436],[0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.0,0.0,0.8769765845238192,0.6666666666666666,0.041902297201108836,0.8769765845238192,0.6666666666666666,0.041001171854185496,0.8769765845238192,0.6666666666666666,0.03843550055543544,0.0,0.0,-0.0009011253469233486,0.0,0.0,-0.003466796645673406],[0.429898145408475,0.0,0.37766474736455447,0.0,-0.052233398043920465,0.0,0.4348362567638362,0.0,0.04087606053431286,0.4348362567638362,0.0,0.041746229569844924,0.4348362567638362,0.0,0.04127658683292882,0.0,0.0,0.0008701690355320722,0.0,0.0,0.0004005262986159601],[0.648798210119062,0.16666666666666666,0.3247431864798987,0.0,-0.3240550236391634,-0.16666666666666666,0.4756059976441716,0.0,0.12918524619614205,0.4756059976441716,0.0,0.12812983311727483,0.4756059976441716,0.0,0.13769718166875514,0.0,0.0,-0.0010554130788671824,0.0,0.0,0.008511935472613108],[0.18848829226190958,0.0,0.10515495892857625,0.0,-0.08333333333333333,0.0,0.0644754678724236,0.0,0.05017408671747034,0.1289509357448472,0.0,0.04965727232151131,0.1289509357448472,0.0,0.056745515120413974,-0.0644754678724236,0.0,-0.000516814395959028,-0.0644754678724236,0.0,0.006571428402943641],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.14045942211820228,1.0,1.0,0.13980539224242872,1.0,1.0,0.1377187704711222,0.0,0.0,-0.0006540298757735571,0.0,0.0,-0.0027406516470800785],[0.8978088012057569,0.8333333333333334,0.555885321018989,0.16666666666666666,-0.34192348018676794,-0.6666666666666666,0.34853916329616963,0.0,0.3135099908514072,0.34853916329616963,0.0,0.3118077988503463,0.34853916329616963,0.0,0.31855422131129885,0.0,0.0,-0.001702192001060844,0.0,0.0,0.005044230459891684],[0.4695882275513224,0.16666666666666666,0.5059275202686664,0.0,0.036339292717343936,-0.16666666666666666,0.5267597369506042,0.16666666666666666,0.05783276714634914,0.5267597369506042,0.16666666666666666,0.057397487050283386,0.4434264036172708,0.16666666666666666,0.058486088995247265,0.0,0.0,-0.0004352800960657501,0.08333333333333333,0.0,0.0006533218488981274],[0.9384882922619097,0.8333333333333334,0.782089344202718,0.5,-0.15639894805919155,-0.3333333333333333,1.0,1.0,0.05543790202438511,1.0,1.0,0.054470369886473795,1.0,1.0,0.054989545285123176,0.0,0.0,-0.0009675321379113136,0.0,0.0,-0.00044835673926191835],[0.429898145408475,0.0,0.46327367799148567,0.0,0.03337553258301074,0.0,0.4487560108693847,0.0,0.02337166905272293,0.429898145408475,0.0,0.023644349018315372,0.429898145408475,0.0,0.024668623557918462,0.01885786546090973,0.0,0.0002726799655924439,0.01885786546090973,0.0,0.0012969545051955318],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.03855246499090242,1.0,1.0,0.0395145957259426,1.0,1.0,0.03628739147750722,0.0,0.0,0.0009621307350401783,0.0,0.0,-0.002265073513395197],[1.0,1.0,0.4943736132808985,0.0,-0.5056263867191014,-1.0,0.6309297535714576,0.0,0.09622034780097082,0.6309297535714576,0.0,0.09633058470595197,0.5902502625153049,0.0,0.10623144974707953,0.0,0.0,0.00011023690498117387,0.04067949105615265,0.0,0.010011101946108719],[0.568428636920062,0.0,0.5466070113248191,0.0,-0.02182162559524292,0.0,0.5872865023809717,0.0,0.049753633987003054,0.568428636920062,0.0,0.05068807290939222,0.5872865023809717,0.0,0.05014209000188372,0.01885786546090973,0.0,0.0009344389223891712,0.0,0.0,0.00038845601488067056],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.09943240759241294,1.0,1.0,0.0993476141438121,1.0,1.0,0.1115144384171224,0.0,0.0,-8.479344860086045e-05,0.0,0.0,0.012082030824709454],[0.08333333333333333,0.0,0.23114213453909027,0.16666666666666666,0.14780880120575693,0.16666666666666666,0.10515495892857625,0.0,0.025220106447447262,0.10515495892857625,0.0,0.025186878387092534,0.10515495892857625,0.0,0.026129237898347802,0.0,0.0,-3.322806035472951e-05,0.0,0.0,0.000909131450900544],[0.5965648120751417,0.16666666666666666,0.9166666666666666,0.8333333333333334,0.320101854591525,0.6666666666666666,1.0,1.0,0.04111948948090803,1.0,1.0,0.04286672837030564,1.0,1.0,0.03996009907983219,0.0,0.0,0.0017472388893976104,0.0,0.0,-0.0011593904010758383],[0.5016775717540405,0.0,0.6372443031312943,0.16666666666666666,0.1355667313772538,0.16666666666666666,0.6091081279762146,0.0,0.0760525618789266,0.6091081279762146,0.0,0.07544492814565143,0.7321315434523954,0.3333333333333333,0.06792156660439196,0.0,0.0,-0.0006076337332751786,-0.12302341547618083,-0.3333333333333333,-0.008130995274534645],[0.23410589467342346,0.0,0.4153804782863739,0.0,0.18127458361295049,0.0,0.5,0.0,0.0601933688014065,0.5,0.0,0.05684265577613116,0.5,0.0,0.05434455340353342,0.0,0.0,-0.0033507130252753508,0.0,0.0,-0.005848815397873081],[0.37697658452381916,0.16666666666666666,1.0,1.0,0.6230234154761808,0.8333333333333334,1.0,1.0,0.16249763945093512,1.0,1.0,0.1591591760034469,1.0,1.0,0.15224268746730926,0.0,0.0,-0.0033384634474882546,0.0,0.0,-0.010254951983625861],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.019921707438420862,1.0,1.0,0.019529052823924958,1.0,1.0,0.017963144283646985,0.0,0.0,-0.0003926546144959071,0.0,0.0,-0.0019585631547738807],[1.0,1.0,0.9166666666666666,0.8333333333333334,-0.08333333333333333,-0.16666666666666666,1.0,1.0,0.10894451960144587,1.0,1.0,0.10872389304161262,1.0,1.0,0.11994113261183546,0.0,0.0,-0.0002206265598332613,0.0,0.0,0.010996613010389575],[0.24871381161970726,0.0,0.5539109697979611,0.0,0.30519715817825366,0.0,0.5872865023809717,0.0,0.20507526508316629,0.5872865023809717,0.0,0.20751055929665937,0.5872865023809717,0.0,0.20406433573244484,0.0,0.0,0.0024352942134930854,0.0,0.0,-0.0010109293507214179],[0.5029637601343332,0.0,0.8154648767857288,0.5,0.31250111665139557,0.5,1.0,1.0,0.03464520120741498,1.0,1.0,0.03423514561005111,1.0,1.0,0.037574821842115434,0.0,0.0,-0.00041005559736386615,0.0,0.0,0.0029296206347004506],[0.20073036209041273,0.0,1.0,1.0,0.7992696379095873,1.0,1.0,1.0,0.010289890162090452,1.0,1.0,0.00996101788879654,1.0,1.0,0.009909940705211447,0.0,0.0,-0.0003288722732939114,0.0,0.0,-0.00037994945687900455],[0.6081187190629095,0.3333333333333333,1.0,1.0,0.39188128093709057,0.6666666666666666,1.0,1.0,0.03756823660980748,1.0,1.0,0.038505917548536446,1.0,1.0,0.02359111111458348,0.0,0.0,0.0009376809387289686,0.0,0.0,-0.013977125495224002],[0.20073036209041273,0.0,0.5218216255952429,0.0,0.3210912635048302,0.0,0.6309297535714576,0.0,0.13259710526658453,0.6309297535714576,0.0,0.1298205437936321,0.5872865023809717,0.0,0.12749918190322726,0.0,0.0,-0.0027765614729523963,0.04364325119048584,0.0,-0.0050979233633572625],[0.9384882922619097,0.8333333333333334,0.8769765845238192,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.11539497894279001,1.0,1.0,0.11424904422097427,1.0,1.0,0.09862776753386775,0.0,0.0,-0.0011459347218157664,0.0,0.0,-0.01676721140892229],[0.4798559461587975,0.0,1.0,1.0,0.5201440538412024,1.0,1.0,1.0,0.0717372123597963,1.0,1.0,0.07294927881744838,1.0,1.0,0.04009331256668764,0.0,0.0,0.0012120664576520893,0.0,0.0,-0.031643899793108644],[0.7103099178571526,0.3333333333333333,0.6987560108693848,0.3333333333333333,-0.011553906987767823,0.0,0.49871381161970724,0.0,0.07559290173674359,0.532089344202718,0.0,0.07751726111260089,0.532089344202718,0.0,0.07704152549879713,-0.03337553258301074,0.0,0.001924359375857304,-0.03337553258301074,0.0,0.001448623762053532],[0.23114213453909027,0.0,0.28406369542374604,0.0,0.05292156088465579,0.0,0.14780880120575693,0.0,0.30126125143319776,0.14780880120575693,0.0,0.29601351975090967,0.14780880120575693,0.0,0.33586713836365006,0.0,0.0,-0.005247731682288149,0.0,0.0,0.03460588693045233],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.03436676827558592,1.0,1.0,0.03479240932431971,1.0,1.0,0.014278342002039228,0.0,0.0,0.0004256410487338003,0.0,0.0,-0.02008842627354669],[0.6299403446581523,0.16666666666666666,1.0,1.0,0.37005965534184765,0.8333333333333334,1.0,1.0,0.06449705233589689,1.0,1.0,0.06675862010585691,1.0,1.0,0.04012290482555223,0.0,0.0,0.0022615677699600197,0.0,0.0,-0.024374147510344658],[0.17693438527414176,0.0,0.8551549589285763,0.6666666666666666,0.6782205736544346,0.6666666666666666,0.48114213453909027,0.0,0.08931804829526178,0.5644754678724236,0.16666666666666666,0.08726186147679255,0.48114213453909027,0.0,0.09791207836595124,-0.08333333333333333,-0.16666666666666666,-0.0020561868184692396,0.0,0.0,0.008594030070689469],[0.9166666666666666,0.8333333333333334,0.7132736779914858,0.3333333333333333,-0.20339298867518096,-0.5,0.692441461309548,0.16666666666666666,0.0838233078684797,0.6309297535714576,0.0,0.08713056472940661,0.7539531690476383,0.3333333333333333,0.07432357906150504,0.061511707738090414,0.16666666666666666,0.003307256860926904,-0.061511707738090414,-0.16666666666666666,-0.009499728806974693],[0.3862548942179891,0.16666666666666666,0.3436010519408084,0.0,-0.042653842277180685,-0.16666666666666666,0.48844609301223213,0.0,0.7059611442196769,0.48844609301223213,0.0,0.7021836418111252,0.48844609301223213,0.0,0.7039476693962491,0.0,0.0,-0.0037775024085517916,0.0,0.0,-0.002013474823427804],[0.40146072418082546,0.0,0.3558431217693116,0.0,-0.04561760241151388,0.0,0.27250978843597823,0.0,0.10279475928145965,0.27250978843597823,0.0,0.10136864734176876,0.29136765389688796,0.0,0.09435596466590779,0.0,0.0,-0.0014261119396909033,-0.01885786546090973,0.0,-0.008438794615551866],[0.14780880120575693,0.0,0.8154648767857289,0.5,0.6676560755799718,0.5,1.0,1.0,0.11478883307049254,1.0,1.0,0.1149231876652081,0.9384882922619097,0.8333333333333334,0.10152101149415582,0.0,0.0,0.0001343545947155952,0.061511707738090414,0.16666666666666666,-0.01326782157633672],[0.3820049457033632,0.0,0.34853916329616963,0.0,-0.033465782407193535,0.0,0.4203185896417352,0.0,0.0685593560017324,0.42762254811487704,0.0,0.06843439280381058,0.41606864112710923,0.0,0.06861680826638696,-0.007303958473141904,0.0,-0.00012496319792180556,0.004249948514625919,0.0,5.74522646545583e-05],[0.3551549589285763,0.0,0.7205776364646277,0.3333333333333333,0.3654226775360514,0.3333333333333333,0.6309297535714576,0.0,0.1282528076067742,0.6309297535714576,0.0,0.12664728729653915,0.6309297535714576,0.0,0.13061094560174935,0.0,0.0,-0.0016055203102350653,0.0,0.0,0.002358137994975133],[0.16963042680099985,0.0,1.0,1.0,0.8303695731990001,1.0,1.0,1.0,0.21028411532216218,1.0,1.0,0.21226011740140527,1.0,1.0,0.24677257634565541,0.0,0.0,0.0019760020792430693,0.0,0.0,0.03648846102349324],[0.08333333333333333,0.0,0.08333333333333333,0.0,0.0,0.0,0.0644754678724236,0.0,0.001299898665579546,0.0644754678724236,0.0,0.0012471893606313875,0.0644754678724236,0.0,0.001633284036169565,0.0,0.0,-5.270930494815812e-05,0.0,0.0,0.0003333853705900191],[0.25,0.16666666666666666,0.2602677186074751,0.0,0.010267718607475098,-0.16666666666666666,0.3333333333333333,0.16666666666666666,0.009977556410555867,0.3333333333333333,0.16666666666666666,0.010144842299470732,0.3333333333333333,0.16666666666666666,0.008935596318576138,0.0,0.0,0.0001672858889148639,0.0,0.0,-0.0010419600919797313],[0.3436010519408084,0.0,1.0,1.0,0.6563989480591915,1.0,1.0,1.0,0.0022239727149660758,1.0,1.0,0.0024157062853439556,1.0,1.0,0.0009279000459574226,0.0,0.0,0.00019173357037787964,0.0,0.0,-0.0012960726690086533],[0.23114213453909027,0.0,0.39355885269113106,0.16666666666666666,0.16241671815204076,0.16666666666666666,0.3704510387155954,0.0,0.33148586156117515,0.3704510387155954,0.0,0.3338416462651632,0.29867161237002987,0.0,0.3541528380462909,0.0,0.0,0.0023557847039880502,0.07177942634556551,0.0,0.022666976485115772],[0.29136765389688796,0.0,0.34853916329616963,0.0,0.05717150939928171,0.0,0.0,0.0,0.1920855427851388,0.0,0.0,0.19554893061205592,0.0,0.0,0.21132795910273108,0.0,0.0,0.0034633878269171065,0.0,0.0,0.019242416317592288],[0.25,0.0,0.7539531690476383,0.3333333333333333,0.5039531690476383,0.3333333333333333,0.7539531690476383,0.3333333333333333,0.13900872347536236,0.7539531690476383,0.3333333333333333,0.13841945134994,0.8154648767857288,0.5,0.131829410573481,0.0,0.0,-0.0005892721254223254,-0.061511707738090414,-0.16666666666666666,-0.007179312901881355],[0.8362970934676666,0.6666666666666666,0.7539531690476383,0.3333333333333333,-0.08234392442002818,-0.3333333333333333,1.0,1.0,0.04187733358500676,1.0,1.0,0.04246353264595721,1.0,1.0,0.03811980140077253,0.0,0.0,0.0005861990609504521,0.0,0.0,-0.0037575321842342317],[0.15511275967889884,0.0,0.4166666666666667,0.0,0.2615539069877678,0.0,0.6666666666666666,0.3333333333333333,0.08423911867482826,0.6666666666666666,0.3333333333333333,0.08345989290983641,0.6884882922619097,0.3333333333333333,0.07968239136526867,0.0,0.0,-0.0007792257649918596,-0.02182162559524292,0.0,-0.00455672730955961],[0.21228426907818054,0.0,0.7311421345390903,0.5,0.5188578654609097,0.5,0.7384460930122322,0.5,0.0528952060842385,0.7384460930122322,0.5,0.053180485219918215,0.7384460930122322,0.5,0.05561844637051253,0.0,0.0,0.00028527913567970856,0.0,0.0,0.002723240286274037],[0.4507303620904127,0.16666666666666666,0.8551549589285763,0.6666666666666666,0.4044245968381635,0.5,1.0,1.0,0.11547498302920813,1.0,1.0,0.11561954097545606,1.0,1.0,0.11204682942804145,0.0,0.0,0.00014455794624792379,0.0,0.0,-0.003428153601166688],[1.0,1.0,0.648798210119062,0.3333333333333333,-0.3512017898809379,-0.6666666666666666,0.6666666666666666,0.3333333333333333,0.05588394805553237,0.6666666666666666,0.3333333333333333,0.05693435247643511,0.6666666666666666,0.3333333333333333,0.05435297081430662,0.0,0.0,0.0010504044209027202,0.0,0.0,-0.0015309772412257685],[0.5747431864798987,0.3333333333333333,0.8217794263455654,0.6666666666666666,0.2470362398656668,0.3333333333333333,1.0,1.0,0.19220372992258672,1.0,1.0,0.1952846684815331,1.0,1.0,0.16270808942700588,0.0,0.0,0.003080938558946386,0.0,0.0,-0.029495640495580844],[0.4372021038816169,0.0,1.0,1.0,0.5627978961183832,1.0,1.0,1.0,0.15182687262634845,1.0,1.0,0.15511891136204775,1.0,1.0,0.140333310928668,0.0,0.0,0.003292038735699297,0.0,0.0,-0.01149356169768046],[0.14780880120575693,0.0,0.0644754678724236,0.0,-0.08333333333333333,0.0,0.0,0.0,0.1502744119148362,0.0,0.0,0.15079578674299884,0.0,0.0,0.14864415193945596,0.0,0.0,0.0005213748281626282,0.0,0.0,-0.0016302599753802566],[0.34853916329616963,0.0,0.7103099178571526,0.5,0.3617707545609828,0.5,1.0,1.0,0.1421103239640333,1.0,1.0,0.1442399893110004,1.0,1.0,0.10631447476029192,0.0,0.0,0.0021296653469670625,0.0,0.0,-0.03579584920374141],[0.7384460930122322,0.6666666666666666,0.7311421345390903,0.5,-0.007303958473141904,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.241994730976288,0.9384882922619097,0.8333333333333334,0.23999396775970214,1.0,1.0,0.2194106324274462,0.0,0.0,-0.0020007632165858513,-0.061511707738090414,-0.16666666666666666,-0.022584098548841764],[0.17693438527414176,0.0,0.23114213453909027,0.16666666666666666,0.05420774926494851,0.16666666666666666,0.23844609301223219,0.16666666666666666,0.01367137190755749,0.23844609301223219,0.16666666666666666,0.014473996887987894,0.23844609301223219,0.16666666666666666,0.013498179583668635,0.0,0.0,0.0008026249804304039,0.0,0.0,-0.00017319232388885691],[0.9384882922619097,0.8333333333333334,0.21228426907818054,0.0,-0.7262040231837291,-0.8333333333333334,0.32968129783525996,0.0,0.43205670531873414,0.32968129783525996,0.0,0.4400162229613653,0.20073036209041273,0.0,0.4497706721744463,0.0,0.0,0.007959517642631073,0.1289509357448472,0.0,0.01771396685571204],[0.6038687705482836,0.16666666666666666,0.5747431864798987,0.16666666666666666,-0.029125584068384835,0.0,0.4695882275513224,0.0,0.20337580713259093,0.48844609301223213,0.0,0.19981688873989067,0.4695882275513224,0.0,0.20825745181172947,-0.01885786546090973,0.0,-0.003558918392700264,0.0,0.0,0.004881644679138535],[0.4196304268009999,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.5188578654609097,0.6666666666666666,1.0,1.0,0.07743276461448449,1.0,1.0,0.0774691766950585,1.0,1.0,0.07890605148535128,0.0,0.0,3.641208057401316e-05,0.0,0.0,0.0014732868708667998],[0.4269343852741418,0.16666666666666666,0.8978088012057569,0.8333333333333334,0.47087441593161516,0.6666666666666666,1.0,1.0,0.054204206204517,1.0,1.0,0.053733436465145896,1.0,1.0,0.050967581757145136,0.0,0.0,-0.0004707697393711037,0.0,0.0,-0.0032366244473718566],[0.1289509357448472,0.0,0.07177942634556551,0.0,-0.0571715093992817,0.0,0.07177942634556551,0.0,0.0002715603386603103,0.07177942634556551,0.0,0.0002572883841804379,0.07177942634556551,0.0,0.0007200223398383943,0.0,0.0,-1.4271954479872412e-05,0.0,0.0,0.00044846200117808384],[0.5297234970849374,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.40876479517697223,0.6666666666666666,1.0,1.0,0.02838387584127987,1.0,1.0,0.027809690727243222,1.0,1.0,0.02824724710683961,0.0,0.0,-0.0005741851140366531,0.0,0.0,-0.00013662873444026617],[0.4391764551026449,0.16666666666666666,0.2718216255952429,0.16666666666666666,-0.167354829507402,0.0,0.40807651981323206,0.16666666666666666,0.060702596418401415,0.40807651981323206,0.16666666666666666,0.060426194205171625,0.2718216255952429,0.16666666666666666,0.061331398247411385,0.0,0.0,-0.00027640221322978363,0.13625489421798911,0.0,0.0006288018290099793],[0.9051127596788988,0.8333333333333334,0.7529637601343332,0.5,-0.15214899954456565,-0.3333333333333333,0.9384882922619097,0.8333333333333334,0.06962271606542848,0.9384882922619097,0.8333333333333334,0.07042705374942358,0.9384882922619097,0.8333333333333334,0.06546282427322822,0.0,0.0,0.0008043376839951036,0.0,0.0,-0.004159891792200277],[0.7414098531465654,0.5,1.0,1.0,0.2585901468534346,0.5,1.0,1.0,0.2626517693687789,1.0,1.0,0.2633373628284408,1.0,1.0,0.26141529998315044,0.0,0.0,0.0006855934596619231,0.0,0.0,-0.001236469385628382],[0.48114213453909027,0.3333333333333333,0.48114213453909027,0.3333333333333333,0.0,0.0,0.4517197710037179,0.0,0.08143175916022397,0.546607011324819,0.16666666666666666,0.08001511482880552,0.5247853857295761,0.16666666666666666,0.0803169533889095,-0.09488724032110114,-0.16666666666666666,-0.0014166443314184499,-0.07306561472585822,-0.16666666666666666,-0.0011148057713144736],[0.38921865435232234,0.0,0.38496870583769643,0.0,-0.004249948514625919,0.0,0.46830203917102975,0.0,0.14822677135623313,0.46830203917102975,0.0,0.15128255782526664,0.3965226128254642,0.0,0.2058318872085018,0.0,0.0,0.003055786469033556,0.07177942634556551,0.0,0.05760511585226866],[0.3204932379652728,0.0,0.42989814540847493,0.0,0.10940490744320218,0.0,0.4871599046319395,0.0,0.0376374961692291,0.4871599046319395,0.0,0.03642295219964765,0.5089815302271824,0.0,0.04586226828322389,0.0,0.0,-0.0012145439695814546,-0.02182162559524292,0.0,0.008224772113994782],[0.33629709346766656,0.0,0.6706198357143051,0.16666666666666666,0.33432274224663844,0.16666666666666666,0.5872865023809717,0.0,0.14029324767796866,0.5872865023809717,0.0,0.14341498864660865,0.5872865023809717,0.0,0.15561586210323106,0.0,0.0,0.0031217409686399925,0.0,0.0,0.015322614425262402],[0.2652058299628363,0.0,0.4196304268009999,0.0,0.15442459683816354,0.0,0.4914098531465654,0.0,0.11475501292562484,0.5102677186074751,0.0,0.11475139684523479,0.4914098531465654,0.0,0.09761584622770558,-0.01885786546090973,0.0,-3.616080390062351e-06,0.0,0.0,-0.017139166697919275],[0.8436010519408085,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.03337553258301074,0.0,0.8154648767857288,0.5,0.035292751155574446,0.8154648767857288,0.5,0.03513509739168399,0.8154648767857288,0.5,0.03799115462900549,0.0,0.0,-0.00015765376389046713,0.0,0.0,0.0026984034734310464],[0.16666666666666666,0.0,0.8154648767857288,0.5,0.648798210119062,0.5,0.692441461309548,0.16666666666666666,0.11127309570829257,0.692441461309548,0.16666666666666666,0.10952006971663997,0.692441461309548,0.16666666666666666,0.1008192316132801,0.0,0.0,-0.0017530259916525963,0.0,0.0,-0.010453864095012444],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.03300187053233544,1.0,1.0,0.03347941236963394,1.0,1.0,0.03261077353858772,0.0,0.0,0.00047754183729849736,0.0,0.0,-0.00039109699374772523],[0.44145205239624286,0.0,0.5902502625153049,0.0,0.1487982101190621,0.0,0.7539531690476385,0.3333333333333333,0.15161315614189544,0.7539531690476385,0.3333333333333333,0.14896532181624247,0.8154648767857289,0.5,0.14212189171719888,0.0,0.0,-0.0026478343256529876,-0.061511707738090414,-0.16666666666666666,-0.009491264424696567],[0.5247853857295761,0.0,0.8769765845238192,0.6666666666666666,0.35219119879424304,0.6666666666666666,1.0,1.0,0.04809940527845664,1.0,1.0,0.048488862917857645,1.0,1.0,0.04960564647573507,0.0,0.0,0.0003894576394009963,0.0,0.0,0.0015062411972784264],[0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.0,0.0,0.9384882922619097,0.8333333333333334,0.044421892018015746,0.9384882922619097,0.8333333333333334,0.043779018851083686,0.9384882922619097,0.8333333333333334,0.044220233689412136,0.0,0.0,-0.0006428731669320587,0.0,0.0,-0.00020165832860361205],[0.7268921860244643,0.5,1.0,1.0,0.27310781397553563,0.5,1.0,1.0,0.018142327182017692,1.0,1.0,0.017426350793916388,1.0,1.0,0.01626631106319594,0.0,0.0,-0.0007159763881013026,0.0,0.0,-0.0018760161188217505],[0.3965226128254642,0.0,1.0,1.0,0.6034773871745358,1.0,1.0,1.0,0.03707474816117387,1.0,1.0,0.03653542911875244,1.0,1.0,0.03640636994744798,0.0,0.0,-0.0005393190424214236,0.0,0.0,-0.0006683782137258861],[0.3987982101190621,0.0,0.4391764551026449,0.0,0.0403782449835828,0.0,0.35889713172782756,0.0,0.08359211825240283,0.3515931732546857,0.0,0.08387449645444876,0.3442892147815438,0.0,0.0989514140891047,0.007303958473141904,0.0,0.00028237820204592476,0.014607916946283809,0.0,0.015359295836701871],[0.4414520523962428,0.16666666666666666,0.3247431864798987,0.0,-0.11670886591634407,-0.16666666666666666,0.36542267753605134,0.0,0.16690096299168314,0.36542267753605134,0.0,0.16123564155935405,0.429898145408475,0.0,0.1818270742762059,0.0,0.0,-0.005665321432329081,-0.0644754678724236,0.0,0.014926111284522729],[0.0644754678724236,0.0,0.21958822755132246,0.0,0.15511275967889884,0.0,0.13625489421798911,0.0,0.1263256069179862,0.13625489421798911,0.0,0.12560515122420854,0.15511275967889884,0.0,0.14058351268339117,0.0,0.0,-0.000720455693777639,-0.01885786546090973,0.0,0.014257905765404956],[0.2652058299628363,0.0,0.8551549589285763,0.6666666666666666,0.5899491289657399,0.6666666666666666,1.0,1.0,0.11915742502057712,1.0,1.0,0.12240452271351497,1.0,1.0,0.12296665464336833,0.0,0.0,0.0032470976929378365,0.0,0.0,0.003809229622791222],[0.6372443031312943,0.16666666666666666,0.5257747946428813,0.0,-0.11146950848841301,-0.16666666666666666,0.5257747946428813,0.0,0.11252759706254963,0.5257747946428813,0.0,0.11272052511901427,0.5039531690476383,0.0,0.10763807602589186,0.0,0.0,0.00019292805646466257,0.02182162559524292,0.0,-0.004889521036657765],[0.35811871906290943,0.0,0.44441581253057594,0.0,0.08629709346766652,0.0,0.5965648120751417,0.16666666666666666,0.05793429408071063,0.532089344202718,0.16666666666666666,0.05939182102880273,0.5965648120751417,0.16666666666666666,0.05528875090295948,0.0644754678724236,0.0,0.0014575269480921037,0.0,0.0,-0.002645543177751141],[0.5,0.3333333333333333,0.4051127596788988,0.3333333333333333,-0.09488724032110114,0.0,0.4166666666666667,0.0,0.4972343177534855,0.5,0.0,0.4894760869198657,0.4166666666666667,0.0,0.4161885322452175,-0.08333333333333333,0.0,-0.007758230833619896,0.0,0.0,-0.08104578550826798],[0.793643251190486,0.5,1.0,1.0,0.20635674880951416,0.5,1.0,1.0,0.010461797657752722,1.0,1.0,0.010485980780365075,1.0,1.0,0.011171286143435379,0.0,0.0,2.418312261235375e-05,0.0,0.0,0.000709488485682659],[0.6478088012057569,0.3333333333333333,1.0,1.0,0.35219119879424304,0.6666666666666666,1.0,1.0,0.16611489270168453,1.0,1.0,0.16536624290926574,1.0,1.0,0.15917918339707385,0.0,0.0,-0.0007486497924187813,0.0,0.0,-0.006935709304610678],[1.0,1.0,0.8978088012057569,0.8333333333333334,-0.10219119879424306,-0.16666666666666666,1.0,1.0,0.047362230605949455,1.0,1.0,0.04599203643888155,1.0,1.0,0.04531101665656262,0.0,0.0,-0.0013701941670679109,0.0,0.0,-0.002051213949386842],[0.10515495892857625,0.0,0.3131892794921309,0.0,0.20803432056355464,0.0,0.4166666666666667,0.0,0.07648692871784483,0.4166666666666667,0.0,0.07705997614434743,0.3862548942179891,0.0,0.08057831414419149,0.0,0.0,0.0005730474265025891,0.030411772448677554,0.0,0.004091385426346646],[0.21958822755132246,0.0,0.8551549589285763,0.6666666666666666,0.6355667313772538,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.1427619692134033,0.9384882922619097,0.8333333333333334,0.14144220148302114,0.9384882922619097,0.8333333333333334,0.09992140430090579,0.0,0.0,-0.0013197677303821455,0.0,0.0,-0.04284056491249747],[0.4434264036172708,0.0,0.34656481207514167,0.0,-0.09686159154212919,0.0,0.3333333333333333,0.0,0.10922559322976459,0.3333333333333333,0.0,0.10654324372109218,0.3247431864798987,0.0,0.08779728938614371,0.0,0.0,-0.002682349508672401,0.00859014685343463,0.0,-0.02142830384362086],[0.782089344202718,0.5,0.7602677186074751,0.5,-0.02182162559524292,0.0,1.0,1.0,0.1637659462866776,1.0,1.0,0.16132345713569793,1.0,1.0,0.16174030740722994,0.0,0.0,-0.0024424891509796528,0.0,0.0,-0.0020256388794476637],[1.0,1.0,0.24140985314656538,0.0,-0.7585901468534346,-1.0,0.2652058299628363,0.0,0.5788928152527884,0.20073036209041273,0.0,0.5814149930982624,0.27250978843597823,0.0,0.5539147309143491,0.0644754678724236,0.0,0.0025221778454741113,-0.007303958473141904,0.0,-0.024978084338439233],[0.6051549589285763,0.3333333333333333,0.5436432511904858,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.793643251190486,0.5,0.13361807669690287,0.7718216255952429,0.5,0.13507938589708934,0.7718216255952429,0.5,0.13045979635881086,0.02182162559524292,0.0,0.0014613092001864838,0.02182162559524292,0.0,-0.0031582803380920156],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.1686947178807472,1.0,1.0,0.16531654646722724,1.0,1.0,0.16054045310701684,0.0,0.0,-0.003378171413519926,0.0,0.0,-0.008154264773730333],[0.2103099178571525,0.0,0.8333333333333334,0.6666666666666666,0.6230234154761808,0.6666666666666666,1.0,1.0,0.5309554867390446,1.0,1.0,0.530455413162585,1.0,1.0,0.5405276169566166,0.0,0.0,-0.0005000735764594996,0.0,0.0,0.009572130217572009],[0.37994034465815235,0.0,0.4487560108693847,0.0,0.06881566621123232,0.0,0.4487560108693847,0.0,0.08809641847433397,0.4487560108693847,0.0,0.0869693617782039,0.4487560108693847,0.0,0.08164104183381422,0.0,0.0,-0.0011270566961300468,0.0,0.0,-0.006455376640519715],[0.5862970934676666,0.3333333333333333,0.4821315434523954,0.0,-0.1041655500152711,-0.3333333333333333,0.5872865023809717,0.0,0.0666850489364403,0.5872865023809717,0.0,0.06669521416277652,0.5872865023809717,0.0,0.059105833736045305,0.0,0.0,1.0165226336212273e-05,0.0,0.0,-0.0075792152003949995],[0.23844609301223219,0.16666666666666666,0.23844609301223219,0.16666666666666666,0.0,0.0,0.23844609301223219,0.0,0.0689127940149669,0.23844609301223219,0.0,0.06848509896808075,0.23844609301223219,0.0,0.06792718874304181,0.0,0.0,-0.0004276950468861426,0.0,0.0,-0.0009856052719250908],[0.6372443031312943,0.16666666666666666,1.0,1.0,0.36275569686870573,0.8333333333333334,1.0,1.0,0.1919726242577198,1.0,1.0,0.19537601695849707,1.0,1.0,0.19806196179284152,0.0,0.0,0.0034033927007773384,0.0,0.0,0.006089337535121762],[0.37697658452381916,0.16666666666666666,1.0,1.0,0.6230234154761808,0.8333333333333334,1.0,1.0,0.04473917907461183,1.0,1.0,0.04280633062097133,1.0,1.0,0.0317465616770677,0.0,0.0,-0.0019328484536404917,0.0,0.0,-0.012992617397544122],[0.37697658452381916,0.0,1.0,1.0,0.6230234154761808,1.0,1.0,1.0,0.02010664634594354,1.0,1.0,0.022909583723881053,1.0,1.0,0.018669997041460513,0.0,0.0,0.0028029373779375148,0.0,0.0,-0.001436649304483028],[0.27250978843597823,0.0,0.5234991973492834,0.0,0.2509894089133052,0.0,0.5568747299322943,0.0,0.08974943060618441,0.5902502625153049,0.0,0.08723229430868949,0.6091081279762146,0.0,0.1362726699982626,-0.03337553258301074,0.0,-0.002517136297494928,-0.05223339804392047,0.0,0.04652323939207819],[0.7747853857295762,0.5,0.7747853857295762,0.5,0.0,0.0,0.7529637601343332,0.5,0.0019770342501025957,0.7529637601343332,0.5,0.0018874984416339953,0.7529637601343332,0.5,0.002331723423215423,0.0,0.0,-8.953580846860082e-05,0.0,0.0,0.00035468917311282723],[0.0644754678724236,0.0,0.7103099178571526,0.5,0.6458344499847289,0.5,0.8333333333333334,0.8333333333333334,0.15528852850229188,0.8333333333333334,0.8333333333333334,0.15492978392798404,1.0,1.0,0.1455245073090675,0.0,0.0,-0.00035874457430782827,-0.16666666666666666,-0.16666666666666666,-0.009764021193224367],[0.543643251190486,0.16666666666666666,0.532089344202718,0.0,-0.011553906987767823,-0.16666666666666666,0.532089344202718,0.0,0.37390912707348645,0.532089344202718,0.0,0.3761967657638226,0.5436432511904858,0.0,0.43730982959224435,0.0,0.0,0.002287638690336151,-0.011553906987767823,0.0,0.0634007025187579],[0.5654648767857288,0.16666666666666666,0.8154648767857289,0.5,0.25,0.3333333333333333,0.6309297535714576,0.0,0.139177383710079,0.6309297535714576,0.0,0.1395310555706417,0.6309297535714576,0.0,0.11979190286290364,0.0,0.0,0.00035367186056267305,0.0,0.0,-0.019385480847175365],[0.44441581253057594,0.0,0.39355885269113106,0.0,-0.05085695983944496,0.0,0.6706198357143051,0.16666666666666666,0.04493829611306444,0.6706198357143051,0.16666666666666666,0.045414025039716865,0.6706198357143051,0.16666666666666666,0.048716152551132715,0.0,0.0,0.00047572892665242187,0.0,0.0,0.0037778564380682687],[0.5862970934676666,0.3333333333333333,0.5247853857295761,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.4841058946734235,0.16666666666666666,0.04967700588880753,0.4841058946734235,0.16666666666666666,0.04998629279037572,0.4841058946734235,0.16666666666666666,0.050941777242876074,0.0,0.0,0.0003092869015681844,0.0,0.0,0.0012647713540685493],[0.8436010519408085,0.6666666666666666,0.782089344202718,0.5,-0.061511707738090414,-0.16666666666666666,0.8436010519408085,0.6666666666666666,0.02412055502348225,0.8436010519408085,0.6666666666666666,0.023532314281154123,0.8436010519408085,0.6666666666666666,0.02325948791588976,0.0,0.0,-0.0005882407423281288,0.0,0.0,-0.0008610671075924928],[0.5495707714591522,0.0,0.5350531043370513,0.0,-0.014517667122101017,0.0,0.6309297535714576,0.0,0.10718743680191832,0.6309297535714576,0.0,0.10645891021991412,0.6309297535714576,0.0,0.11484066023131344,0.0,0.0,-0.000728526582004208,0.0,0.0,0.007653223429395121],[0.34853916329616963,0.0,0.7539531690476385,0.3333333333333333,0.40541400575146874,0.3333333333333333,0.8333333333333334,0.6666666666666666,0.06379681112781722,0.8333333333333334,0.6666666666666666,0.06268824192147551,0.7718216255952429,0.5,0.09549031708270302,0.0,0.0,-0.0011085692063417206,0.061511707738090414,0.16666666666666666,0.031693505954885785],[0.6517619702533953,0.16666666666666666,1.0,1.0,0.3482380297466047,0.8333333333333334,1.0,1.0,0.004656053011012267,1.0,1.0,0.004662081070746241,1.0,1.0,0.0002952421257785475,0.0,0.0,6.028059733975009e-06,0.0,0.0,-0.0043608108852337185],[0.6299403446581523,0.16666666666666666,0.6299403446581523,0.16666666666666666,0.0,0.0,0.6081187190629095,0.16666666666666666,0.03687649503983057,0.6081187190629095,0.16666666666666666,0.036245227581110435,0.6081187190629095,0.16666666666666666,0.03679961448461602,0.0,0.0,-0.0006312674587201452,0.0,0.0,-7.68805552145562e-05],[0.8102255193577976,0.6666666666666666,0.8217794263455654,0.6666666666666666,0.011553906987767823,0.0,0.8217794263455654,0.6666666666666666,0.03433261748940513,0.8217794263455654,0.6666666666666666,0.03376530668511813,0.8217794263455654,0.6666666666666666,0.03393658572878626,0.0,0.0,-0.0005673108042870012,0.0,0.0,-0.0003960317606188757],[0.18848829226190958,0.0,0.3217794263455655,0.0,0.13329113408365592,0.0,0.4051127596788988,0.0,0.11500404405342446,0.4051127596788988,0.0,0.1150312069436988,0.48844609301223213,0.0,0.10212172159223191,0.0,0.0,2.716289027432141e-05,-0.08333333333333333,0.0,-0.01288232246119257],[0.679898145408475,0.3333333333333333,0.3174392280067568,0.0,-0.36245891740171815,-0.3333333333333333,0.1289509357448472,0.0,0.28402276839808466,0.13625489421798911,0.0,0.2828947850578137,0.13625489421798911,0.0,0.28355317635419863,-0.007303958473141904,0.0,-0.0011279833402709344,-0.007303958473141904,0.0,-0.00046959204388597804],[0.8154648767857289,0.5,0.14355885269113103,0.0,-0.6719060240945978,-0.5,0.434926506588019,0.0,0.8636984124729361,0.434926506588019,0.0,0.8655623372062934,0.434926506588019,0.0,0.9309147515516806,0.0,0.0,0.00186392473335729,0.0,0.0,0.06721633907874443],[0.679898145408475,0.3333333333333333,0.7205776364646277,0.3333333333333333,0.04067949105615265,0.0,0.7205776364646277,0.3333333333333333,0.01341952314487628,0.7205776364646277,0.3333333333333333,0.014111543592711691,0.7205776364646277,0.3333333333333333,0.011348734476689,0.0,0.0,0.0006920204478354126,0.0,0.0,-0.002070788668187278],[0.8551549589285763,0.6666666666666666,0.5965648120751417,0.16666666666666666,-0.2585901468534346,-0.5,0.48844609301223213,0.0,0.21114875340876985,0.48844609301223213,0.0,0.2122811194924041,0.48844609301223213,0.0,0.24147958740492748,0.0,0.0,0.0011323660836342455,0.0,0.0,0.0303308339961576],[0.3436010519408084,0.0,0.8769765845238192,0.6666666666666666,0.5333755325830108,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.26005325660327644,0.9384882922619097,0.8333333333333334,0.2596225886131192,0.9384882922619097,0.8333333333333334,0.25913404085702,0.0,0.0,-0.00043066799015723894,0.0,0.0,-0.0009192157462564263],[0.5965648120751416,0.16666666666666666,0.5654648767857288,0.0,-0.03109993528941286,-0.16666666666666666,0.6884882922619097,0.3333333333333333,0.03321698258427129,0.6884882922619097,0.3333333333333333,0.033057586865631386,0.6884882922619097,0.3333333333333333,0.03343450574021755,0.0,0.0,-0.00015939571863991093,0.0,0.0,0.00021752315594625378],[0.6487982101190622,0.3333333333333333,0.10515495892857625,0.0,-0.543643251190486,-0.3333333333333333,0.10515495892857625,0.0,0.21091101326420247,0.10515495892857625,0.0,0.21129710308802807,0.0,0.0,0.19703036029872253,0.0,0.0,0.0003860898238256287,0.10515495892857625,0.0,-0.013880652965479917],[0.4914098531465654,0.16666666666666666,0.5862970934676666,0.3333333333333333,0.09488724032110114,0.16666666666666666,0.6478088012057569,0.5,0.01916203058521491,0.6478088012057569,0.5,0.01874745728754487,0.6478088012057569,0.5,0.01868173278838378,0.0,0.0,-0.00041457329767004454,0.0,0.0,-0.00048029779683112986],[0.30292156088465577,0.0,0.4536941222247459,0.0,0.15077256134009012,0.0,0.4536941222247459,0.0,0.0214459061750652,0.4536941222247459,0.0,0.020866204735893016,0.4196304268009999,0.0,0.025391661327312427,0.0,0.0,-0.0005797014391721824,0.03406369542374605,0.0,0.00394575515224723],[0.37895093574484723,0.16666666666666666,0.8154648767857289,0.5,0.43651394104088154,0.3333333333333333,1.0,1.0,0.22261497301221803,1.0,1.0,0.22191440385898828,1.0,1.0,0.23712036665561467,0.0,0.0,-0.0007005691532297557,0.0,0.0,0.014505393643396666],[0.7956176024115139,0.6666666666666666,0.8029215608846557,0.6666666666666666,0.007303958473141904,0.0,0.8102255193577976,0.6666666666666666,0.0007067749491843409,0.8102255193577976,0.6666666666666666,0.0006810649927963644,0.8102255193577976,0.6666666666666666,0.0007428601720165818,0.0,0.0,-2.570995638797666e-05,0.0,0.0,3.608522283224094e-05],[0.49871381161970724,0.16666666666666666,0.3558431217693116,0.0,-0.14287068985039567,-0.16666666666666666,0.29136765389688796,0.0,0.838210863523944,0.29136765389688796,0.0,0.8462048132215426,0.29136765389688796,0.0,0.9123570478944595,0.0,0.0,0.007993949697598526,0.0,0.0,0.07414618437051544],[0.3465648120751416,0.0,0.29561760241151386,0.0,-0.05094720966362775,0.0,0.48844609301223213,0.0,0.09052695225355417,0.48844609301223213,0.0,0.09103908742807314,0.48844609301223213,0.0,0.1175938781840392,0.0,0.0,0.0005121351745189471,0.0,0.0,0.027066925930485014],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.9384882922619097,0.8333333333333334,0.022196720384516127,0.9384882922619097,0.8333333333333334,0.022314638087478567,1.0,1.0,0.021192073639966547,0.0,0.0,0.00011791770296244672,-0.061511707738090414,-0.16666666666666666,-0.0010046467445495747],[0.543643251190486,0.16666666666666666,1.0,1.0,0.4563567488095141,0.8333333333333334,1.0,1.0,0.07009662967323552,1.0,1.0,0.0704617596027227,1.0,1.0,0.03884458071149144,0.0,0.0,0.00036512992948719387,0.0,0.0,-0.03125204896174407],[0.25,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.6884882922619097,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.3870729423577191,0.9384882922619097,0.8333333333333334,0.3780868415553485,0.8769765845238192,0.6666666666666666,0.33258972208164184,0.0,0.0,-0.008986100802370596,0.061511707738090414,0.16666666666666666,-0.05448322027607728],[0.0,0.0,0.692441461309548,0.16666666666666666,0.692441461309548,0.16666666666666666,0.7539531690476385,0.3333333333333333,0.14954367474961514,0.7539531690476385,0.3333333333333333,0.151511738699423,0.7539531690476385,0.3333333333333333,0.14824078131201868,0.0,0.0,0.0019680639498078577,0.0,0.0,-0.0013028934375964834],[0.2602677186074751,0.0,0.22689218602446437,0.0,-0.03337553258301074,0.0,0.20803432056355464,0.0,0.02610316583113322,0.20803432056355464,0.0,0.02621177712679063,0.27981374690912014,0.0,0.025191978293933517,0.0,0.0,0.00010861129565741192,-0.07177942634556551,0.0,-0.0009111875371997049],[0.5568747299322943,0.0,0.7195882275513225,0.5,0.1627134976190283,0.5,0.7718216255952429,0.5,0.016614062358952717,0.7718216255952429,0.5,0.01619066835249401,0.7718216255952429,0.5,0.016171434220230246,0.0,0.0,-0.0004233940064587024,0.0,0.0,-0.0004426281387224695],[0.2487138116197073,0.0,1.0,1.0,0.7512861883802927,1.0,0.9384882922619097,0.8333333333333334,0.15707741545337042,0.9384882922619097,0.8333333333333334,0.15370057294597997,0.9384882922619097,0.8333333333333334,0.14125171222286018,0.0,0.0,-0.0033768425073904865,0.0,0.0,-0.015825703230510257],[0.9166666666666666,0.8333333333333334,0.8978088012057569,0.8333333333333334,-0.01885786546090973,0.0,0.8333333333333334,0.8333333333333334,0.05382448282343382,0.8333333333333334,0.8333333333333334,0.0528849619006575,0.8333333333333334,0.8333333333333334,0.05411698313053235,0.0,0.0,-0.0009395209227763135,0.0,0.0,0.00029250030709853606],[0.8154648767857289,0.5,0.793643251190486,0.5,-0.02182162559524292,0.0,0.692441461309548,0.16666666666666666,0.11832724138570722,0.692441461309548,0.16666666666666666,0.12258733915093856,0.6706198357143052,0.16666666666666666,0.12839025349454977,0.0,0.0,0.0042600977652313505,0.02182162559524292,0.0,0.010063012108842556],[0.4537843720489287,0.0,0.692441461309548,0.16666666666666666,0.2386570892606192,0.16666666666666666,0.6309297535714576,0.0,0.062486624151456775,0.6309297535714576,0.0,0.06301268496801608,0.6309297535714576,0.0,0.056910766093614305,0.0,0.0,0.0005260608165593242,0.0,0.0,-0.005575858057842459],[0.7132736779914858,0.3333333333333333,0.793643251190486,0.5,0.08036957319900014,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.1895367855830693,0.9384882922619097,0.8333333333333334,0.1866146627194171,0.8769765845238192,0.6666666666666666,0.17012131872763958,-0.061511707738090414,-0.16666666666666666,-0.0029221228636521486,0.0,0.0,-0.019415466855429688],[0.648798210119062,0.3333333333333333,0.34853916329616963,0.0,-0.30025904682289245,-0.3333333333333333,0.40146072418082546,0.0,0.20917713308051586,0.40146072418082546,0.0,0.21052986323878417,0.40146072418082546,0.0,0.19677758923029112,0.0,0.0,0.0013527301582683324,0.0,0.0,-0.012399543850224681],[0.48844609301223213,0.0,0.9384882922619097,0.8333333333333334,0.4500421992496774,0.8333333333333334,1.0,1.0,0.02228057819752637,1.0,1.0,0.021625307172283198,1.0,1.0,0.014360295771266943,0.0,0.0,-0.0006552710252431775,0.0,0.0,-0.007920282426259426],[0.648798210119062,0.16666666666666666,1.0,1.0,0.3512017898809379,0.8333333333333334,1.0,1.0,0.006881062747355724,1.0,1.0,0.00652961620700353,1.0,1.0,0.006259890653005862,0.0,0.0,-0.0003514465403521943,0.0,0.0,-0.0006211720943498604],[0.3217794263455655,0.0,0.8769765845238192,0.6666666666666666,0.5551971581782537,0.6666666666666666,1.0,1.0,0.19217668918631936,1.0,1.0,0.19930084590725974,1.0,1.0,0.16618433445024658,0.0,0.0,0.007124156720940393,0.0,0.0,-0.025992354736072767],[0.9384882922619097,0.8333333333333334,0.4051127596788988,0.16666666666666666,-0.5333755325830107,-0.6666666666666666,0.3862548942179891,0.0,0.07218185207208898,0.3862548942179891,0.0,0.07438265611629193,0.3862548942179891,0.0,0.09171449271077176,0.0,0.0,0.002200804044202934,0.0,0.0,0.019532640638682767],[0.0,0.0,0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.057563055001814106,0.9384882922619097,0.8333333333333334,0.0563297832504485,0.9384882922619097,0.8333333333333334,0.04800300564455822,0.0,0.0,-0.0012332717513656064,0.0,0.0,-0.009560049357255898],[0.14355885269113103,0.0,0.8551549589285763,0.6666666666666666,0.7115961062374452,0.6666666666666666,1.0,1.0,0.29832775436006315,1.0,1.0,0.2951751662446997,1.0,1.0,0.28653495852811783,0.0,0.0,-0.003152588115363479,0.0,0.0,-0.011792795831945304],[0.7718216255952429,0.6666666666666666,0.30292156088465577,0.0,-0.46890006471058715,-0.6666666666666666,0.30292156088465577,0.0,0.290001221087742,0.30292156088465577,0.0,0.2919505093020956,0.3558431217693116,0.0,0.3003208469249862,0.0,0.0,0.001949288214353592,-0.05292156088465578,0.0,0.010319625837244115],[0.3102255193577977,0.0,0.3849687058376963,0.0,0.07474318647989871,0.0,0.3849687058376963,0.0,0.05510217973804321,0.3849687058376963,0.0,0.054686133057156944,0.37994034465815235,0.0,0.04894425612724703,0.0,0.0,-0.0004160466808862621,0.005028361179544018,0.0,-0.006157923610796181],[0.0644754678724236,0.0,0.9166666666666666,0.8333333333333334,0.8521911987942431,0.8333333333333334,1.0,1.0,0.30194114892906715,1.0,1.0,0.3020590343510093,1.0,1.0,0.3055967430820612,0.0,0.0,0.0001178854219421787,0.0,0.0,0.003655594152994058],[0.3819146958791804,0.0,1.0,1.0,0.6180853041208195,1.0,1.0,1.0,0.1895953019712385,1.0,1.0,0.18591274932154214,1.0,1.0,0.14869760527473866,0.0,0.0,-0.003682552649696349,0.0,0.0,-0.04089769669649981],[0.6987560108693848,0.3333333333333333,1.0,1.0,0.3012439891306153,0.6666666666666666,1.0,1.0,0.22105345295133075,1.0,1.0,0.2229011804474741,1.0,1.0,0.22677973033432045,0.0,0.0,0.0018477274961432762,0.0,0.0,0.0057262773829896835],[1.0,1.0,0.4695882275513224,0.3333333333333333,-0.5304117724486775,-0.6666666666666666,0.5602255193577976,0.3333333333333333,0.02090464505504373,0.5602255193577976,0.3333333333333333,0.020588059119922824,0.5602255193577976,0.3333333333333333,0.021097457608447483,0.0,0.0,-0.00031658593512090284,0.0,0.0,0.00019281255340375294],[0.4821315434523954,0.0,0.4923992620598705,0.0,0.010267718607475098,0.0,0.6091081279762146,0.0,0.22716085704377406,0.6091081279762146,0.0,0.22747468646354765,0.6091081279762146,0.0,0.21322297205727955,0.0,0.0,0.0003138294197736237,0.0,0.0,-0.013937884986494523],[0.3174392280067568,0.0,0.3630568304182707,0.0,0.04561760241151388,0.0,0.23410589467342346,0.0,0.2069703414189992,0.29858136254584705,0.0,0.20092372951259177,0.23410589467342346,0.0,0.23972239558357264,-0.0644754678724236,0.0,-0.006046611906407408,0.0,0.0,0.03275205416457345],[0.5862970934676666,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.35219119879424304,0.5,1.0,1.0,0.1343958702419912,1.0,1.0,0.13234654865598772,1.0,1.0,0.1283774891876347,0.0,0.0,-0.0020493215860035046,0.0,0.0,-0.006018381054356537],[0.3862548942179891,0.16666666666666666,0.3862548942179891,0.16666666666666666,0.0,0.0,0.43917645510264486,0.16666666666666666,0.03265870529001395,0.43917645510264486,0.16666666666666666,0.033004457536125714,0.43917645510264486,0.16666666666666666,0.03185627592817151,0.0,0.0,0.0003457522461117675,0.0,0.0,-0.0008024293618424448],[0.3131892794921309,0.0,0.8144754678724236,0.6666666666666666,0.5012861883802927,0.6666666666666666,1.0,1.0,0.08559909104799392,1.0,1.0,0.08640950801121976,0.8978088012057569,0.8333333333333334,0.09518352895257838,0.0,0.0,0.0008104169632258355,0.10219119879424306,0.16666666666666666,0.009584437904584452],[0.40807651981323206,0.16666666666666666,1.0,1.0,0.591923480186768,0.8333333333333334,1.0,1.0,0.056743975236600165,1.0,1.0,0.058844616963870215,1.0,1.0,0.04848451333659137,0.0,0.0,0.0021006417272700488,0.0,0.0,-0.008259461900008787],[0.793643251190486,0.5,1.0,1.0,0.20635674880951416,0.5,1.0,1.0,0.0030983011317803114,1.0,1.0,0.0027786941228932853,1.0,1.0,0.002253357993850849,0.0,0.0,-0.0003196070088870259,0.0,0.0,-0.0008449431379294621],[0.3102255193577977,0.16666666666666666,0.27250978843597823,0.0,-0.03771573092181945,-0.16666666666666666,0.5,0.0,0.06399073871232747,0.5,0.0,0.06432103528183064,0.48114213453909027,0.0,0.07247547679930245,0.0,0.0,0.00033029656950317427,0.01885786546090973,0.0,0.00848473808697499],[0.2529637601343332,0.0,0.9166666666666666,0.8333333333333334,0.6637029065323334,0.8333333333333334,0.6091081279762146,0.0,0.1539245917246036,0.6091081279762146,0.0,0.1527400874964717,0.6706198357143051,0.16666666666666666,0.15988839917484782,0.0,0.0,-0.00118450422813192,-0.061511707738090414,-0.16666666666666666,0.005963807450244208],[0.41834423842070717,0.0,0.6884882922619097,0.5,0.27014405384120244,0.5,0.8333333333333334,0.8333333333333334,0.21080110000452282,1.0,1.0,0.20801092831560242,0.8333333333333334,0.8333333333333334,0.220679235221948,-0.16666666666666666,-0.16666666666666666,-0.0027901716889204057,0.0,0.0,0.009878135217425163],[0.23844609301223219,0.0,1.0,1.0,0.7615539069877678,1.0,1.0,1.0,0.22633201928976118,1.0,1.0,0.23261390085628206,1.0,1.0,0.22515739230008927,0.0,0.0,0.006281881566520882,0.0,0.0,-0.0011746269896718935],[0.793643251190486,0.5,1.0,1.0,0.20635674880951416,0.5,1.0,1.0,0.03996238392632755,1.0,1.0,0.04156287502389299,1.0,1.0,0.04199164638210664,0.0,0.0,0.0016004910975654498,0.0,0.0,0.002029262455779083],[0.5529215608846557,0.3333333333333333,1.0,1.0,0.44707843911534423,0.6666666666666666,1.0,1.0,0.008269840945956446,1.0,1.0,0.008378197523528228,1.0,1.0,0.0054150733282061795,0.0,0.0,0.00010835657757178347,0.0,0.0,-0.002854767617750264],[0.4507303620904127,0.16666666666666666,0.6269765845238192,0.3333333333333333,0.17624622243340646,0.16666666666666666,0.49742762323941453,0.0,0.09360686290778557,0.49742762323941453,0.0,0.09407384720004612,0.5308031558224253,0.0,0.09528532768234423,0.0,0.0,0.0004669842922605267,-0.03337553258301074,0.0,0.0016784647745586537],[0.3247431864798987,0.0,0.9384882922619097,0.8333333333333334,0.6137451057820109,0.8333333333333334,1.0,1.0,0.07824557332015528,1.0,1.0,0.07730803648506275,1.0,1.0,0.07677892543909419,0.0,0.0,-0.0009375368350925164,0.0,0.0,-0.0014666478810610782],[0.5152058299628363,0.16666666666666666,0.30292156088465577,0.0,-0.21228426907818054,-0.16666666666666666,0.21228426907818054,0.0,0.2986002441256543,0.21228426907818054,0.0,0.2987410468425342,0.19342640361727081,0.0,0.284812609166142,0.0,0.0,0.00014080271687997673,0.01885786546090973,0.0,-0.013787634959512329],[0.7321315434523955,0.3333333333333333,0.8978088012057569,0.8333333333333334,0.1656772577533615,0.5,0.8362970934676666,0.6666666666666666,0.011982792511364712,0.8362970934676666,0.6666666666666666,0.01239381521820357,0.8362970934676666,0.6666666666666666,0.012194541324354304,0.0,0.0,0.00041102270683886287,0.0,0.0,0.00021174881298959385],[0.3703607888914126,0.0,0.9166666666666666,0.8333333333333334,0.5463058777752541,0.8333333333333334,1.0,1.0,0.504618323763292,1.0,1.0,0.514360536624571,1.0,1.0,0.5634268322759427,0.0,0.0,0.009742212861279138,0.0,0.0,0.0588085085126507],[0.7956176024115139,0.6666666666666666,0.7956176024115139,0.6666666666666666,0.0,0.0,0.8144754678724236,0.6666666666666666,0.032904721207224506,0.7956176024115139,0.6666666666666666,0.032828683683953384,0.7956176024115139,0.6666666666666666,0.03327314399034798,0.01885786546090973,0.0,-7.603752327111865e-05,0.01885786546090973,0.0,0.0003684227831234758],[0.23844609301223219,0.16666666666666666,1.0,1.0,0.7615539069877678,0.8333333333333334,1.0,1.0,0.3408902065592381,1.0,1.0,0.3471071796826037,1.0,1.0,0.28480961323626275,0.0,0.0,0.006216973123365602,0.0,0.0,-0.05608059332297538],[0.543643251190486,0.16666666666666666,0.4705776364646277,0.0,-0.07306561472585822,-0.16666666666666666,0.6487982101190622,0.3333333333333333,0.03804866978718378,0.6487982101190622,0.3333333333333333,0.038262585763674924,0.6487982101190622,0.3333333333333333,0.03683010953971022,0.0,0.0,0.00021391597649114206,0.0,0.0,-0.0012185602474735632],[0.6769343852741417,0.3333333333333333,0.34853916329616963,0.0,-0.3283952219779721,-0.3333333333333333,0.37895093574484723,0.0,0.4056455165386013,0.37895093574484723,0.0,0.3999342427702379,0.3600930702839375,0.0,0.3919656575290462,0.0,0.0,-0.005711273768363415,0.01885786546090973,0.0,-0.01367985900955513],[0.30292156088465577,0.0,0.14355885269113103,0.0,-0.15936270819352474,0.0,0.0644754678724236,0.0,0.38945035521673166,0.0644754678724236,0.0,0.3907874811938565,0.13625489421798911,0.0,0.43381226184099214,0.0,0.0,0.0013371259771247437,-0.07177942634556551,0.0,0.04436190662426048],[0.15511275967889884,0.0,0.5872865023809717,0.0,0.43217374270207287,0.0,0.6091081279762146,0.0,0.09673807107415515,0.6091081279762146,0.0,0.09816945775943187,0.6091081279762146,0.0,0.09178638258394212,0.0,0.0,0.001431386685276717,0.0,0.0,-0.004951688490213023],[0.4196304268009999,0.0,1.0,1.0,0.5803695731990001,1.0,1.0,1.0,0.03340930870266428,1.0,1.0,0.03352231444278257,1.0,1.0,0.021786880598739507,0.0,0.0,0.00011300574011828604,0.0,0.0,-0.011622428103924777],[0.7103099178571526,0.5,0.16963042680099985,0.0,-0.5406794910561527,-0.5,0.21958822755132246,0.0,0.2742956355286637,0.21958822755132246,0.0,0.2720914295130022,0.21958822755132246,0.0,0.2850077750564804,0.0,0.0,-0.0022042060156615595,0.0,0.0,0.010712139527816605],[0.48114213453909027,0.3333333333333333,0.20073036209041273,0.0,-0.28041177244867754,-0.3333333333333333,0.42762254811487704,0.0,0.06903917858994384,0.42762254811487704,0.0,0.06897271739453899,0.42762254811487704,0.0,0.07326441954510225,0.0,0.0,-6.646119540485752e-05,0.0,0.0,0.004225240955158391],[0.9166666666666666,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,1.0,1.0,0.18806695347774405,1.0,1.0,0.18888568520330837,1.0,1.0,0.18427002176862697,0.0,0.0,0.000818731725564297,0.0,0.0,-0.0037969317091170584],[0.7602677186074751,0.5,0.7311421345390903,0.5,-0.029125584068384825,0.0,0.8551549589285763,0.6666666666666666,0.03127261954687703,0.8551549589285763,0.6666666666666666,0.03138505389636711,0.8551549589285763,0.6666666666666666,0.03010200652241903,0.0,0.0,0.00011243434949008092,0.0,0.0,-0.0011706130244579923],[0.1289509357448472,0.0,0.7539531690476383,0.3333333333333333,0.6250022333027911,0.3333333333333333,1.0,1.0,0.09646514420053874,1.0,1.0,0.09433016946246181,0.9384882922619097,0.8333333333333334,0.05710909413651189,0.0,0.0,-0.002134974738076926,0.061511707738090414,0.16666666666666666,-0.039356050064026836],[0.07177942634556551,0.0,1.0,1.0,0.9282205736544346,1.0,1.0,1.0,0.012913598702433351,1.0,1.0,0.012358517180812406,1.0,1.0,0.008916067710018337,0.0,0.0,-0.0005550815216209424,0.0,0.0,-0.003997530992415013],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.03683319756767714,1.0,1.0,0.03691117722627368,1.0,1.0,0.026920461117234774,0.0,0.0,7.797965859653077e-05,0.0,0.0,-0.009912736450442368],[0.2602677186074751,0.0,0.9166666666666666,0.8333333333333334,0.6563989480591915,0.8333333333333334,1.0,1.0,0.07566108192813042,1.0,1.0,0.07556009351269057,1.0,1.0,0.03414284815536859,0.0,0.0,-0.00010098841543986848,0.0,0.0,-0.041518233772761835],[0.13625489421798911,0.0,0.3654226775360514,0.0,0.22916778331806223,0.0,0.4537843720489287,0.0,0.04239819609961581,0.4537843720489287,0.0,0.04248051362920375,0.3820049457033632,0.0,0.041012112295893674,0.0,0.0,8.231752958793558e-05,0.07177942634556551,0.0,-0.0013860838037221398],[0.6487982101190622,0.16666666666666666,0.0644754678724236,0.0,-0.5843227422466386,-0.16666666666666666,0.0,0.0,0.20545912611409312,0.0,0.0,0.20520848754217447,0.0,0.0,0.19647153013186183,0.0,0.0,-0.0002506385719187,0.0,0.0,-0.00898759598223131],[0.22689218602446437,0.0,1.0,1.0,0.7731078139755357,1.0,0.9384882922619097,0.8333333333333334,0.39204657459434594,0.9384882922619097,0.8333333333333334,0.38984750346291025,0.9384882922619097,0.8333333333333334,0.441930631572191,0.0,0.0,-0.002199071131435644,0.0,0.0,0.0498840569778451],[0.9384882922619097,0.8333333333333334,0.41834423842070717,0.0,-0.5201440538412024,-0.8333333333333334,0.5872865023809717,0.0,0.09771904224902932,0.5872865023809717,0.0,0.10072162040625572,0.5872865023809717,0.0,0.08188103331743417,0.0,0.0,0.0030025781572264147,0.0,0.0,-0.015838008931595142],[0.0644754678724236,0.0,0.9384882922619097,0.8333333333333334,0.874012824389486,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.21126547794677553,0.9384882922619097,0.8333333333333334,0.2143532751358337,1.0,1.0,0.14798288209606827,0.0,0.0,0.0030877971890581057,-0.061511707738090414,-0.16666666666666666,-0.06328259585070728],[0.28406369542374604,0.0,1.0,1.0,0.715936304576254,1.0,1.0,1.0,0.22386961615444548,1.0,1.0,0.22433070467391528,1.0,1.0,0.19298490117793762,0.0,0.0,0.00046108851946984243,0.0,0.0,-0.030884714976507844],[0.6884882922619097,0.5,0.9384882922619097,0.8333333333333334,0.25,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.031089264134972015,0.9384882922619097,0.8333333333333334,0.03109996780609105,0.9384882922619097,0.8333333333333334,0.028845572828560862,0.0,0.0,1.0703671119043079e-05,0.0,0.0,-0.002243691306411151],[0.6987560108693848,0.3333333333333333,1.0,1.0,0.3012439891306153,0.6666666666666666,1.0,1.0,0.014387727232109898,1.0,1.0,0.014155284225446943,1.0,1.0,0.009234749893442392,0.0,0.0,-0.0002324430066629541,0.0,0.0,-0.005152977338667508],[0.9384882922619097,0.8333333333333334,0.8362970934676666,0.6666666666666666,-0.10219119879424306,-0.16666666666666666,1.0,1.0,0.07081778210002063,1.0,1.0,0.06908725065435119,0.8978088012057569,0.8333333333333334,0.07878487325536032,0.0,0.0,-0.0017305314456694497,0.10219119879424306,0.16666666666666666,0.007967091155339686],[0.23114213453909027,0.16666666666666666,0.4695882275513224,0.16666666666666666,0.23844609301223219,0.0,0.4537843720489287,0.0,0.10076624600006745,0.4537843720489287,0.0,0.10015181400614943,0.4537843720489287,0.0,0.10434038139392032,0.0,0.0,-0.0006144319939180055,0.0,0.0,0.0035741353938528904],[0.0644754678724236,0.0,0.9384882922619097,0.8333333333333334,0.874012824389486,0.8333333333333334,1.0,1.0,0.12615156826134913,1.0,1.0,0.12399086121253296,1.0,1.0,0.09605197275829745,0.0,0.0,-0.0021607070488162037,0.0,0.0,-0.03009959550305172],[0.27675973695060413,0.0,0.34853916329616963,0.0,0.07177942634556551,0.0,0.4871599046319395,0.0,0.02812749609779547,0.4871599046319395,0.0,0.027666427962910436,0.4871599046319395,0.0,0.01868841745381609,0.0,0.0,-0.00046106813488503443,0.0,0.0,-0.009439078643979385],[0.27675973695060413,0.0,0.3965226128254642,0.0,0.11976287587486006,0.0,0.30292156088465577,0.0,0.03179163524771153,0.30292156088465577,0.0,0.030896028535846262,0.3247431864798987,0.0,0.035993894422506716,0.0,0.0,-0.0008956067118652723,-0.02182162559524292,0.0,0.004202259174795182],[0.5029637601343332,0.16666666666666666,0.5456176024115139,0.3333333333333333,0.042653842277180685,0.16666666666666666,0.37697658452381916,0.0,0.037223456452534595,0.4414520523962428,0.0,0.037097202783057136,0.4414520523962428,0.0,0.03663949198140649,-0.0644754678724236,0.0,-0.00012625366947746394,-0.0644754678724236,0.0,-0.0005839644711281029],[0.2602677186074751,0.0,0.4110402799475652,0.0,0.15077256134009012,0.0,0.5965648120751417,0.16666666666666666,0.06091952404066936,0.5965648120751417,0.16666666666666666,0.06194354060906802,0.5965648120751417,0.16666666666666666,0.06039417896858976,0.0,0.0,0.0010240165683986608,0.0,0.0,-0.0005253450720795953],[0.8154648767857288,0.5,1.0,1.0,0.18453512321427123,0.5,1.0,1.0,0.11061569143676507,1.0,1.0,0.10812123502144104,1.0,1.0,0.06099665775375651,0.0,0.0,-0.0024944564153240134,0.0,0.0,-0.049619033683008545],[0.15511275967889884,0.0,0.546607011324819,0.0,0.39149425164592017,0.0,0.8154648767857289,0.5,0.1140596812167405,0.793643251190486,0.5,0.1100057877441021,0.8154648767857289,0.5,0.1068234498238629,0.02182162559524292,0.0,-0.004053893472638413,0.0,0.0,-0.007236231392877598],[0.4755157478199888,0.0,0.5486716123700298,0.16666666666666666,0.07315586455004103,0.16666666666666666,0.5089815302271824,0.0,0.2490654845058737,0.5089815302271824,0.0,0.24874102009809526,0.5089815302271824,0.0,0.29036755359290806,0.0,0.0,-0.0003244644077784996,0.0,0.0,0.04130206908703429],[0.5132314787418083,0.16666666666666666,0.16963042680099985,0.0,-0.3436010519408084,-0.16666666666666666,0.37895093574484723,0.0,0.3747028681123094,0.37895093574484723,0.0,0.36994497631583895,0.37895093574484723,0.0,0.3764779807575356,0.0,0.0,-0.00475789179647037,0.0,0.0,0.0017751126452262061],[0.3102255193577977,0.0,0.4914098531465654,0.0,0.18118433378876767,0.0,0.5089815302271824,0.0,0.05556679726555306,0.5089815302271824,0.0,0.05632945918224794,0.5089815302271824,0.0,0.05608988076386592,0.0,0.0,0.0007626619166948701,0.0,0.0,0.0005230834983128528],[0.2529637601343332,0.0,0.8769765845238192,0.6666666666666666,0.624012824389486,0.6666666666666666,1.0,1.0,0.024813364237630888,1.0,1.0,0.02422533002406868,1.0,1.0,0.02450392306617329,0.0,0.0,-0.0005880342135622021,0.0,0.0,-0.0003094411714575852],[0.6696304268009999,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.2073461577228193,0.3333333333333333,1.0,1.0,0.05611061369899315,1.0,1.0,0.05584266688904326,1.0,1.0,0.05508367404190497,0.0,0.0,-0.00026794680994988925,0.0,0.0,-0.0010269396570881785],[0.793643251190486,0.5,0.8154648767857289,0.5,0.02182162559524292,0.0,0.8769765845238192,0.6666666666666666,0.009742109758987223,0.8769765845238192,0.6666666666666666,0.009779306917726882,0.8769765845238192,0.6666666666666666,0.008709106361856385,0.0,0.0,3.7197158739659746e-05,0.0,0.0,-0.0010330033971308382],[0.28406369542374604,0.0,0.9384882922619097,0.8333333333333334,0.6544245968381636,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.03977834054716787,0.9384882922619097,0.8333333333333334,0.03950718139881044,0.9384882922619097,0.8333333333333334,0.0555670922369332,0.0,0.0,-0.0002711591483574434,0.0,0.0,0.01578875168976532],[0.8978088012057569,0.8333333333333334,1.0,1.0,0.10219119879424306,0.16666666666666666,1.0,1.0,0.10432730410675439,1.0,1.0,0.10437460718968748,1.0,1.0,0.0899521549097425,0.0,0.0,4.730308293309695e-05,0.0,0.0,-0.014375149197011897],[1.0,1.0,0.4269343852741418,0.16666666666666666,-0.5730656147258583,-0.8333333333333334,0.37766474736455447,0.0,0.049123002414128876,0.37766474736455447,0.0,0.05055026539615922,0.37766474736455447,0.0,0.04366768149847786,0.0,0.0,0.0014272629820303317,0.0,0.0,-0.00545532091565103],[0.49871381161970724,0.0,0.16963042680099985,0.0,-0.3290833848187074,0.0,0.0644754678724236,0.0,0.10278167375685983,0.0644754678724236,0.0,0.10388482392736116,0.0644754678724236,0.0,0.1188606049678782,0.0,0.0,0.0011031501705013637,0.0,0.0,0.016078931211018405],[0.5247853857295762,0.16666666666666666,0.9166666666666666,0.8333333333333334,0.39188128093709057,0.6666666666666666,1.0,1.0,0.05859592023013338,1.0,1.0,0.05698390123123268,1.0,1.0,0.042173291215290315,0.0,0.0,-0.0016120189989006991,0.0,0.0,-0.016422629014843076],[0.30292156088465577,0.0,1.0,1.0,0.6970784391153443,1.0,1.0,1.0,0.12740871587536115,1.0,1.0,0.12595661820164084,1.0,1.0,0.08387247419112319,0.0,0.0,-0.0014520976737203192,0.0,0.0,-0.043536241684237954],[0.7103099178571526,0.5,0.8978088012057569,0.8333333333333334,0.18749888334860443,0.3333333333333333,1.0,1.0,0.05248106014311005,1.0,1.0,0.05359372368263332,0.8978088012057569,0.8333333333333334,0.05300692542108368,0.0,0.0,0.0011126635395232757,0.10219119879424306,0.16666666666666666,0.0005258652779736387],[0.3436010519408084,0.0,0.6299403446581525,0.16666666666666666,0.28633929271734393,0.16666666666666666,0.6309297535714576,0.0,0.11937502915618052,0.6309297535714576,0.0,0.12332022376451289,0.6309297535714576,0.0,0.15156342431863176,0.0,0.0,0.003945194608332375,0.0,0.0,0.032188395162451235],[0.5539109697979608,0.0,1.0,1.0,0.44608903020203905,1.0,1.0,1.0,0.06159209638001845,1.0,1.0,0.06214977624309001,1.0,1.0,0.06544930763146237,0.0,0.0,0.0005576798630715652,0.0,0.0,0.003857211251443914],[0.6884882922619097,0.5,0.7384460930122322,0.6666666666666666,0.049957800750322585,0.16666666666666666,0.7384460930122322,0.6666666666666666,0.023341682599753544,0.7384460930122322,0.6666666666666666,0.023425711666417073,0.7384460930122322,0.6666666666666666,0.02366334053438107,0.0,0.0,8.402906666352464e-05,0.0,0.0,0.00032165793462752185],[0.6487982101190622,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.28969008214284747,0.6666666666666666,1.0,1.0,0.13103859638996,1.0,1.0,0.12740823008455596,1.0,1.0,0.11791694693879091,0.0,0.0,-0.003630366305404043,0.0,0.0,-0.013121649451169073],[0.29867161237002987,0.0,0.8154648767857289,0.5,0.5167932644156988,0.5,1.0,1.0,0.10947534135770605,1.0,1.0,0.10871839612844242,0.9384882922619097,0.8333333333333334,0.12122641672274886,0.0,0.0,-0.0007569452292636482,0.061511707738090414,0.16666666666666666,0.011751075365042793],[0.37895093574484723,0.16666666666666666,1.0,1.0,0.6210490642551528,0.8333333333333334,0.8769765845238192,0.6666666666666666,0.147765220776743,0.8769765845238192,0.6666666666666666,0.14984987005723097,0.8154648767857289,0.5,0.16000320248451094,0.0,0.0,0.002084649280487968,0.061511707738090414,0.16666666666666666,0.012237981707767917],[0.3704510387155954,0.0,0.4487560108693847,0.16666666666666666,0.0783049721537893,0.16666666666666666,0.40807651981323206,0.16666666666666666,0.02774553409787787,0.40807651981323206,0.16666666666666666,0.02861734203207633,0.40807651981323206,0.16666666666666666,0.03091485919980447,0.0,0.0,0.0008718079341984665,0.0,0.0,0.003169325101926602],[0.07177942634556551,0.0,0.29136765389688796,0.0,0.21958822755132246,0.0,0.28711770538226206,0.0,0.2946036001533602,0.28711770538226206,0.0,0.2988857319048892,0.22689218602446437,0.0,0.3348457761608579,0.0,0.0,0.004282131751529025,0.060225519357797686,0.0,0.04024217600749772],[0.30292156088465577,0.16666666666666666,0.692441461309548,0.16666666666666666,0.3895199004248922,0.0,0.9384882922619097,0.8333333333333334,0.16638091259892338,0.9384882922619097,0.8333333333333334,0.167243384105035,1.0,1.0,0.16989798768987419,0.0,0.0,0.0008624715061116211,-0.061511707738090414,-0.16666666666666666,0.0035170750909508373],[0.8551549589285763,0.6666666666666666,0.7718216255952429,0.5,-0.08333333333333333,-0.16666666666666666,0.4603099178571526,0.16666666666666666,0.17392884798425293,0.5218216255952429,0.16666666666666666,0.17349064656704594,0.543643251190486,0.16666666666666666,0.17761935477510696,-0.061511707738090414,0.0,-0.0004382014172069649,-0.08333333333333333,0.0,0.003690506790854066],[0.4914098531465654,0.0,0.6269765845238192,0.3333333333333333,0.1355667313772538,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.06607498602670663,0.8769765845238192,0.6666666666666666,0.06328748263980818,0.8769765845238192,0.6666666666666666,0.06870555902800453,0.0,0.0,-0.0027875033868984458,0.0,0.0,0.002630573001297912],[0.30292156088465577,0.16666666666666666,0.5205354372149502,0.0,0.21761387633029441,-0.16666666666666666,0.6091081279762146,0.0,0.179476481517166,0.6091081279762146,0.0,0.17875867397790815,0.5872865023809717,0.0,0.19862778280646087,0.0,0.0,-0.0007178075392578152,0.02182162559524292,0.0,0.019151301289294893],[0.16963042680099985,0.0,0.40382657129860616,0.0,0.23419614449760626,0.0,0.3515931732546857,0.0,0.07672764095563603,0.3515931732546857,0.0,0.07265389300511933,0.3515931732546857,0.0,0.08409604501932817,0.0,0.0,-0.004073747950516694,0.0,0.0,0.007368404063692155],[0.0644754678724236,0.0,0.13625489421798911,0.0,0.07177942634556551,0.0,0.1289509357448472,0.0,0.12089887066824623,0.1289509357448472,0.0,0.1212501850978175,0.1289509357448472,0.0,0.11593738465627623,0.0,0.0,0.00035131442957124764,0.0,0.0,-0.004961486011970027],[0.7718216255952429,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.16666666666666666,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.15465710919385459,0.8769765845238192,0.6666666666666666,0.15193927399636217,0.9384882922619097,0.8333333333333334,0.15988770640065406,0.0,0.0,-0.00271783519749239,-0.061511707738090414,-0.16666666666666666,0.0052305972067994725],[0.08333333333333333,0.0,0.3436010519408084,0.16666666666666666,0.2602677186074751,0.16666666666666666,0.4487560108693847,0.0,0.05444940120842962,0.40807651981323206,0.0,0.054703701944160986,0.5029637601343332,0.16666666666666666,0.051745422933917096,0.04067949105615265,0.0,0.0002543007357313498,-0.05420774926494851,-0.16666666666666666,-0.0027039782745125317],[0.4914098531465654,0.0,0.6487982101190622,0.3333333333333333,0.15738835697249673,0.3333333333333333,0.5872865023809717,0.0,0.14254575071749634,0.5872865023809717,0.0,0.14033740646471934,0.5872865023809717,0.0,0.191496101159954,0.0,0.0,-0.0022083442527769926,0.0,0.0,0.04895035044245768],[0.4153804782863739,0.0,0.5975542209884468,0.0,0.18217374270207284,0.0,0.6091081279762146,0.0,0.16964759008928423,0.6091081279762146,0.0,0.17036640904597586,0.6309297535714576,0.0,0.1881767358581351,0.0,0.0,0.0007188189566915889,-0.02182162559524292,0.0,0.018529145768850872],[0.4923992620598705,0.0,0.40077256134009015,0.0,-0.09162670071978041,0.0,0.3862548942179891,0.0,0.062324410423232966,0.3862548942179891,0.0,0.0618470777156843,0.44648041357578677,0.0,0.06760556866407634,0.0,0.0,-0.000477332707548661,-0.060225519357797686,0.0,0.00528115824084336],[0.6478088012057569,0.5,0.46030991785715253,0.16666666666666666,-0.18749888334860443,-0.3333333333333333,0.5436432511904858,0.16666666666666666,0.1528858596353357,0.5436432511904858,0.16666666666666666,0.15243934272601745,0.5436432511904858,0.16666666666666666,0.1540185888675578,0.0,0.0,-0.0004465169093182733,0.0,0.0,0.0011327292322220832],[0.5862970934676666,0.3333333333333333,0.6884882922619097,0.5,0.10219119879424306,0.16666666666666666,1.0,1.0,0.37399012721259983,1.0,1.0,0.37314311456065247,1.0,1.0,0.39810478184402043,0.0,0.0,-0.0008470126519474324,0.0,0.0,0.024114654631420585],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.7311421345390903,0.6666666666666666,0.08721150023878127,0.7311421345390903,0.6666666666666666,0.08752235039176244,0.7311421345390903,0.6666666666666666,0.08964384546296993,0.0,0.0,0.0003108501529811808,0.0,0.0,0.002432345224188654],[0.13625489421798911,0.0,0.6269765845238192,0.3333333333333333,0.49072169030583,0.3333333333333333,0.7539531690476383,0.3333333333333333,0.1564333122129877,0.7539531690476383,0.3333333333333333,0.15626041837904678,0.7539531690476383,0.3333333333333333,0.15474146511711304,0.0,0.0,-0.00017289383394090974,0.0,0.0,-0.0016918470958746598],[0.16666666666666666,0.0,0.8769765845238192,0.6666666666666666,0.7103099178571526,0.6666666666666666,1.0,1.0,0.28160510049989823,1.0,1.0,0.2803289252973333,1.0,1.0,0.28965362734711403,0.0,0.0,-0.0012761752025650063,0.0,0.0,0.008048526847215794],[0.9384882922619097,0.8333333333333334,0.6666666666666666,0.5,-0.2718216255952429,-0.3333333333333333,0.8154648767857289,0.5,0.07262599652225898,0.8154648767857289,0.5,0.07112142352337007,0.793643251190486,0.5,0.0687647347835934,0.0,0.0,-0.0015045729988889115,0.02182162559524292,0.0,-0.0038612617386655757],[0.0644754678724236,0.0,0.14355885269113103,0.0,0.07908338481870741,0.0,0.0,0.0,0.1705923707087377,0.0,0.0,0.17322592373194234,0.0,0.0,0.16825860263360584,0.0,0.0,0.002633553023204647,0.0,0.0,-0.002333768075131875],[0.2652058299628363,0.0,0.22689218602446437,0.0,-0.03831364393837197,0.0,0.1289509357448472,0.0,0.02365376773943848,0.1289509357448472,0.0,0.02177100761428388,0.1289509357448472,0.0,0.028522031027333698,0.0,0.0,-0.0018827601251546026,0.0,0.0,0.004868263287895216],[0.6289509357448472,0.5,0.6362548942179891,0.5,0.007303958473141904,0.0,0.6362548942179891,0.5,0.03419651245175146,0.6362548942179891,0.5,0.0334087220252271,0.6362548942179891,0.5,0.03485947296751095,0.0,0.0,-0.0007877904265243578,0.0,0.0,0.0006629605157594883],[0.3436010519408084,0.16666666666666666,1.0,1.0,0.6563989480591915,0.8333333333333334,1.0,1.0,0.11215848953962441,1.0,1.0,0.11265958773034808,1.0,1.0,0.06902462063542747,0.0,0.0,0.0005010981907236567,0.0,0.0,-0.04313386890419695],[0.13625489421798911,0.0,0.8769765845238192,0.6666666666666666,0.74072169030583,0.6666666666666666,1.0,1.0,0.29355486928648616,1.0,1.0,0.29842350571241777,1.0,1.0,0.29053498619899876,0.0,0.0,0.004868636425931573,0.0,0.0,-0.003019883087487428],[0.7321315434523954,0.3333333333333333,1.0,1.0,0.26786845654760455,0.6666666666666666,1.0,1.0,0.052954688662076387,1.0,1.0,0.05435610739389405,1.0,1.0,0.054747166898454845,0.0,0.0,0.0014014187318176757,0.0,0.0,0.001792478236378462],[0.35811871906290943,0.0,0.37697658452381916,0.0,0.01885786546090973,0.0,0.37697658452381916,0.0,0.28566616269090256,0.37697658452381916,0.0,0.2868035603485745,0.5039531690476383,0.0,0.33679008719073034,0.0,0.0,0.0011373976576719985,-0.12697658452381919,0.0,0.05112392449982777],[0.48509530358672864,0.0,0.5539109697979611,0.0,0.06881566621123232,0.0,0.5423570628101931,0.0,0.15867597939723196,0.5423570628101931,0.0,0.15868548051808276,0.5423570628101931,0.0,0.17443399915099822,0.0,0.0,9.501120850781072e-06,0.0,0.0,0.015758019753766252],[0.38921865435232234,0.0,1.0,1.0,0.6107813456476777,1.0,1.0,1.0,0.016561578428337127,1.0,1.0,0.017331044295444284,1.0,1.0,0.014923014530815445,0.0,0.0,0.0007694658671071573,0.0,0.0,-0.00163856389752168],[0.27981374690912014,0.0,0.4203185896417352,0.0,0.14050484273261502,0.0,0.4160686411271093,0.0,0.05656182761640696,0.4160686411271093,0.0,0.05676974341697635,0.4160686411271093,0.0,0.05722828503600369,0.0,0.0,0.00020791580056938358,0.0,0.0,0.0006664574195967273],[0.5862970934676666,0.3333333333333333,0.13625489421798911,0.0,-0.4500421992496774,-0.3333333333333333,0.41606864112710923,0.0,0.03669925420831925,0.41606864112710923,0.0,0.03642413274016778,0.41606864112710923,0.0,0.03484464413652082,0.0,0.0,-0.0002751214681514802,0.0,0.0,-0.00185461007179844],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.10103415726386218,1.0,1.0,0.0989039086056747,1.0,1.0,0.05168144296811198,0.0,0.0,-0.0021302486581874975,0.0,0.0,-0.049352714295750194],[0.532089344202718,0.16666666666666666,0.5936010519408085,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.658076519813232,0.3333333333333333,0.02389722541500806,0.658076519813232,0.3333333333333333,0.023677760539856305,0.658076519813232,0.3333333333333333,0.023699660746421946,0.0,0.0,-0.00021946487515175613,0.0,0.0,-0.00019756466858612015],[0.3862548942179891,0.0,0.9384882922619097,0.8333333333333334,0.5522333980439206,0.8333333333333334,1.0,1.0,0.15612927057063722,1.0,1.0,0.1542803703341998,1.0,1.0,0.14639328440552896,0.0,0.0,-0.0018489002364374025,0.0,0.0,-0.00973598616510824],[0.5218216255952429,0.3333333333333333,0.36739702875707936,0.16666666666666666,-0.15442459683816354,-0.16666666666666666,0.32237733936211804,0.0,0.09516421464996892,0.32237733936211804,0.0,0.09662572915382629,0.2579018714896944,0.0,0.08652460719127081,0.0,0.0,0.0014615145038573973,0.0644754678724236,0.0,-0.008639607458698101],[0.4695882275513224,0.16666666666666666,0.6914520523962429,0.3333333333333333,0.22186382484492032,0.16666666666666666,0.7103099178571526,0.3333333333333333,0.06546257702623974,0.7103099178571526,0.3333333333333333,0.0650958565016281,0.7103099178571526,0.3333333333333333,0.06866219249512137,0.0,0.0,-0.00036672052461164125,0.0,0.0,0.0031996154688816304],[0.30292156088465577,0.0,1.0,1.0,0.6970784391153443,1.0,1.0,1.0,0.13194686424293478,1.0,1.0,0.13910948838694848,1.0,1.0,0.11072480507883964,0.0,0.0,0.007162624144013695,0.0,0.0,-0.02122205916409513],[0.9166666666666666,0.8333333333333334,0.6372443031312943,0.16666666666666666,-0.27942236353537236,-0.6666666666666666,0.6091081279762146,0.0,0.13663842640154586,0.6091081279762146,0.0,0.13799644712275363,0.6091081279762146,0.0,0.15343717379930186,0.0,0.0,0.0013580207212077991,0.0,0.0,0.016798747397756008],[0.5247853857295762,0.16666666666666666,0.9166666666666666,0.8333333333333334,0.39188128093709057,0.6666666666666666,1.0,1.0,0.05559607769022049,1.0,1.0,0.05508382787190542,1.0,1.0,0.05148491098682842,0.0,0.0,-0.0005122498183150717,0.0,0.0,-0.0041111667033920775],[0.1289509357448472,0.0,0.29136765389688796,0.0,0.16241671815204076,0.0,0.20073036209041273,0.0,0.2511782312060542,0.20073036209041273,0.0,0.25485809260628445,0.20073036209041273,0.0,0.2608192599283323,0.0,0.0,0.0036798614002302096,0.0,0.0,0.009641028722278087],[0.5225097884359782,0.16666666666666666,0.555885321018989,0.16666666666666666,0.03337553258301074,0.0,0.4507303620904127,0.0,0.5557136945297655,0.4507303620904127,0.0,0.5556650096497144,0.4507303620904127,0.0,0.6440396452766953,0.0,0.0,-4.868488005106119e-05,0.0,0.0,0.08832595074692988],[0.7414098531465654,0.5,0.7414098531465654,0.5,0.0,0.0,0.8362970934676666,0.6666666666666666,0.10832489441188804,0.8362970934676666,0.6666666666666666,0.10688950783606155,0.8362970934676666,0.6666666666666666,0.10681406816533962,0.0,0.0,-0.001435386575826511,0.0,0.0,-0.0015108262465484221],[0.3819146958791804,0.0,1.0,1.0,0.6180853041208195,1.0,1.0,1.0,0.0688261129433073,1.0,1.0,0.0685425640364042,1.0,1.0,0.07422295113428617,0.0,0.0,-0.0002835489069031157,0.0,0.0,0.005396838190978861],[0.07177942634556551,0.0,0.793643251190486,0.5,0.7218638248449204,0.5,1.0,1.0,0.31760539028040863,1.0,1.0,0.3131918602572392,0.9384882922619097,0.8333333333333334,0.3123166511910851,0.0,0.0,-0.004413530023169413,0.061511707738090414,0.16666666666666666,-0.005288739089323486],[0.3102255193577977,0.0,0.8436010519408085,0.6666666666666666,0.5333755325830108,0.6666666666666666,0.5936010519408085,0.16666666666666666,0.15490941437860167,0.5936010519408085,0.16666666666666666,0.1533137604894884,0.532089344202718,0.0,0.1465151537940829,0.0,0.0,-0.0015956538891132913,0.061511707738090414,0.16666666666666666,-0.008394260584518804],[0.38921865435232234,0.0,0.9166666666666666,0.8333333333333334,0.5274480123143443,0.8333333333333334,1.0,1.0,0.02647283682604251,1.0,1.0,0.027142494110127938,1.0,1.0,0.0299251798582443,0.0,0.0,0.0006696572840854293,0.0,0.0,0.003452343032201794],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.9384882922619097,0.8333333333333334,0.011713300138727857,0.9384882922619097,0.8333333333333334,0.011923449725768977,0.9384882922619097,0.8333333333333334,0.01165305564172135,0.0,0.0,0.00021014958704112242,0.0,0.0,-6.024449700650527e-05],[0.22689218602446437,0.0,0.49871381161970724,0.0,0.2718216255952429,0.0,0.532089344202718,0.0,0.09334355376853705,0.532089344202718,0.0,0.0936044405922134,0.5102677186074751,0.0,0.10837999920560794,0.0,0.0,0.0002608868236763379,0.02182162559524292,0.0,0.015036445437070884],[0.3217794263455655,0.16666666666666666,0.8333333333333334,0.8333333333333334,0.5115539069877678,0.6666666666666666,1.0,1.0,0.102232233330405,1.0,1.0,0.10298513085746953,1.0,1.0,0.10843213633473657,0.0,0.0,0.0007528975270645532,0.0,0.0,0.00619990300433156],[0.08333333333333333,0.0,0.07177942634556551,0.0,-0.011553906987767823,0.0,0.0,0.0,0.07091419419468961,0.0,0.0,0.06918936132501201,0.0,0.0,0.07389076305107933,0.0,0.0,-0.0017248328696776042,0.0,0.0,0.002976568856389726],[0.4153804782863739,0.0,0.16666666666666666,0.16666666666666666,-0.2487138116197073,0.16666666666666666,0.07177942634556551,0.0,0.02844542011654952,0.07177942634556551,0.0,0.027534836592948222,0.07177942634556551,0.0,0.028814974006440425,0.0,0.0,-0.0009105835236013,0.0,0.0,0.00036955388989091286],[0.5747431864798987,0.16666666666666666,0.4841058946734235,0.16666666666666666,-0.09063729180647524,0.0,0.6507725613400902,0.3333333333333333,0.10330530446551266,0.6507725613400902,0.3333333333333333,0.10376541331253798,0.6507725613400902,0.3333333333333333,0.10163812363687141,0.0,0.0,0.0004601088470253028,0.0,0.0,-0.0016671808286412586],[0.7414098531465654,0.5,0.3144754678724236,0.0,-0.4269343852741418,-0.5,0.6309297535714576,0.0,0.21954119534210917,0.6309297535714576,0.0,0.2162800373741062,0.6091081279762146,0.0,0.20615576087648865,0.0,0.0,-0.0032611579680029835,0.02182162559524292,0.0,-0.013385434465620563],[0.8769765845238192,0.6666666666666666,0.42259418693533307,0.0,-0.45438239758848614,-0.6666666666666666,0.42259418693533307,0.0,0.021614795409638097,0.42259418693533307,0.0,0.021010076606685028,0.42259418693533307,0.0,0.022262817141320324,0.0,0.0,-0.0006047188029530706,0.0,0.0,0.0006480217316822265],[0.4487560108693847,0.0,0.7539531690476383,0.3333333333333333,0.30519715817825366,0.3333333333333333,0.7539531690476383,0.3333333333333333,0.23327177824406495,0.7539531690476383,0.3333333333333333,0.23219226986330624,0.7539531690476383,0.3333333333333333,0.23104245181201988,0.0,0.0,-0.0010795083807586898,0.0,0.0,-0.0022293264320450835],[0.21958822755132246,0.0,0.27675973695060413,0.0,0.0571715093992817,0.0,0.38685280723454163,0.0,0.06241570817770136,0.38685280723454163,0.0,0.06150410288165573,0.38685280723454163,0.0,0.06813007782430765,0.0,0.0,-0.0009116052960456266,0.0,0.0,0.005714369646606286],[0.9166666666666666,0.8333333333333334,0.36739702875707936,0.16666666666666666,-0.5492696379095873,-0.6666666666666666,0.0,0.0,0.3009277047913536,0.0,0.0,0.3041896198272559,0.0,0.0,0.3002522969663924,0.0,0.0,0.0032619150359022796,0.0,0.0,-0.0006754078249612064],[0.35386877054828353,0.0,0.24140985314656538,0.0,-0.11245891740171816,0.0,0.10515495892857625,0.0,0.41116605340920076,0.10515495892857625,0.0,0.4065569517393772,0.10515495892857625,0.0,0.3957193970468942,0.0,0.0,-0.004609101669823497,0.0,0.0,-0.015446656362306502],[0.1289509357448472,0.0,1.0,1.0,0.8710490642551528,1.0,1.0,1.0,0.1316776082998785,1.0,1.0,0.12968354371959356,1.0,1.0,0.10703927245900695,0.0,0.0,-0.001994064580284937,0.0,0.0,-0.024638335840871547],[0.8154648767857289,0.5,0.21228426907818054,0.0,-0.6031806077075483,-0.5,0.32237733936211804,0.0,0.23580741567856658,0.32237733936211804,0.0,0.23480218975747957,0.32237733936211804,0.0,0.23479266586540523,0.0,0.0,-0.0010052259210870565,0.0,0.0,-0.001014749813161405],[0.29364325119048584,0.0,0.5936010519408085,0.16666666666666666,0.2999578007503226,0.16666666666666666,0.5539109697979608,0.0,0.13100616093268108,0.5654648767857288,0.0,0.12906742072443259,0.5654648767857288,0.0,0.12219642437461616,-0.011553906987767823,0.0,-0.0019387402082484875,-0.011553906987767823,0.0,-0.008809736558064917],[0.3704510387155954,0.0,0.4923992620598705,0.0,0.12194822334427517,0.0,0.8769765845238192,0.6666666666666666,0.16924010705824954,0.9384882922619097,0.8333333333333334,0.16599971562632035,0.8769765845238192,0.6666666666666666,0.16947761297421962,-0.061511707738090414,-0.16666666666666666,-0.003240391431929194,0.0,0.0,0.00023750591597011353],[0.20803432056355464,0.0,0.7311421345390903,0.5,0.5231078139755356,0.5,0.8769765845238192,0.6666666666666666,0.21917511733238237,0.8769765845238192,0.6666666666666666,0.22843986317535606,0.8769765845238192,0.6666666666666666,0.2465147339789883,0.0,0.0,0.009264745842973723,0.0,0.0,0.027339616646605957],[0.4914098531465654,0.16666666666666666,0.5132314787418083,0.16666666666666666,0.02182162559524292,0.0,0.4695882275513224,0.16666666666666666,0.04998809633946927,0.40807651981323206,0.0,0.04975172493613581,0.4914098531465654,0.16666666666666666,0.05027758474236157,0.061511707738090414,0.16666666666666666,-0.00023637140333345285,-0.02182162559524292,0.0,0.0002894884028922954],[0.20803432056355464,0.0,1.0,1.0,0.7919656794364455,1.0,1.0,1.0,0.12381169447066155,1.0,1.0,0.12696098752596358,1.0,1.0,0.13450800644201372,0.0,0.0,0.0031492930553020243,0.0,0.0,0.010696311971352172],[0.10515495892857625,0.0,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,1.0,1.0,0.462932405236232,1.0,1.0,0.457567075696891,1.0,1.0,0.4364610410487795,0.0,0.0,-0.005365329539341014,0.0,0.0,-0.026471364187452485],[0.4923992620598705,0.0,0.8154648767857288,0.5,0.3230656147258582,0.5,1.0,1.0,0.0660354519199762,1.0,1.0,0.0655672258041183,1.0,1.0,0.07145315458275801,0.0,0.0,-0.00046822611585788966,0.0,0.0,0.005417702662781809],[0.28406369542374604,0.0,0.0644754678724236,0.0,-0.21958822755132246,0.0,0.15511275967889884,0.0,0.4046776118584288,0.15511275967889884,0.0,0.40947190263057953,0.15511275967889884,0.0,0.5151944872002002,0.0,0.0,0.004794290772150778,0.0,0.0,0.11051687534177142],[0.21228426907818054,0.0,0.7487138116197073,0.5,0.5364295425415267,0.5,0.8436010519408085,0.6666666666666666,0.07543347379935987,0.9051127596788988,0.8333333333333334,0.07843057769412505,1.0,1.0,0.08006810528340451,-0.061511707738090414,-0.16666666666666666,0.002997103894765187,-0.15639894805919155,-0.3333333333333333,0.004634631484044649],[0.37895093574484723,0.0,0.6091081279762146,0.0,0.2301571922313674,0.0,0.7321315434523954,0.3333333333333333,0.15980019876700396,0.7321315434523954,0.3333333333333333,0.1597789398029949,0.7321315434523954,0.3333333333333333,0.16360357745133078,0.0,0.0,-2.1258964009049364e-05,0.0,0.0,0.0038033786843268066],[0.20803432056355464,0.0,0.7529637601343332,0.5,0.5449294395707786,0.5,0.793643251190486,0.5,0.2550520902715894,0.793643251190486,0.5,0.25116051124397215,0.793643251190486,0.5,0.2557240166732673,0.0,0.0,-0.003891579027617354,0.0,0.0,0.0006719264016778031],[0.6372443031312943,0.16666666666666666,0.16963042680099985,0.0,-0.46761387633029444,-0.16666666666666666,0.0644754678724236,0.0,0.45798793151085065,0.0644754678724236,0.0,0.462109467023625,0.0644754678724236,0.0,0.42045898176386415,0.0,0.0,0.004121535512774276,0.0,0.0,-0.03752894974698664],[0.568428636920062,0.0,1.0,1.0,0.43157136307993804,1.0,1.0,1.0,0.030376772179552352,1.0,1.0,0.03079751965391179,1.0,1.0,0.028109855014389548,0.0,0.0,0.0004207474743594361,0.0,0.0,-0.0022669171651628047],[0.4269343852741418,0.0,0.6551127596788988,0.5,0.22817837440475708,0.5,0.6769343852741417,0.5,0.036578804214441825,0.6769343852741417,0.5,0.036135045306343046,0.6769343852741417,0.5,0.03660114658604502,0.0,0.0,-0.00044375890809877954,0.0,0.0,2.2342371603190473e-05],[0.34428921478154373,0.0,0.6309297535714576,0.0,0.28664053878991375,0.0,0.692441461309548,0.16666666666666666,0.09262786364562846,0.692441461309548,0.16666666666666666,0.09139926908567912,0.692441461309548,0.16666666666666666,0.08276695726201438,0.0,0.0,-0.0012285945599493262,0.0,0.0,-0.009860906383614063],[0.44145205239624286,0.16666666666666666,0.44145205239624286,0.16666666666666666,0.0,0.0,0.4821315434523954,0.16666666666666666,0.07446335930880162,0.5539109697979611,0.16666666666666666,0.07540484885391191,0.4821315434523954,0.16666666666666666,0.07720278541033578,-0.07177942634556551,0.0,0.0009414895451102958,0.0,0.0,0.0027394261015341505],[0.5102677186074751,0.0,0.8551549589285763,0.6666666666666666,0.3448872403211012,0.6666666666666666,1.0,1.0,0.20813987059260808,1.0,1.0,0.21499319748424908,1.0,1.0,0.1712230549338508,0.0,0.0,0.006853326891641063,0.0,0.0,-0.03691681565875726],[0.9166666666666666,0.8333333333333334,0.13625489421798911,0.0,-0.7804117724486775,-0.8333333333333334,0.35889713172782756,0.0,0.8020898100995236,0.35889713172782756,0.0,0.8021662757747992,0.21533827903669653,0.0,0.7924189646575709,0.0,0.0,7.646567527551847e-05,0.14355885269113103,0.0,-0.009670845441952782],[0.541367653896888,0.3333333333333333,0.47689218602446437,0.3333333333333333,-0.0644754678724236,0.0,0.4051127596788988,0.3333333333333333,0.04922827636892981,0.4051127596788988,0.3333333333333333,0.04883903877938044,0.4051127596788988,0.3333333333333333,0.049471522062197924,0.0,0.0,-0.0003892375895493503,0.0,0.0,0.00024324569326811436],[0.9384882922619097,0.8333333333333334,0.3987982101190621,0.0,-0.5396900821428474,-0.8333333333333334,0.2602677186074751,0.0,0.16239191905103825,0.2602677186074751,0.0,0.16323880115714712,0.2602677186074751,0.0,0.15523591063782619,0.0,0.0,0.000846882106108847,0.0,0.0,-0.007156008413212051],[0.5059275202686664,0.0,0.532089344202718,0.16666666666666666,0.026161823934051632,0.16666666666666666,0.6309297535714576,0.0,0.32858605428934257,0.6309297535714576,0.0,0.32873203799842504,0.4923992620598705,0.0,0.3616208032397144,0.0,0.0,0.00014598370908242472,0.138530491511587,0.0,0.0330347489503719],[0.36739702875707936,0.0,0.8154648767857289,0.5,0.44806784802864935,0.5,0.9384882922619097,0.8333333333333334,0.0690402044124488,0.9384882922619097,0.8333333333333334,0.06802722343042535,0.9384882922619097,0.8333333333333334,0.07043515049188083,0.0,0.0,-0.0010129809820234694,0.0,0.0,0.001394946079432007],[0.3654226775360514,0.0,0.46228426907818054,0.16666666666666666,0.09686159154212919,0.16666666666666666,0.43492650658801896,0.0,0.03203353373336197,0.43492650658801896,0.0,0.031770877296701215,0.43492650658801896,0.0,0.032348708621445434,0.0,0.0,-0.0002626564366607533,0.0,0.0,0.0003151748880834684],[0.2718216255952429,0.0,0.6051549589285763,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.09248440638638739,0.9384882922619097,0.8333333333333334,0.09495289941508907,0.793643251190486,0.5,0.08076678097570025,0.0,0.0,0.0024684930287016816,0.14484504107142374,0.3333333333333333,-0.01171762541068713],[0.47057763646462764,0.0,0.6309297535714576,0.0,0.16035211710682992,0.0,0.692441461309548,0.16666666666666666,0.049318728612071566,0.692441461309548,0.16666666666666666,0.050077083100190246,0.692441461309548,0.16666666666666666,0.0649119392997719,0.0,0.0,0.0007583544881186831,0.0,0.0,0.015593210687700343],[0.08333333333333333,0.0,0.8362970934676666,0.6666666666666666,0.7529637601343332,0.6666666666666666,1.0,1.0,0.14926872782901074,1.0,1.0,0.14990389921601693,1.0,1.0,0.1491191875551929,0.0,0.0,0.0006351713870061962,0.0,0.0,-0.00014954027381783625],[1.0,1.0,0.7321315434523955,0.3333333333333333,-0.26786845654760455,-0.6666666666666666,0.7539531690476383,0.3333333333333333,0.16378754208976018,0.7539531690476383,0.3333333333333333,0.16653881555609873,0.6706198357143051,0.16666666666666666,0.14896757292664634,0.0,0.0,0.0027512734663385475,0.08333333333333333,0.16666666666666666,-0.014819969163113851],[0.14355885269113103,0.0,0.793643251190486,0.5,0.6500843984993548,0.5,1.0,1.0,0.49217594897891753,1.0,1.0,0.4859446620891357,1.0,1.0,0.4715563319712701,0.0,0.0,-0.00623128688978183,0.0,0.0,-0.020619617007647487],[0.40807651981323206,0.0,0.7103099178571526,0.5,0.30223339804392046,0.5,0.8154648767857288,0.5,0.050171683107361455,0.8154648767857288,0.5,0.04995506203113667,0.8154648767857288,0.5,0.04833084224058001,0.0,0.0,-0.00021662107622478856,0.0,0.0,-0.001840840866781444],[0.4196304268009999,0.16666666666666666,1.0,1.0,0.5803695731990001,0.8333333333333334,1.0,1.0,0.016561319993914216,1.0,1.0,0.017202215634778893,1.0,1.0,0.010285454152963605,0.0,0.0,0.0006408956408646712,0.0,0.0,-0.006275865840950614],[0.75,0.5,0.5717794263455654,0.3333333333333333,-0.17822057365443447,-0.16666666666666666,0.49871381161970724,0.0,0.07813099824593911,0.49871381161970724,0.0,0.07387048871518828,0.49871381161970724,0.0,0.09100805946298733,0.0,0.0,-0.004260509530750824,0.0,0.0,0.012877061217048206],[0.4914098531465654,0.16666666666666666,0.532089344202718,0.16666666666666666,0.04067949105615265,0.0,0.7103099178571526,0.3333333333333333,0.044170007862042365,0.7103099178571526,0.3333333333333333,0.04416453257136407,0.7103099178571526,0.3333333333333333,0.04131792335911433,0.0,0.0,-5.475290678289356e-06,0.0,0.0,-0.0028520845029280377],[0.40807651981323206,0.0,0.48844609301223213,0.16666666666666666,0.08036957319900014,0.16666666666666666,0.4914098531465654,0.16666666666666666,0.01654185976831429,0.4695882275513224,0.16666666666666666,0.016747623920391013,0.555885321018989,0.16666666666666666,0.01555845626343838,0.02182162559524292,0.0,0.0002057641520767224,-0.0644754678724236,0.0,-0.0009834035048759096],[0.5850109050873737,0.16666666666666666,0.6487982101190622,0.16666666666666666,0.0637873050316883,0.0,0.6051549589285763,0.16666666666666666,0.04539538499520393,0.6051549589285763,0.16666666666666666,0.045424730167299164,0.6051549589285763,0.16666666666666666,0.042180080991694374,0.0,0.0,2.9345172095236744e-05,0.0,0.0,-0.0032153040035095524],[0.3862548942179891,0.16666666666666666,0.2529637601343332,0.0,-0.13329113408365592,-0.16666666666666666,0.07177942634556551,0.0,0.12015468626058722,0.07177942634556551,0.0,0.1203339518233593,0.13625489421798911,0.0,0.10816097784447025,0.0,0.0,0.00017926556277210863,-0.0644754678724236,0.0,-0.011993708416116954],[0.27250978843597823,0.0,0.38921865435232234,0.0,0.11670886591634407,0.0,0.36739702875707936,0.0,0.15162845117011642,0.36739702875707936,0.0,0.1519640489839498,0.36739702875707936,0.0,0.15458720955521896,0.0,0.0,0.0003355978138333906,0.0,0.0,0.002958758385102521],[0.07177942634556551,0.0,0.3987982101190621,0.0,0.3270187837734966,0.0,0.543643251190486,0.0,0.14462292136200527,0.543643251190486,0.0,0.14674701223406703,0.543643251190486,0.0,0.1403521658279754,0.0,0.0,0.002124090872061749,0.0,0.0,-0.0042707555340298535],[0.48114213453909027,0.3333333333333333,0.40807651981323206,0.16666666666666666,-0.07306561472585824,-0.16666666666666666,0.48114213453909027,0.3333333333333333,0.022497810528000085,0.48114213453909027,0.3333333333333333,0.022420231870284094,0.48114213453909027,0.3333333333333333,0.022024430128207224,0.0,0.0,-7.757865771599433e-05,0.0,0.0,-0.00047338039979286437],[0.27250978843597823,0.0,0.3320471449530406,0.0,0.05953735651706238,0.0,0.48844609301223213,0.0,0.12278701277545119,0.48844609301223213,0.0,0.12353357340448963,0.4153804782863739,0.0,0.14013371321092233,0.0,0.0,0.0007465606290384645,0.07306561472585824,0.0,0.017346700435471134],[0.9384882922619097,0.8333333333333334,0.8154648767857289,0.5,-0.12302341547618083,-0.3333333333333333,0.8154648767857289,0.5,0.10978004030010012,0.8154648767857289,0.5,0.11105477384310453,0.8154648767857289,0.5,0.08593130576552756,0.0,0.0,0.001274733543004421,0.0,0.0,-0.023848734534572532],[0.47255198768565565,0.16666666666666666,1.0,1.0,0.5274480123143443,0.8333333333333334,1.0,1.0,0.07141074721127895,1.0,1.0,0.06824028746928888,1.0,1.0,0.04471157407463072,0.0,0.0,-0.003170459741990079,0.0,0.0,-0.02669917313664823],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.04104749389152628,0.9384882922619097,0.8333333333333334,0.04136527466473494,0.9384882922619097,0.8333333333333334,0.05188291422112876,0.0,0.0,0.0003177807732086693,0.0,0.0,0.010835420329602484],[0.47057763646462764,0.0,0.8333333333333334,0.8333333333333334,0.36275569686870573,0.8333333333333334,1.0,1.0,0.09231903999728043,1.0,1.0,0.09329864382670862,1.0,1.0,0.09298160985459834,0.0,0.0,0.0009796038294282057,0.0,0.0,0.0006625698573179146],[0.30292156088465577,0.0,0.19342640361727081,0.0,-0.10949515726738497,0.0,0.1289509357448472,0.0,0.49728492729091406,0.1289509357448472,0.0,0.4958561045491574,0.1289509357448472,0.0,0.4425049822579017,0.0,0.0,-0.001428822741756636,0.0,0.0,-0.05477994503301232],[0.14355885269113103,0.0,1.0,1.0,0.856441147308869,1.0,1.0,1.0,0.06814130805125987,1.0,1.0,0.06559713904171066,1.0,1.0,0.06596434566960756,0.0,0.0,-0.002544169009549207,0.0,0.0,-0.002176962381652317],[0.7747853857295762,0.5,0.7132736779914857,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.6269765845238192,0.3333333333333333,0.03849648788017973,0.6884882922619097,0.5,0.03737746255471155,0.6884882922619097,0.5,0.03802707193258933,-0.061511707738090414,-0.16666666666666666,-0.0011190253254681854,-0.061511707738090414,-0.16666666666666666,-0.00046941594759039926],[0.7529637601343332,0.5,0.8978088012057569,0.8333333333333334,0.14484504107142374,0.3333333333333333,0.9166666666666666,0.8333333333333334,0.06302797653003786,0.9166666666666666,0.8333333333333334,0.06348799328844047,0.9166666666666666,0.8333333333333334,0.061809013784533344,0.0,0.0,0.00046001675840260287,0.0,0.0,-0.0012189627455045098],[0.8551549589285763,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.02182162559524292,0.0,0.6309297535714576,0.0,0.17006770816488848,0.6309297535714576,0.0,0.17118604747733987,0.6309297535714576,0.0,0.19845717898997706,0.0,0.0,0.0011183393124514,0.0,0.0,0.028389470825088577],[0.5539109697979611,0.0,0.8769765845238192,0.6666666666666666,0.3230656147258582,0.6666666666666666,1.0,1.0,0.04550371434785627,1.0,1.0,0.04775274350324163,1.0,1.0,0.042017019555695735,0.0,0.0,0.0022490291553853613,0.0,0.0,-0.0034866947921605366],[0.2103099178571525,0.0,0.18848829226190958,0.0,-0.02182162559524292,0.0,0.39780880120575696,0.3333333333333333,0.04023414003787056,0.39780880120575696,0.3333333333333333,0.04029330131057512,0.39780880120575696,0.3333333333333333,0.037177008699236756,0.0,0.0,5.916127270455613e-05,0.0,0.0,-0.003057131338633806],[0.5820471449530406,0.16666666666666666,1.0,1.0,0.4179528550469594,0.8333333333333334,1.0,1.0,0.00955556032624113,1.0,1.0,0.009024642676483103,1.0,1.0,0.006747371363264857,0.0,0.0,-0.0005309176497580266,0.0,0.0,-0.0028081889629762735]],"amazon_instruments2023":[[0.44875601086938466,0.0,0.4269343852741418,0.0,-0.02182162559524292,0.0,0.5102677186074751,0.0,0.03179195188540552,0.5102677186074751,0.0,0.03175558212098505,0.5102677186074751,0.0,0.031860408487667934,0.0,0.0,-3.6369764420462954e-05,0.0,0.0,6.845660226241562e-05],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0006932294258833051,1.0,1.0,0.0006838228777304007,1.0,1.0,0.0003675849977853838,0.0,0.0,-9.406548152904412e-06,0.0,0.0,-0.00032564442809792136],[0.21228426907818054,0.0,0.21228426907818054,0.0,0.0,0.0,0.3247431864798987,0.0,0.020675248836312794,0.3247431864798987,0.0,0.020944764138468602,0.24140985314656538,0.0,0.02158451394074651,0.0,0.0,0.0002695153021558084,0.08333333333333333,0.0,0.0009092651044337184],[0.3204932379652728,0.0,0.35889713172782756,0.0,0.038403893762554764,0.0,0.3704510387155954,0.0,0.05217320778582025,0.3704510387155954,0.0,0.052657207578175685,0.3704510387155954,0.0,0.053292790619097315,0.0,0.0,0.0004839997923554351,0.0,0.0,0.0011195828332770683],[0.29136765389688796,0.0,0.2602677186074751,0.0,-0.03109993528941286,0.0,0.0644754678724236,0.0,0.05664371822618101,0.0644754678724236,0.0,0.05682307158774736,0.0644754678724236,0.0,0.058632088914718966,0.0,0.0,0.0001793533615663537,0.0,0.0,0.0019883706885379625],[0.43187249662950294,0.16666666666666666,0.3747009872302213,0.16666666666666666,-0.0571715093992817,0.0,0.3131892794921309,0.0,0.0409570849281332,0.3131892794921309,0.0,0.04071118103357594,0.3131892794921309,0.0,0.0412236965842864,0.0,0.0,-0.00024590389455725396,0.0,0.0,0.000266611656153209],[0.6038687705482836,0.16666666666666666,0.6154226775360514,0.16666666666666666,0.011553906987767823,0.0,0.6269765845238192,0.16666666666666666,0.02561851619698971,0.6269765845238192,0.16666666666666666,0.026463867662309005,0.6487982101190622,0.16666666666666666,0.025984009138011285,0.0,0.0,0.000845351465319292,-0.02182162559524292,0.0,0.0003654929410215715],[0.22689218602446437,0.0,0.5654648767857288,0.0,0.33857269076126445,0.0,0.5654648767857288,0.0,0.03455274641406817,0.5654648767857288,0.0,0.034092957544473945,0.4821315434523954,0.0,0.03798218436485694,0.0,0.0,-0.00045978886959421747,0.08333333333333333,0.0,0.003429437950788775],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.30292156088465577,0.0,0.04504366341061978,0.30292156088465577,0.0,0.04548488624282951,0.28406369542374604,0.0,0.04146376720657645,0.0,0.0,0.0004412228322097287,0.01885786546090973,0.0,-0.0035798962040433295],[0.6696304268009999,0.5,0.6884882922619097,0.5,0.01885786546090973,0.0,0.6884882922619097,0.5,0.01978873511814438,0.6884882922619097,0.5,0.020374191295572556,0.6884882922619097,0.5,0.016380689690944396,0.0,0.0,0.0005854561774281753,0.0,0.0,-0.003408045427199985],[0.4051127596788988,0.16666666666666666,0.4841058946734235,0.16666666666666666,0.07899313499452462,0.0,0.39780880120575696,0.16666666666666666,0.059512611976807496,0.39780880120575696,0.16666666666666666,0.05941583227697689,0.4695882275513224,0.16666666666666666,0.05515055891162374,0.0,0.0,-9.67796998306127e-05,-0.07177942634556551,0.0,-0.004362053065183758],[0.6551127596788988,0.5,0.75,0.5,0.09488724032110114,0.0,0.6551127596788988,0.5,0.02486738130703764,0.6551127596788988,0.5,0.02504795192198622,0.6551127596788988,0.5,0.027118359039666026,0.0,0.0,0.00018057061494858434,0.0,0.0,0.002250977732628387],[0.22689218602446437,0.0,0.3174392280067568,0.0,0.09054704198229245,0.0,0.37697658452381916,0.0,0.06023479952006101,0.37697658452381916,0.0,0.06101187844757668,0.46327367799148567,0.0,0.05810503430583822,0.0,0.0,0.0007770789275156732,-0.08629709346766652,0.0,-0.002129765214222785],[0.13625489421798911,0.0,0.5747431864798987,0.16666666666666666,0.43848829226190955,0.16666666666666666,0.5016775717540405,0.0,0.057233293386252874,0.4901236647662726,0.0,0.05906668785059697,0.4901236647662726,0.0,0.05721834592716126,0.011553906987767823,0.0,0.0018333944643440937,0.011553906987767823,0.0,-1.4947459091613503e-05],[0.4507303620904127,0.0,0.39355885269113106,0.0,-0.0571715093992817,0.0,0.49871381161970724,0.0,0.029459947841701088,0.49871381161970724,0.0,0.029585500845588187,0.49871381161970724,0.0,0.029003481346307727,0.0,0.0,0.0001255530038870929,0.0,0.0,-0.0004564664953933598],[0.4914098531465654,0.16666666666666666,0.5485813625458471,0.16666666666666666,0.0571715093992817,0.0,0.4196304268009999,0.16666666666666666,0.06033345894758638,0.3247431864798987,0.0,0.06170947396051516,0.4196304268009999,0.16666666666666666,0.06256387325441662,0.09488724032110114,0.16666666666666666,0.0013760150129287921,0.0,0.0,0.002230414306830246],[0.47255198768565565,0.0,0.5247853857295762,0.16666666666666666,0.05223339804392047,0.16666666666666666,0.5872865023809717,0.16666666666666666,0.08900809734702043,0.6517619702533954,0.16666666666666666,0.08935353147549378,0.4821315434523954,0.16666666666666666,0.08909568081638046,-0.0644754678724236,0.0,0.00034543412847333043,0.10515495892857625,0.0,8.758346936001283e-05],[0.564178688405436,0.0,0.6154226775360514,0.16666666666666666,0.051243989130615314,0.16666666666666666,0.6269765845238192,0.16666666666666666,0.046345723484913205,0.6269765845238192,0.16666666666666666,0.04653339110803744,0.6154226775360514,0.16666666666666666,0.04556887305001416,0.0,0.0,0.00018766762312422795,0.011553906987767823,0.0,-0.0007768504348990524],[0.6392186543523223,0.3333333333333333,0.5218216255952429,0.3333333333333333,-0.1173970287570794,0.0,0.7718216255952429,0.5,0.11842839847963159,0.7718216255952429,0.5,0.11933286261179012,0.7718216255952429,0.5,0.11295236002454608,0.0,0.0,0.0009044641321585559,0.0,0.0,-0.0054760384550855],[0.13625489421798911,0.0,0.13625489421798911,0.0,0.0,0.0,0.16963042680099985,0.0,0.02222811208231659,0.16963042680099985,0.0,0.022837449124628307,0.16963042680099985,0.0,0.022710915982094404,0.0,0.0,0.0006093370423117208,0.0,0.0,0.0004828038997778177],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,1.0,1.0,0.010197239034403414,1.0,1.0,0.010232278546523931,1.0,1.0,0.009496290492090281,0.0,0.0,3.5039512120519136e-05,0.0,0.0,-0.0007009485423131312],[0.4153804782863739,0.0,0.6769343852741417,0.5,0.2615539069877678,0.5,0.6154226775360513,0.3333333333333333,0.04549900660859052,0.6154226775360513,0.3333333333333333,0.04576397458296163,0.6154226775360513,0.3333333333333333,0.045212120422070456,0.0,0.0,0.0002649679743711014,0.0,0.0,-0.0002868861865200673],[0.6914520523962429,0.3333333333333333,0.5654648767857288,0.16666666666666666,-0.125987175610514,-0.16666666666666666,0.6706198357143051,0.16666666666666666,0.02111929346619928,0.6706198357143051,0.16666666666666666,0.021087482560214043,0.6706198357143051,0.16666666666666666,0.019782384209481838,0.0,0.0,-3.1810905985240777e-05,0.0,0.0,-0.001336909256717439],[0.9051127596788988,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.011553906987767823,0.0,0.9166666666666666,0.8333333333333334,0.00032964721091731955,0.9166666666666666,0.8333333333333334,0.0003013357990982516,0.9166666666666666,0.8333333333333334,0.0004732386657618341,0.0,0.0,-2.8311411819067953e-05,0.0,0.0,0.0001435914548445145],[0.29867161237002987,0.0,0.36314708024245346,0.0,0.0644754678724236,0.0,0.29136765389688796,0.0,0.017234098213403666,0.36314708024245346,0.0,0.016537045612930488,0.3102255193577977,0.0,0.017346342592102066,-0.07177942634556551,0.0,-0.0006970526004731785,-0.01885786546090973,0.0,0.00011224437869839617],[0.08333333333333333,0.0,0.24140985314656538,0.0,0.15807651981323204,0.0,0.21958822755132246,0.0,0.12395357326193883,0.21958822755132246,0.0,0.12341384683957725,0.21958822755132246,0.0,0.14820905902375137,0.0,0.0,-0.0005397264223615568,0.0,0.0,0.024255485761812526],[0.9166666666666666,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.0,0.0,1.0,1.0,0.019136398384153538,1.0,1.0,0.019002859303445297,1.0,1.0,0.01683768477135832,0.0,0.0,-0.00013353908070824042,0.0,0.0,-0.0022987136127952212],[0.8362970934676666,0.6666666666666666,0.7747853857295762,0.5,-0.061511707738090414,-0.16666666666666666,0.6081187190629095,0.3333333333333333,0.0697834409506949,0.6696304268009999,0.5,0.06954827511249166,0.6081187190629095,0.3333333333333333,0.07409865652035659,-0.061511707738090414,-0.16666666666666666,-0.00023516583820324636,0.0,0.0,0.004315215569661679],[0.34123520482302777,0.0,0.21228426907818054,0.0,-0.1289509357448472,0.0,0.3247431864798987,0.0,0.03367624989066103,0.3247431864798987,0.0,0.03443901661135767,0.3247431864798987,0.0,0.03245222268004057,0.0,0.0,0.0007627667206966345,0.0,0.0,-0.0012240272106204583],[0.44648041357578677,0.0,0.5205354372149502,0.16666666666666666,0.0740550236391634,0.16666666666666666,0.3965226128254642,0.0,0.05123404991276767,0.3965226128254642,0.0,0.05087918726454402,0.3965226128254642,0.0,0.052726217976945454,0.0,0.0,-0.0003548626482236553,0.0,0.0,0.0014921680641777752],[0.27675973695060413,0.0,0.13625489421798911,0.0,-0.14050484273261502,0.0,0.07177942634556551,0.0,0.055927120500373774,0.07177942634556551,0.0,0.05743605382902958,0.07177942634556551,0.0,0.05492203596473749,0.0,0.0,0.0015089333286557964,0.0,0.0,-0.0010050845356362836],[0.6884882922619097,0.5,0.6051549589285763,0.5,-0.08333333333333333,0.0,0.7103099178571526,0.5,0.03130767667713597,0.7103099178571526,0.5,0.031576402653120735,0.7103099178571526,0.5,0.029636166367323514,0.0,0.0,0.00026872597598476207,0.0,0.0,-0.001671510309812463],[0.5088912804029996,0.0,0.4943736132808985,0.0,-0.014517667122101017,0.0,0.5161952388761414,0.0,0.01913065005416491,0.5161952388761414,0.0,0.018803277523755563,0.5161952388761414,0.0,0.019071463580748554,0.0,0.0,-0.0003273725304093475,0.0,0.0,-5.918647341635633e-05],[0.0644754678724236,0.0,0.07177942634556551,0.0,0.007303958473141904,0.0,0.0,0.0,0.017400222649099985,0.0,0.0,0.017431827414410957,0.0,0.0,0.019029406422336796,0.0,0.0,3.16047653109735e-05,0.0,0.0,0.0016291837732368122],[0.21958822755132246,0.0,0.22689218602446437,0.0,0.007303958473141904,0.0,0.15511275967889884,0.0,0.0395151880894237,0.22689218602446437,0.0,0.038622656050448866,0.15511275967889884,0.0,0.03938104958858401,-0.07177942634556551,0.0,-0.000892532038974826,0.0,0.0,-0.00013413850083969208],[0.1289509357448472,0.0,0.08333333333333333,0.0,-0.04561760241151388,0.0,0.33629709346766656,0.0,0.07711386034754,0.33629709346766656,0.0,0.07768802992466341,0.33629709346766656,0.0,0.07296293088808001,0.0,0.0,0.0005741695771233975,0.0,0.0,-0.00415092945946],[0.5747431864798987,0.3333333333333333,0.5102677186074751,0.3333333333333333,-0.0644754678724236,0.0,0.8154648767857289,0.5,0.1381663657515628,0.8154648767857289,0.5,0.13829967188767253,0.8769765845238192,0.6666666666666666,0.13328211405592666,0.0,0.0,0.0001333061361097786,-0.061511707738090414,-0.16666666666666666,-0.00488425169563613],[0.34656481207514167,0.0,0.28711770538226206,0.0,-0.05944710669287959,0.0,0.3217794263455655,0.0,0.0368165770228989,0.3217794263455655,0.0,0.03605979114476333,0.3217794263455655,0.0,0.037058407675921445,0.0,0.0,-0.0007567858781355727,0.0,0.0,0.0002418306530225367],[0.3131892794921309,0.0,0.3131892794921309,0.0,0.0,0.0,0.24140985314656538,0.0,0.02084320593365335,0.24140985314656538,0.0,0.02125959048341652,0.24140985314656538,0.0,0.02374027656202185,0.0,0.0,0.00041638454976316804,0.0,0.0,0.0028970706283684955],[0.14780880120575693,0.0,0.13625489421798911,0.0,-0.011553906987767823,0.0,0.10515495892857625,0.0,0.03369102461300955,0.16963042680099985,0.0,0.03318429909341599,0.17693438527414176,0.0,0.03257150392395421,-0.0644754678724236,0.0,-0.000506725519593566,-0.07177942634556551,0.0,-0.00111952068905534],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0009865875985505263,1.0,1.0,0.0009153601148400022,1.0,1.0,0.0017473840049133636,0.0,0.0,-7.122748371052408e-05,0.0,0.0,0.0007607964063628368],[1.0,1.0,0.5539109697979611,0.0,-0.446089030202039,-1.0,0.6154226775360514,0.16666666666666666,0.2711890596542536,0.6706198357143051,0.16666666666666666,0.27067183402972755,0.692441461309548,0.16666666666666666,0.23766698794426996,-0.055197158178253665,0.0,-0.0005172256245260081,-0.0770187837734966,0.0,-0.03352207170998364],[0.679898145408475,0.3333333333333333,1.0,1.0,0.320101854591525,0.6666666666666666,1.0,1.0,0.020214900073783064,1.0,1.0,0.020186998992268727,1.0,1.0,0.020984755531966423,0.0,0.0,-2.790108151433744e-05,0.0,0.0,0.0007698554581833597],[0.08333333333333333,0.0,0.13625489421798911,0.0,0.05292156088465578,0.0,0.07177942634556551,0.0,0.028755236075866275,0.07177942634556551,0.0,0.028289017537632754,0.07177942634556551,0.0,0.02988821195874482,0.0,0.0,-0.00046621853823351837,0.0,0.0,0.0011329758828785466],[0.9051127596788988,0.8333333333333334,0.0,0.0,-0.9051127596788988,-0.8333333333333334,0.0,0.0,0.00014802786621887596,0.0,0.0,0.00012772094589688038,0.0,0.0,0.0003048416317269392,0.0,0.0,-2.0306920321995596e-05,0.0,0.0,0.0001568137655080632],[0.648798210119062,0.16666666666666666,1.0,1.0,0.3512017898809379,0.8333333333333334,1.0,1.0,0.2224449593868906,1.0,1.0,0.22283962265910237,1.0,1.0,0.2383893265414192,0.0,0.0,0.0003946632722118006,0.0,0.0,0.01594436715452866],[0.3333333333333333,0.16666666666666666,0.39780880120575696,0.16666666666666666,0.0644754678724236,0.0,0.37697658452381916,0.0,0.016383080611349184,0.37697658452381916,0.0,0.016421184659800556,0.37697658452381916,0.0,0.017045822205032982,0.0,0.0,3.810404845137402e-05,0.0,0.0,0.0006627415936837981],[0.3558431217693116,0.0,0.34853916329616963,0.0,-0.007303958473141904,0.0,0.38921865435232234,0.0,0.022748857112943527,0.38921865435232234,0.0,0.02295949868595867,0.38921865435232234,0.0,0.02345476617023565,0.0,0.0,0.00021064157301514837,0.0,0.0,0.0007059090572921335],[0.8154648767857288,0.5,0.7321315434523954,0.3333333333333333,-0.08333333333333333,-0.16666666666666666,0.5862970934676666,0.3333333333333333,0.06726762622441876,0.5862970934676666,0.3333333333333333,0.06675046320110568,0.5862970934676666,0.3333333333333333,0.06860368388938058,0.0,0.0,-0.0005171630233130959,0.0,0.0,0.0013360576649618146],[0.24140985314656538,0.0,0.24140985314656538,0.0,0.0,0.0,0.3465648120751416,0.0,0.02878020006980453,0.3465648120751416,0.0,0.02753226170204041,0.3465648120751416,0.0,0.025440452464984786,0.0,0.0,-0.0012479383677641194,0.0,0.0,-0.0033397476048197456],[0.5539109697979611,0.16666666666666666,0.532089344202718,0.16666666666666666,-0.02182162559524292,0.0,0.4705776364646277,0.0,0.03085897531272075,0.4705776364646277,0.0,0.03158377854855574,0.575732595393204,0.0,0.029784893643601137,0.0,0.0,0.0007248032358349992,-0.10515495892857625,0.0,-0.001074081669119612],[0.24140985314656538,0.0,0.37766474736455447,0.0,0.13625489421798911,0.0,0.5747431864798987,0.3333333333333333,0.08476895721096506,0.6183864376703846,0.16666666666666666,0.08024331809833474,0.5132314787418083,0.16666666666666666,0.08221955683050543,-0.04364325119048584,0.16666666666666666,-0.004525639112630312,0.061511707738090414,0.16666666666666666,-0.0025494003804596333],[0.5152058299628363,0.16666666666666666,0.4434264036172708,0.0,-0.07177942634556551,-0.16666666666666666,0.5029637601343332,0.16666666666666666,0.04810801060713638,0.5029637601343332,0.16666666666666666,0.048775361321153184,0.5029637601343332,0.16666666666666666,0.04882989313542827,0.0,0.0,0.0006673507140168153,0.0,0.0,0.0007218825282918934],[0.13625489421798911,0.0,0.07177942634556551,0.0,-0.0644754678724236,0.0,0.22689218602446437,0.0,0.05836611686348292,0.22689218602446437,0.0,0.05900400704581956,0.22689218602446437,0.0,0.05692530886788481,0.0,0.0,0.000637890182336635,0.0,0.0,-0.001440807995598115],[0.7103099178571526,0.5,0.6269765845238192,0.3333333333333333,-0.08333333333333333,-0.16666666666666666,0.6884882922619097,0.5,0.1325445441630752,0.6884882922619097,0.5,0.13347231215943206,0.6884882922619097,0.5,0.12798368219372772,0.0,0.0,0.0009277679963568228,0.0,0.0,-0.004560861969347501],[0.44648041357578677,0.16666666666666666,0.3102255193577977,0.16666666666666666,-0.13625489421798911,0.0,0.23844609301223219,0.16666666666666666,0.061432252023521074,0.23844609301223219,0.16666666666666666,0.06131331919047809,0.23844609301223219,0.16666666666666666,0.06642401678416655,0.0,0.0,-0.00011893283304298433,0.0,0.0,0.0049917647606454695],[0.14780880120575693,0.0,0.14780880120575693,0.0,0.0,0.0,0.14780880120575693,0.0,0.03566994017239799,0.14780880120575693,0.0,0.03613831314923177,0.2602677186074751,0.0,0.03305107745902777,0.0,0.0,0.00046837297683378004,-0.11245891740171816,0.0,-0.0026188627133702097],[0.14780880120575693,0.0,0.13625489421798911,0.0,-0.011553906987767823,0.0,0.21228426907818054,0.0,0.026281275566251035,0.21228426907818054,0.0,0.025855328318954648,0.14780880120575693,0.0,0.028405427924777474,0.0,0.0,-0.00042594724729638983,0.0644754678724236,0.0,0.00212415235852644],[0.2747853857295761,0.0,0.40077256134009015,0.16666666666666666,0.125987175610514,0.16666666666666666,0.4652480292125138,0.16666666666666666,0.03878688382709571,0.4652480292125138,0.16666666666666666,0.037906905188387796,0.4245685381563611,0.16666666666666666,0.03882298111427734,0.0,0.0,-0.0008799786387079159,0.04067949105615265,0.0,3.60972871816169e-05],[0.4821315434523954,0.0,0.5936010519408085,0.16666666666666666,0.11146950848841301,0.16666666666666666,0.7103099178571526,0.3333333333333333,0.030607107194860483,0.7103099178571526,0.3333333333333333,0.030605810733494776,0.7103099178571526,0.3333333333333333,0.029346984244916413,0.0,0.0,-1.296461365702258e-06,0.0,0.0,-0.0012601229499440644],[0.2718216255952429,0.0,0.2602677186074751,0.0,-0.011553906987767823,0.0,0.4051127596788988,0.16666666666666666,0.08347533681259693,0.4051127596788988,0.16666666666666666,0.08412937697716222,0.4051127596788988,0.16666666666666666,0.0842255820066221,0.0,0.0,0.0006540401645653022,0.0,0.0,0.0007502451940251879],[0.28208934420271803,0.0,0.2602677186074751,0.0,-0.02182162559524292,0.0,0.3102255193577977,0.0,0.04170374169789767,0.3102255193577977,0.0,0.04159961257251302,0.3102255193577977,0.0,0.03752688018061625,0.0,0.0,-0.00010412912538465583,0.0,0.0,-0.004176861517281422],[0.15511275967889884,0.0,0.20803432056355464,0.0,0.05292156088465578,0.0,0.27981374690912014,0.0,0.029807930637903605,0.27981374690912014,0.0,0.030124345257266205,0.35889713172782756,0.0,0.02839998816022304,0.0,0.0,0.00031641461936259257,-0.07908338481870741,0.0,-0.0014079424776805704],[0.46327367799148567,0.0,0.5539109697979611,0.16666666666666666,0.09063729180647524,0.16666666666666666,0.4821315434523954,0.16666666666666666,0.017207239708625154,0.4821315434523954,0.16666666666666666,0.017208470492123398,0.4821315434523954,0.16666666666666666,0.0190053113532857,0.0,0.0,1.230783498240489e-06,0.0,0.0,0.0017980716446605427],[0.7321315434523955,0.3333333333333333,0.9166666666666666,0.8333333333333334,0.18453512321427123,0.5,1.0,1.0,0.020772570444422638,0.9166666666666666,0.8333333333333334,0.021578696422350566,1.0,1.0,0.020015394627724645,0.08333333333333333,0.16666666666666666,0.0008061259779279308,0.0,0.0,-0.0007571758166979909],[0.3465648120751416,0.0,0.30292156088465577,0.0,-0.04364325119048584,0.0,0.39355885269113106,0.16666666666666666,0.05050020900024871,0.39355885269113106,0.16666666666666666,0.04984033452244372,0.3862548942179891,0.16666666666666666,0.04802342925054485,0.0,0.0,-0.0006598744778049822,0.007303958473141904,0.0,-0.0024767797497038625],[0.7321315434523955,0.3333333333333333,0.648798210119062,0.16666666666666666,-0.08333333333333333,-0.16666666666666666,0.546607011324819,0.0,0.04349454402256628,0.546607011324819,0.0,0.043338463586968835,0.546607011324819,0.0,0.04513351890482836,0.0,0.0,-0.00015608043559744265,0.0,0.0,0.0016389748822620836],[0.5654648767857288,0.16666666666666666,0.5247853857295762,0.16666666666666666,-0.04067949105615265,0.0,0.5965648120751417,0.16666666666666666,0.04001945017714182,0.532089344202718,0.16666666666666666,0.04049651168966973,0.5965648120751417,0.16666666666666666,0.03768244813235532,0.0644754678724236,0.0,0.0004770615125279096,0.0,0.0,-0.0023370020447865073],[0.45803432056355464,0.0,0.3320471449530406,0.0,-0.125987175610514,0.0,0.5161952388761416,0.0,0.20751707378049833,0.5161952388761416,0.0,0.20428479790599907,0.5234991973492834,0.0,0.19929849105072295,0.0,0.0,-0.0032322758744992787,-0.007303958473141904,0.0,-0.008218582729775376],[0.28406369542374604,0.0,0.35811871906290943,0.0,0.0740550236391634,0.0,0.3392608536019997,0.0,0.015094518311225163,0.3174392280067568,0.0,0.01586684181710749,0.29858136254584705,0.0,0.014343941831318477,0.02182162559524292,0.0,0.0007723235058823304,0.04067949105615265,0.0,-0.0007505764799066854],[0.4391764551026449,0.0,0.532089344202718,0.0,0.09291288910007311,0.0,0.782089344202718,0.5,0.26556330463943073,0.782089344202718,0.5,0.2654517964214477,0.782089344202718,0.5,0.2714485154000625,0.0,0.0,-0.0001115082179829983,0.0,0.0,0.005885210760631754],[0.5257747946428813,0.0,0.5872865023809717,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.3987982101190621,0.0,0.060799419203958156,0.3987982101190621,0.0,0.06120219929971223,0.568428636920062,0.0,0.060832737579191255,0.0,0.0,0.00040278009575407827,-0.16963042680099985,0.0,3.331837523309957e-05],[0.5965648120751417,0.16666666666666666,0.4196304268009999,0.0,-0.17693438527414176,-0.16666666666666666,0.3551549589285763,0.16666666666666666,0.16105212152564574,0.3551549589285763,0.16666666666666666,0.16022037240499742,0.3551549589285763,0.16666666666666666,0.15967597844286177,0.0,0.0,-0.0008317491206482919,0.0,0.0,-0.0013761430827839635],[0.34656481207514167,0.0,0.3174392280067568,0.0,-0.029125584068384825,0.0,0.35811871906290943,0.0,0.022888860426546493,0.35811871906290943,0.0,0.022413699921448857,0.35811871906290943,0.0,0.022032792013461627,0.0,0.0,-0.0004751605050976355,0.0,0.0,-0.000856068413084872],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.02114356059151244,0.9384882922619097,0.8333333333333334,0.021587941014128486,1.0,1.0,0.019388652060582663,0.0,0.0,0.0004443804226160521,-0.061511707738090414,-0.16666666666666666,-0.0017549085309297725],[0.4705776364646277,0.0,0.4196304268009999,0.0,-0.05094720966362775,0.0,0.5029637601343332,0.16666666666666666,0.10634965650202301,0.5029637601343332,0.16666666666666666,0.1059370814768027,0.5029637601343332,0.16666666666666666,0.10833967015061914,0.0,0.0,-0.00041257502522032316,0.0,0.0,0.0019900136485961404],[0.7321315434523954,0.3333333333333333,0.6987560108693848,0.3333333333333333,-0.033375532583010736,0.0,0.793643251190486,0.5,0.046847376669470094,0.793643251190486,0.5,0.047861603647466916,0.793643251190486,0.5,0.04358631203150911,0.0,0.0,0.001014226977996817,0.0,0.0,-0.0032610646379609867],[0.44875601086938466,0.16666666666666666,0.543643251190486,0.3333333333333333,0.09488724032110114,0.16666666666666666,0.6487982101190622,0.3333333333333333,0.14934426275636808,0.6487982101190622,0.3333333333333333,0.1493878808265574,0.6487982101190622,0.3333333333333333,0.1475571580079842,0.0,0.0,4.3618070189321574e-05,0.0,0.0,-0.0017871047483838786],[0.29858136254584705,0.0,0.29858136254584705,0.0,0.0,0.0,0.4414520523962428,0.0,0.03011351339050829,0.4414520523962428,0.0,0.030046907742268175,0.4414520523962428,0.0,0.024925530411343873,0.0,0.0,-6.660564824011979e-05,0.0,0.0,-0.005187982979164425],[0.41834423842070717,0.0,0.4609980806978878,0.0,0.042653842277180685,0.0,0.5747431864798987,0.16666666666666666,0.027654635957463748,0.5747431864798987,0.16666666666666666,0.028259352177746278,0.5747431864798987,0.16666666666666666,0.02638535931897443,0.0,0.0,0.0006047162202825195,0.0,0.0,-0.0012692766384893226],[0.5965648120751417,0.16666666666666666,0.6038687705482836,0.16666666666666666,0.007303958473141904,0.0,0.5923148635605157,0.16666666666666666,0.0007622835880914248,0.5923148635605157,0.16666666666666666,0.0007781734152541832,0.5923148635605157,0.16666666666666666,0.0014268960632689688,0.0,0.0,1.5889827162758274e-05,0.0,0.0,0.0006646124751775441],[0.0644754678724236,0.0,0.1289509357448472,0.0,0.0644754678724236,0.0,0.28406369542374604,0.0,0.03813060636456234,0.21958822755132246,0.0,0.038292189259989416,0.21958822755132246,0.0,0.038238207142850936,0.0644754678724236,0.0,0.00016158289542706842,0.0644754678724236,0.0,0.00010760077828859091],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.8769765845238192,0.6666666666666666,0.0463450702335699,0.8769765845238192,0.6666666666666666,0.04705529872981051,0.8769765845238192,0.6666666666666666,0.045418661634606616,0.0,0.0,0.0007102284962406243,0.0,0.0,-0.0009264085989632885],[1.0,1.0,0.07177942634556551,0.0,-0.9282205736544346,-1.0,0.13625489421798911,0.0,0.2647168096862447,0.13625489421798911,0.0,0.26544410548723985,0.13625489421798911,0.0,0.27365311211200105,0.0,0.0,0.0007272958009951347,0.0,0.0,0.008936302425756333],[0.4798559461587975,0.16666666666666666,0.47255198768565565,0.16666666666666666,-0.007303958473141904,0.0,0.5443314140312211,0.16666666666666666,0.02343755237921487,0.5443314140312211,0.16666666666666666,0.02312112514816737,0.5443314140312211,0.16666666666666666,0.0228256195946271,0.0,0.0,-0.0003164272310475058,0.0,0.0,-0.0006119327845877791],[0.8333333333333334,0.6666666666666666,0.8333333333333334,0.6666666666666666,0.0,0.0,0.6884882922619097,0.5,0.05479467547323971,0.6884882922619097,0.5,0.0548365363132764,0.7718216255952429,0.6666666666666666,0.0560468969867177,0.0,0.0,4.186084003668752e-05,-0.08333333333333333,-0.16666666666666666,0.0012522215134779739],[0.8978088012057569,0.8333333333333334,0.8978088012057569,0.8333333333333334,0.0,0.0,0.8978088012057569,0.8333333333333334,0.0317032568076782,0.8978088012057569,0.8333333333333334,0.032285016745468936,0.8978088012057569,0.8333333333333334,0.033502840672619924,0.0,0.0,0.000581759937790733,0.0,0.0,0.0017995838649417307],[0.3247431864798987,0.0,0.6987560108693848,0.3333333333333333,0.37401282438948596,0.3333333333333333,0.5850109050873739,0.16666666666666666,0.017614899442939584,0.5850109050873739,0.16666666666666666,0.01744047441673705,0.6038687705482836,0.16666666666666666,0.02064201139101407,0.0,0.0,-0.00017442502620253761,-0.01885786546090973,0.0,0.003027111948074481],[0.8333333333333334,0.8333333333333334,0.8978088012057569,0.8333333333333334,0.0644754678724236,0.0,0.9384882922619097,0.8333333333333334,0.004729372971934341,0.8978088012057569,0.8333333333333334,0.005129589597071629,0.9384882922619097,0.8333333333333334,0.004468143327709691,0.04067949105615265,0.0,0.00040021662513728824,0.0,0.0,-0.00026122964422465043],[0.44648041357578677,0.0,0.4871599046319395,0.0,0.04067949105615265,0.0,0.40382657129860605,0.0,0.04438166747587056,0.40382657129860605,0.0,0.04361250640358418,0.40382657129860605,0.0,0.04672354118746086,0.0,0.0,-0.0007691610722863892,0.0,0.0,0.0023418737115902897],[0.6590659287265374,0.16666666666666666,0.6590659287265374,0.16666666666666666,0.0,0.0,0.6309297535714576,0.0,0.027030784799333542,0.692441461309548,0.16666666666666666,0.026324713159414103,0.6309297535714576,0.0,0.02776598887140955,-0.061511707738090414,-0.16666666666666666,-0.0007060716399194461,0.0,0.0,0.0007352040720760098],[0.6769343852741417,0.5,0.5602255193577977,0.3333333333333333,-0.11670886591634407,-0.16666666666666666,0.6173970287570794,0.3333333333333333,0.04341529819091681,0.6173970287570794,0.3333333333333333,0.043248876857356754,0.6173970287570794,0.3333333333333333,0.04225506357956226,0.0,0.0,-0.0001664213335600669,0.0,0.0,-0.0011602346113545566],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.0001520957856682192,0.9384882922619097,0.8333333333333334,0.0001467353635088639,0.9384882922619097,0.8333333333333334,0.00021088102021497518,0.0,0.0,-5.3604221593552735e-06,0.0,0.0,5.878523454675598e-05],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.00011728974218523743,1.0,1.0,8.686033030242535e-05,1.0,1.0,0.00019395522041137272,0.0,0.0,-3.042941188281209e-05,0.0,0.0,7.666547822613529e-05],[0.30588532101898896,0.0,0.36739702875707936,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.38921865435232234,0.0,0.04174326320786373,0.38921865435232234,0.0,0.04177029916231545,0.3965226128254642,0.0,0.04377427776886974,0.0,0.0,2.703595445171028e-05,-0.007303958473141904,0.0,0.0020310145610060123],[0.7529637601343332,0.5,0.8144754678724236,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.8144754678724236,0.6666666666666666,0.05104482056788929,0.7529637601343332,0.5,0.05181272564551629,0.7311421345390903,0.5,0.05272531309752418,0.061511707738090414,0.16666666666666666,0.0007679050776269975,0.08333333333333333,0.16666666666666666,0.0016804925296348833],[0.40382657129860616,0.0,0.4269343852741418,0.0,0.023107813975535647,0.0,0.38921865435232234,0.0,0.03547369929049423,0.40077256134009015,0.0,0.03510930864922248,0.38921865435232234,0.0,0.036182781383767744,-0.011553906987767823,0.0,-0.00036439064127175464,0.0,0.0,0.0007090820932735038],[0.4051127596788988,0.3333333333333333,0.25,0.16666666666666666,-0.15511275967889884,-0.16666666666666666,0.3333333333333333,0.16666666666666666,0.03575291345551735,0.3333333333333333,0.16666666666666666,0.03514674130472366,0.3333333333333333,0.16666666666666666,0.03379678435699638,0.0,0.0,-0.0006061721507936984,0.0,0.0,-0.0019561290985209705],[0.13625489421798911,0.0,0.14355885269113103,0.0,0.007303958473141904,0.0,0.13625489421798911,0.0,0.0420171167447696,0.13625489421798911,0.0,0.04248353033819042,0.13625489421798911,0.0,0.04186216087294992,0.0,0.0,0.0004664135934208076,0.0,0.0,-0.00015495587181968068],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.030965339490402102,1.0,1.0,0.031102273474389024,1.0,1.0,0.030523930580223218,0.0,0.0,0.00013693398398692143,0.0,0.0,-0.00044140891017888686],[0.3102255193577977,0.16666666666666666,0.4507303620904127,0.16666666666666666,0.14050484273261502,0.0,0.4695882275513224,0.16666666666666666,0.0012891187418759577,0.4695882275513224,0.16666666666666666,0.0013840781702041088,0.4695882275513224,0.16666666666666666,0.0014668473903983405,0.0,0.0,9.495942832815059e-05,0.0,0.0,0.0001777286485223824],[0.39780880120575696,0.3333333333333333,0.39780880120575696,0.3333333333333333,0.0,0.0,0.5,0.5,0.0946164227647428,0.5644754678724236,0.5,0.09590084906382591,0.5644754678724236,0.5,0.09164853757737744,-0.0644754678724236,0.0,0.0012844262990831235,-0.0644754678724236,0.0,-0.0029678851873653693],[0.5350531043370513,0.0,0.3703607888914126,0.0,-0.16469231544563864,0.0,0.29858136254584705,0.0,0.09196178870669759,0.29858136254584705,0.0,0.09183035374491433,0.30588532101898896,0.0,0.10182384408839718,0.0,0.0,-0.0001314349617832789,-0.007303958473141904,0.0,0.009862055381699568],[0.13625489421798911,0.0,0.0644754678724236,0.0,-0.07177942634556551,0.0,0.10515495892857625,0.0,0.04490437932576874,0.16963042680099985,0.0,0.045570334445859145,0.10515495892857625,0.0,0.04477588298198231,-0.0644754678724236,0.0,0.0006659551200904006,0.0,0.0,-0.00012849634378642424],[0.48114213453909027,0.16666666666666666,0.5102677186074751,0.16666666666666666,0.029125584068384825,0.0,0.532089344202718,0.16666666666666666,0.01787799609914023,0.532089344202718,0.16666666666666666,0.017721817758467283,0.532089344202718,0.16666666666666666,0.01754726689406138,0.0,0.0,-0.00015617834067294776,0.0,0.0,-0.00033072920507884967],[0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.0,0.0,0.9384882922619097,0.8333333333333334,0.012277359127416404,0.8769765845238192,0.6666666666666666,0.012700679807912715,0.9384882922619097,0.8333333333333334,0.011634281688031193,0.061511707738090414,0.16666666666666666,0.00042332068049631254,0.0,0.0,-0.0006430774393852097],[0.9051127596788988,0.8333333333333334,0.8436010519408085,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.0329540380455147,1.0,1.0,0.033545060086413614,1.0,1.0,0.03231335519073055,0.0,0.0,0.000591022040898912,0.0,0.0,-0.0006406828547841419],[0.20073036209041273,0.0,0.13625489421798911,0.0,-0.0644754678724236,0.0,0.3102255193577977,0.0,0.034365571574573046,0.3102255193577977,0.0,0.03383295212631933,0.3102255193577977,0.0,0.033146188385750334,0.0,0.0,-0.0005326194482537192,0.0,0.0,-0.0012193831888227134],[0.7718216255952429,0.6666666666666666,0.7718216255952429,0.6666666666666666,0.0,0.0,0.9384882922619097,0.8333333333333334,0.10987140854972621,0.9384882922619097,0.8333333333333334,0.1098379412695799,0.9384882922619097,0.8333333333333334,0.10461560056334185,0.0,0.0,-3.346728014631521e-05,0.0,0.0,-0.005255807986384353],[0.6081187190629095,0.3333333333333333,0.6725941869353331,0.3333333333333333,0.0644754678724236,0.0,0.546607011324819,0.16666666666666666,0.038307071827104945,0.6110824791972426,0.16666666666666666,0.03762333519130412,0.6110824791972426,0.16666666666666666,0.03707778919139409,-0.0644754678724236,0.0,-0.0006837366358008289,-0.0644754678724236,0.0,-0.0012292826357108582],[0.29136765389688796,0.0,0.3558431217693116,0.0,0.0644754678724236,0.0,0.21958822755132246,0.0,0.04131648495796874,0.29136765389688796,0.0,0.041082600265444164,0.29136765389688796,0.0,0.038813218096709796,-0.07177942634556551,0.0,-0.00023388469252457272,-0.07177942634556551,0.0,-0.002503266861258946],[0.8217794263455654,0.6666666666666666,0.8217794263455654,0.6666666666666666,0.0,0.0,0.7311421345390903,0.6666666666666666,0.029683914897473976,0.7311421345390903,0.6666666666666666,0.029427681917664983,0.7311421345390903,0.6666666666666666,0.028620855578257314,0.0,0.0,-0.00025623297980899285,0.0,0.0,-0.0010630593192166619],[0.0,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0,0.032356419475604914,0.0644754678724236,0.0,0.03230070125913903,0.0644754678724236,0.0,0.03868625285683869,0.0,0.0,-5.571821646588778e-05,0.0,0.0,0.006329833381233771],[0.08333333333333333,0.0,0.07177942634556551,0.0,-0.011553906987767823,0.0,0.07177942634556551,0.0,0.0003200557978417173,0.07177942634556551,0.0,0.00025958682732991765,0.07177942634556551,0.0,0.00041980554708912084,0.0,0.0,-6.046897051179969e-05,0.0,0.0,9.974974924740352e-05],[0.27250978843597823,0.0,0.21958822755132246,0.0,-0.05292156088465578,0.0,0.20073036209041273,0.0,0.0034838557348987804,0.20073036209041273,0.0,0.0035713553763787736,0.20073036209041273,0.0,0.003693584988040049,0.0,0.0,8.749964147999304e-05,0.0,0.0,0.00020972925314126847],[0.13625489421798911,0.0,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.03044838809207508,0.0,0.0,0.03133557303142856,0.0644754678724236,0.0,0.032935653641020884,0.0,0.0,0.0008871849393534783,-0.0644754678724236,0.0,0.002487265548945803],[0.9166666666666666,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.0,0.0,0.7718216255952429,0.6666666666666666,0.044154554383745596,0.7718216255952429,0.6666666666666666,0.04430319746324568,0.7718216255952429,0.6666666666666666,0.045628049339894346,0.0,0.0,0.0001486430795000944,0.0,0.0,0.0014734949561487562],[0.7311421345390903,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.0644754678724236,0.0,0.9166666666666666,0.8333333333333334,0.12209245212815668,0.9166666666666666,0.8333333333333334,0.12539540071033664,0.9166666666666666,0.8333333333333334,0.12085225711088493,0.0,0.0,0.0033029485821799375,0.0,0.0,-0.0012401950172717666],[0.7103099178571526,0.5,0.7103099178571526,0.5,0.0,0.0,0.8769765845238192,0.6666666666666666,0.10138007269894332,0.8769765845238192,0.6666666666666666,0.10323967749724257,0.8769765845238192,0.6666666666666666,0.09915161505630264,0.0,0.0,0.0018596047982992654,0.0,0.0,-0.002228457642640669],[0.4196304268009999,0.16666666666666666,0.3862548942179891,0.16666666666666666,-0.03337553258301074,0.0,0.643558852691131,0.5,0.12477546669749885,0.48844609301223213,0.3333333333333333,0.12572582548302405,0.48844609301223213,0.3333333333333333,0.1255046929007356,0.15511275967889884,0.16666666666666666,0.0009503587855252137,0.15511275967889884,0.16666666666666666,0.0007292262032367395],[0.49012366476627256,0.0,0.6696304268009999,0.3333333333333333,0.17950676203472718,0.3333333333333333,0.6696304268009999,0.3333333333333333,0.014339845950177043,0.6696304268009999,0.3333333333333333,0.014869830499939415,0.6696304268009999,0.3333333333333333,0.014447384815356049,0.0,0.0,0.0005299845497623693,0.0,0.0,0.00010753886517900526],[0.7103099178571526,0.3333333333333333,0.7718216255952429,0.5,0.061511707738090414,0.16666666666666666,0.6666666666666666,0.3333333333333333,0.026963369202383333,0.6666666666666666,0.3333333333333333,0.027123860792801855,0.6884882922619097,0.3333333333333333,0.02763701414787058,0.0,0.0,0.00016049159041852523,-0.02182162559524292,0.0,0.0006736449454872387],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.8978088012057569,0.8333333333333334,0.011460139329248062,0.8978088012057569,0.8333333333333334,0.011514140395645254,0.8978088012057569,0.8333333333333334,0.010345341598862,0.0,0.0,5.400106639719145e-05,0.0,0.0,-0.0011147977303860624],[0.14355885269113103,0.0,0.14355885269113103,0.0,0.0,0.0,0.3217794263455655,0.0,0.03942077045126013,0.3102255193577977,0.0,0.03974638357657923,0.23844609301223219,0.0,0.03901060961019285,0.011553906987767823,0.0,0.00032561312531910886,0.08333333333333333,0.0,-0.00041016084106727324],[0.7103099178571526,0.5,0.8333333333333334,0.8333333333333334,0.12302341547618083,0.3333333333333333,0.8978088012057569,0.8333333333333334,0.07739660579933996,0.8029215608846557,0.6666666666666666,0.07744711781043752,0.8978088012057569,0.8333333333333334,0.07515029840198177,0.09488724032110114,0.16666666666666666,5.0512011097559165e-05,0.0,0.0,-0.0022463073973581983],[0.4923992620598705,0.0,0.6183864376703846,0.16666666666666666,0.125987175610514,0.16666666666666666,0.4923992620598705,0.0,0.02597879525043774,0.4923992620598705,0.0,0.025364795245946373,0.4923992620598705,0.0,0.027267785524275653,0.0,0.0,-0.0006140000044913672,0.0,0.0,0.0012889902738379125],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.21228426907818054,0.0,0.04508442865314113,0.1289509357448472,0.0,0.04471916494137582,0.1289509357448472,0.0,0.048650350644215745,0.08333333333333333,0.0,-0.0003652637117653068,0.08333333333333333,0.0,0.0035659219910746183],[0.16666666666666666,0.16666666666666666,0.10515495892857625,0.0,-0.061511707738090414,-0.16666666666666666,0.2103099178571525,0.0,0.029845274519680345,0.2103099178571525,0.0,0.030019747183505543,0.2103099178571525,0.0,0.028258670604042035,0.0,0.0,0.00017447266382519724,0.0,0.0,-0.0015866039156383126],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,5.765617299592718e-05,0.0,0.0,5.234957119918699e-05,0.0,0.0,0.00014219930126517207,0.0,0.0,-5.306601796740188e-06,0.0,0.0,8.45431282692449e-05],[0.8154648767857288,0.5,0.8769765845238192,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.8154648767857288,0.5,0.035757139025620784,0.7539531690476383,0.3333333333333333,0.035946934066091014,0.7539531690476383,0.3333333333333333,0.035932162884020846,0.061511707738090414,0.16666666666666666,0.00018979504047023297,0.061511707738090414,0.16666666666666666,0.00017502385840005943],[0.6309297535714576,0.0,1.0,1.0,0.36907024642854247,1.0,1.0,1.0,0.018833758899848774,1.0,1.0,0.01857648916783085,1.0,1.0,0.019584480808145722,0.0,0.0,-0.00025726973201792275,0.0,0.0,0.0007507219082969491],[0.3819146958791804,0.0,0.28406369542374604,0.0,-0.09785100045543434,0.0,0.21958822755132246,0.0,0.3189504698076588,0.21958822755132246,0.0,0.3244097474432343,0.21958822755132246,0.0,0.32635047982427595,0.0,0.0,0.005459277635575496,0.0,0.0,0.007400010016617176],[0.6914520523962429,0.3333333333333333,0.6183864376703846,0.16666666666666666,-0.07306561472585824,-0.16666666666666666,0.5132314787418083,0.16666666666666666,0.028121579996003846,0.5132314787418083,0.16666666666666666,0.028337953008108676,0.5132314787418083,0.16666666666666666,0.03057923682234981,0.0,0.0,0.00021637301210482277,0.0,0.0,0.0024576568263459564],[0.9051127596788988,0.8333333333333334,1.0,1.0,0.09488724032110114,0.16666666666666666,1.0,1.0,0.024900136694846073,1.0,1.0,0.02494030865647486,1.0,1.0,0.01709340161595383,0.0,0.0,4.017196162878848e-05,0.0,0.0,-0.007806735078892242],[0.6987560108693848,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.17822057365443447,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.009930382789241396,0.9384882922619097,0.8333333333333334,0.009996034659224615,0.9384882922619097,0.8333333333333334,0.008300089078601292,0.0,0.0,6.565186998321798e-05,0.0,0.0,-0.0016302937106401048],[0.8154648767857288,0.5,0.8154648767857288,0.5,0.0,0.0,0.8551549589285763,0.6666666666666666,0.039237714993841516,0.8551549589285763,0.6666666666666666,0.0398800190292112,0.8551549589285763,0.6666666666666666,0.038216545283037535,0.0,0.0,0.0006423040353696887,0.0,0.0,-0.0010211697108039768],[0.3333333333333333,0.0,0.10515495892857625,0.0,-0.22817837440475708,0.0,0.10515495892857625,0.0,0.05772612460688271,0.10515495892857625,0.0,0.0565948707269443,0.10515495892857625,0.0,0.06343936313714868,0.0,0.0,-0.0011312538799384084,0.0,0.0,0.005713238530265973],[0.4269343852741418,0.0,0.4269343852741418,0.0,0.0,0.0,0.45803432056355464,0.0,0.030916672522729432,0.45803432056355464,0.0,0.030433250056530928,0.3965226128254642,0.0,0.03327876953043589,0.0,0.0,-0.00048342246619850255,0.061511707738090414,0.0,0.0023620970077064627],[0.5102677186074751,0.0,1.0,1.0,0.4897322813925249,1.0,1.0,1.0,0.16485633150167775,1.0,1.0,0.16414777962303642,1.0,1.0,0.1711861434807522,0.0,0.0,-0.0007085518786413258,0.0,0.0,0.006329811979074447],[0.22689218602446437,0.0,0.3558431217693116,0.0,0.1289509357448472,0.0,0.21228426907818054,0.0,0.08176050583772912,0.21228426907818054,0.0,0.0821026175861297,0.28406369542374604,0.0,0.08184553451907378,0.0,0.0,0.0003421117484005835,-0.07177942634556551,0.0,8.502868134464669e-05],[0.2602677186074751,0.0,0.6299403446581523,0.16666666666666666,0.36967262605067724,0.16666666666666666,0.6517619702533953,0.16666666666666666,0.06382517726249091,0.6517619702533953,0.16666666666666666,0.06413998624118179,0.6706198357143051,0.16666666666666666,0.06632366884021583,0.0,0.0,0.0003148089786908865,-0.01885786546090973,0.0,0.0024984915777249337],[0.5965648120751417,0.16666666666666666,0.5602255193577977,0.3333333333333333,-0.03633929271734393,0.16666666666666666,0.4914098531465654,0.16666666666666666,0.059696884481750374,0.4914098531465654,0.16666666666666666,0.059066933831029844,0.5529215608846557,0.3333333333333333,0.05874952343097728,0.0,0.0,-0.000629950650720518,-0.061511707738090414,-0.16666666666666666,-0.0009473610507730858],[0.1289509357448472,0.0,0.19342640361727081,0.0,0.0644754678724236,0.0,0.27675973695060413,0.0,0.09770898504915759,0.19342640361727081,0.0,0.09913329839310774,0.27675973695060413,0.0,0.0971493951961232,0.08333333333333333,0.0,0.0014243133439501264,0.0,0.0,-0.0005595898530344114],[0.6884882922619097,0.3333333333333333,0.7321315434523955,0.3333333333333333,0.04364325119048584,0.0,0.7103099178571526,0.3333333333333333,0.005363110559360642,0.7103099178571526,0.3333333333333333,0.005314434105272637,0.7103099178571526,0.3333333333333333,0.0061601285206312,0.0,0.0,-4.86764540880046e-05,0.0,0.0,0.0007970179612705594],[0.36314708024245346,0.0,0.3247431864798987,0.0,-0.038403893762554764,0.0,0.33629709346766656,0.0,0.12250209648963102,0.33629709346766656,0.0,0.12479908701021765,0.3144754678724236,0.0,0.12302964395182675,0.0,0.0,0.0022969905205866468,0.02182162559524292,0.0,0.0005275474621957345],[0.23410589467342346,0.0,0.07177942634556551,0.0,-0.16232646832785794,0.0,0.21958822755132246,0.0,0.18806552975697607,0.21958822755132246,0.0,0.18810711857493326,0.21958822755132246,0.0,0.16824906990085906,0.0,0.0,4.158881795720756e-05,0.0,0.0,-0.019816459856117002],[0.46327367799148567,0.0,0.5631892794921308,0.16666666666666666,0.09991560150064517,0.16666666666666666,0.4269343852741418,0.16666666666666666,0.06881258978720368,0.4269343852741418,0.16666666666666666,0.06936303823743299,0.4269343852741418,0.16666666666666666,0.07009927134744003,0.0,0.0,0.0005504484502292981,0.0,0.0,0.0012866815602363578],[0.6551127596788988,0.5,0.35811871906290943,0.0,-0.2969940406159894,-0.5,0.38724430313129427,0.0,0.21183239365466713,0.38724430313129427,0.0,0.2145298133127095,0.4923992620598705,0.0,0.2181689323670765,0.0,0.0,0.002697419658042414,-0.10515495892857625,0.0,0.006336538712409391],[0.6478088012057569,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.29067949105615265,0.5,0.9384882922619097,0.8333333333333334,0.09783103337449849,0.9384882922619097,0.8333333333333334,0.09776212839278682,0.8362970934676666,0.6666666666666666,0.09604679851201266,0.0,0.0,-6.890498171167331e-05,0.10219119879424306,0.16666666666666666,-0.001784234862485837],[0.6081187190629095,0.16666666666666666,0.6372443031312943,0.16666666666666666,0.029125584068384825,0.0,0.6154226775360514,0.16666666666666666,0.01832902580060646,0.6154226775360514,0.16666666666666666,0.018522994330797488,0.6154226775360514,0.16666666666666666,0.018583414945699973,0.0,0.0,0.00019396853019103155,0.0,0.0,0.00025438914509351494],[0.7103099178571526,0.5,0.8333333333333334,0.8333333333333334,0.12302341547618083,0.3333333333333333,1.0,1.0,0.08892721655773128,1.0,1.0,0.09052433099651232,1.0,1.0,0.0847367160587989,0.0,0.0,0.0015971144387810431,0.0,0.0,-0.004190500498932376],[0.3703607888914126,0.0,0.3820049457033632,0.0,0.011644156811950615,0.0,0.29561760241151386,0.0,0.0409735557566722,0.29561760241151386,0.0,0.04171534150434284,0.28406369542374604,0.0,0.041968686990590205,0.0,0.0,0.0007417857476706486,0.011553906987767823,0.0,0.0009951312339180095],[0.38921865435232234,0.0,0.35811871906290943,0.0,-0.03109993528941286,0.0,0.5654648767857289,0.16666666666666666,0.0497752343643009,0.44145205239624286,0.0,0.05052740368260402,0.46327367799148567,0.0,0.049755958634155,0.12401282438948598,0.16666666666666666,0.0007521693183031308,0.10219119879424306,0.16666666666666666,-1.9275730145889734e-05],[0.6091081279762146,0.0,0.15511275967889884,0.0,-0.45399536829731585,0.0,0.2529637601343332,0.0,0.02559619734987711,0.2529637601343332,0.0,0.02658992231439729,0.13625489421798911,0.0,0.027867255475316276,0.0,0.0,0.0009937249645201763,0.11670886591634407,0.0,0.002271058125439166],[0.2652058299628363,0.0,0.13625489421798911,0.0,-0.1289509357448472,0.0,0.0644754678724236,0.0,0.11259605546502531,0.0644754678724236,0.0,0.1125099537729967,0.13625489421798911,0.0,0.11472036240268817,0.0,0.0,-8.610169202860243e-05,-0.07177942634556551,0.0,0.0021243069376628673],[0.4536941222247459,0.0,0.41834423842070717,0.0,-0.03534988380403878,0.0,0.2747853857295761,0.0,0.07551090123114541,0.2747853857295761,0.0,0.0749270409921004,0.2747853857295761,0.0,0.07647447365392046,0.0,0.0,-0.0005838602390450181,0.0,0.0,0.000963572422775051],[0.7718216255952429,0.5,0.9166666666666666,0.8333333333333334,0.14484504107142374,0.3333333333333333,0.7384460930122322,0.5,0.0764727121326524,0.7384460930122322,0.5,0.07576488445579732,0.7384460930122322,0.5,0.07846859683716914,0.0,0.0,-0.0007078276768550724,0.0,0.0,0.0019958847045167516],[0.37895093574484723,0.16666666666666666,0.30292156088465577,0.0,-0.07602937486019143,-0.16666666666666666,0.23844609301223219,0.0,0.013874071490219466,0.30292156088465577,0.0,0.013251755141437978,0.23844609301223219,0.0,0.015151421325900657,-0.0644754678724236,0.0,-0.0006223163487814897,0.0,0.0,0.0012773498356811923],[0.4695882275513224,0.16666666666666666,0.4914098531465654,0.16666666666666666,0.02182162559524292,0.0,0.5225097884359783,0.16666666666666666,0.04030083404782996,0.555885321018989,0.16666666666666666,0.040293847312316194,0.555885321018989,0.16666666666666666,0.04275692291853527,-0.03337553258301074,0.0,-6.986735513772785e-06,-0.03337553258301074,0.0,0.002456088870705304],[0.22689218602446437,0.0,0.40807651981323206,0.0,0.18118433378876767,0.0,0.5039531690476383,0.0,0.04127515227398829,0.4705776364646277,0.0,0.04222178684033561,0.3654226775360514,0.0,0.04243430505844455,0.03337553258301074,0.0,0.0009466345663473131,0.138530491511587,0.0,0.0011591527844562566],[0.14780880120575693,0.0,0.28208934420271803,0.0,0.1342805429969611,0.0,0.28208934420271803,0.0,0.13062045604115985,0.38724430313129427,0.0,0.1286349025813876,0.34656481207514167,0.0,0.12868485836445204,-0.10515495892857625,0.0,-0.001985553459772284,-0.0644754678724236,0.0,-0.0019355976767078242],[0.8362970934676666,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.16963042680099985,0.0,1.0,1.0,0.1912365415650945,0.75,0.6666666666666666,0.19249007765246143,1.0,1.0,0.18995678315008988,0.25,0.3333333333333333,0.0012535360873668997,0.0,0.0,-0.0012797584150046743],[0.555885321018989,0.16666666666666666,0.5247853857295762,0.16666666666666666,-0.03109993528941286,0.0,0.793643251190486,0.5,0.11797214266212926,0.793643251190486,0.5,0.11877449443378145,0.793643251190486,0.5,0.11013295030426319,0.0,0.0,0.0008023517716522024,0.0,0.0,-0.007839192357866032],[0.8154648767857288,0.5,0.8154648767857288,0.5,0.0,0.0,0.782089344202718,0.5,0.017378338899028015,0.782089344202718,0.5,0.01760461795390743,0.782089344202718,0.5,0.018101275580476823,0.0,0.0,0.0002262790548794173,0.0,0.0,0.0007229366814488106],[0.6269765845238192,0.3333333333333333,0.6299403446581523,0.16666666666666666,0.002963760134333193,-0.16666666666666666,0.5029637601343332,0.16666666666666666,0.062252481938750805,0.543643251190486,0.16666666666666666,0.06191407065706083,0.5654648767857289,0.16666666666666666,0.06211638563159747,-0.04067949105615265,0.0,-0.00033841128168997825,-0.06250111665139557,0.0,-0.00013609630715333902],[0.23844609301223219,0.0,0.6987560108693848,0.3333333333333333,0.46030991785715253,0.3333333333333333,0.6269765845238192,0.3333333333333333,0.14071013385455927,0.6269765845238192,0.3333333333333333,0.1383206475211487,0.543643251190486,0.16666666666666666,0.14477141948788763,0.0,0.0,-0.002389486333410548,0.08333333333333333,0.16666666666666666,0.004061285633328335],[0.7718216255952429,0.5,0.7718216255952429,0.5,0.0,0.0,0.6269765845238192,0.16666666666666666,0.05568533683800719,0.7103099178571526,0.3333333333333333,0.05424067178628252,0.6269765845238192,0.16666666666666666,0.057823876414619335,-0.08333333333333333,-0.16666666666666666,-0.0014446650517246785,0.0,0.0,0.0021385395766121526],[0.6653804782863739,0.3333333333333333,0.3987982101190621,0.0,-0.26658226816731184,-0.3333333333333333,0.6706198357143051,0.16666666666666666,0.31403912307076554,0.6706198357143051,0.16666666666666666,0.31281419729172455,0.648798210119062,0.16666666666666666,0.28724581891785345,0.0,0.0,-0.0012249257790410198,0.02182162559524292,0.0,-0.02679330415291213],[0.6478088012057569,0.3333333333333333,0.21958822755132246,0.0,-0.4282205736544345,-0.3333333333333333,0.3862548942179891,0.16666666666666666,0.2979650045742981,0.3862548942179891,0.16666666666666666,0.30310383287001075,0.21958822755132246,0.0,0.2997479821052824,0.0,0.0,0.005138828295712647,0.16666666666666666,0.16666666666666666,0.0017829775309843182],[0.23410589467342346,0.0,0.30292156088465577,0.16666666666666666,0.06881566621123232,0.16666666666666666,0.21958822755132246,0.0,0.08036586165856574,0.21958822755132246,0.0,0.08163755774241442,0.21958822755132246,0.0,0.08173163397697532,0.0,0.0,0.0012716960838487007,0.0,0.0,0.001365772318409595],[0.679898145408475,0.3333333333333333,0.679898145408475,0.3333333333333333,0.0,0.0,0.7414098531465654,0.5,0.03069367012844199,0.7602677186074751,0.5,0.03100902104242215,0.7414098531465654,0.5,0.02992387150049436,-0.01885786546090973,0.0,0.00031535091398016206,0.0,0.0,-0.000769798627947628],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.08333333333333333,0.0,0.16086997240943698,0.08333333333333333,0.0,0.16006307970135766,0.08333333333333333,0.0,0.15458757343086532,0.0,0.0,-0.000806892708079311,0.0,0.0,-0.006282398978571666],[0.7602677186074751,0.5,0.7414098531465654,0.5,-0.01885786546090973,0.0,0.7747853857295762,0.5,0.029968317875372557,0.7747853857295762,0.5,0.029109173443748564,0.7747853857295762,0.5,0.028453137032121507,0.0,0.0,-0.0008591444316239867,0.0,0.0,-0.0015151808432510426],[0.21228426907818054,0.0,0.13625489421798911,0.0,-0.07602937486019143,0.0,0.20803432056355464,0.0,0.026861953352954316,0.20803432056355464,0.0,0.02624691009600647,0.20803432056355464,0.0,0.027128111958663742,0.0,0.0,-0.0006150432569478518,0.0,0.0,0.00026615860570941915],[0.33629709346766656,0.16666666666666666,0.2718216255952429,0.16666666666666666,-0.0644754678724236,0.0,0.5132314787418083,0.16666666666666666,0.12263054154438145,0.44875601086938466,0.16666666666666666,0.12326928519403019,0.4414520523962428,0.16666666666666666,0.12240272712781862,0.0644754678724236,0.0,0.0006387436496487556,0.07177942634556551,0.0,-0.0002278144165628228],[0.20073036209041273,0.0,0.28406369542374604,0.0,0.08333333333333333,0.0,0.3131892794921309,0.0,0.12693781377870478,0.3131892794921309,0.0,0.1270448911393851,0.3131892794921309,0.0,0.1185088902525211,0.0,0.0,0.00010707736068036519,0.0,0.0,-0.008428923526183634],[0.541367653896888,0.16666666666666666,0.5602255193577977,0.16666666666666666,0.01885786546090973,0.0,0.5602255193577977,0.16666666666666666,0.03392481735063629,0.5602255193577977,0.16666666666666666,0.03405177926847928,0.48844609301223213,0.16666666666666666,0.034216217979117225,0.0,0.0,0.00012696191784298164,0.07177942634556551,0.0,0.0002914006284809337],[0.13625489421798911,0.0,0.13625489421798911,0.0,0.0,0.0,0.36739702875707936,0.16666666666666666,0.1083172422163735,0.36739702875707936,0.16666666666666666,0.10980812658473131,0.36739702875707936,0.16666666666666666,0.10911604865333889,0.0,0.0,0.0014908843683577803,0.0,0.0,0.0007988064369653774],[0.19342640361727081,0.0,0.20073036209041273,0.0,0.007303958473141904,0.0,0.36739702875707936,0.16666666666666666,0.08074809095865008,0.36739702875707936,0.16666666666666666,0.08062465656790936,0.36739702875707936,0.16666666666666666,0.08004478271023553,0.0,0.0,-0.00012343439074071345,0.0,0.0,-0.0007033082484145401],[0.3558431217693116,0.0,0.3631470802424535,0.0,0.007303958473141914,0.0,0.3600930702839375,0.0,0.060976844201117965,0.3600930702839375,0.0,0.06035262102769181,0.3600930702839375,0.0,0.06694310560347466,0.0,0.0,-0.000624223173426152,0.0,0.0,0.005966261402356704],[0.49871381161970724,0.0,0.692441461309548,0.16666666666666666,0.19372764968984066,0.16666666666666666,0.692441461309548,0.16666666666666666,0.02160310086138161,0.692441461309548,0.16666666666666666,0.021278436565718983,0.692441461309548,0.16666666666666666,0.023471597820684736,0.0,0.0,-0.00032466429566263246,0.0,0.0,0.0018684969593031255],[0.7718216255952429,0.5,0.793643251190486,0.5,0.02182162559524292,0.0,0.6706198357143051,0.16666666666666666,0.049290266141714285,0.6706198357143051,0.16666666666666666,0.04883504641180245,0.6706198357143051,0.16666666666666666,0.05257904135725395,0.0,0.0,-0.0004552197299118246,0.0,0.0,0.0032887752155396684],[0.7718216255952429,0.6666666666666666,0.7103099178571526,0.5,-0.061511707738090414,-0.16666666666666666,0.7132736779914858,0.3333333333333333,0.05578394718801594,0.7747853857295762,0.5,0.055093226131936686,0.6299403446581525,0.16666666666666666,0.05463097317477666,-0.061511707738090414,-0.16666666666666666,-0.0006907210560792549,0.08333333333333333,0.16666666666666666,-0.0011529740132392838],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.013874268541838394,0.0,0.0,0.013487336563567527,0.0,0.0,0.013627485276648137,0.0,0.0,-0.0003869319782708687,0.0,0.0,-0.00024678326519025586],[0.3247431864798987,0.0,0.3703607888914126,0.0,0.04561760241151388,0.0,0.4943736132808985,0.0,0.05766448275347936,0.42989814540847493,0.0,0.058828990358232726,0.4943736132808985,0.0,0.05510698295074009,0.0644754678724236,0.0,0.0011645076047533574,0.0,0.0,-0.0025574998027392873],[0.3102255193577977,0.0,0.29867161237002987,0.0,-0.011553906987767823,0.0,0.29136765389688796,0.0,0.037972212004671844,0.29136765389688796,0.0,0.037895606470172975,0.29136765389688796,0.0,0.04137637602509115,0.0,0.0,-7.660553449886913e-05,0.0,0.0,0.003404164020419298],[0.5218216255952429,0.16666666666666666,0.4914098531465654,0.16666666666666666,-0.030411772448677554,0.0,0.5102677186074751,0.16666666666666666,0.01048855795235735,0.49871381161970724,0.16666666666666666,0.01027488075520469,0.5102677186074751,0.16666666666666666,0.00998250513744311,0.011553906987767823,0.0,-0.00021367719715265952,0.0,0.0,-0.000506052814914241],[0.8436010519408085,0.6666666666666666,0.8436010519408085,0.6666666666666666,0.0,0.0,1.0,1.0,0.06926925483346213,1.0,1.0,0.0697003464583576,1.0,1.0,0.06513166906172639,0.0,0.0,0.000431091624895453,0.0,0.0,-0.004137585771735759],[0.49871381161970724,0.16666666666666666,0.543643251190486,0.16666666666666666,0.04492943957077857,0.0,0.4705776364646277,0.0,0.1957134805141836,0.4705776364646277,0.0,0.19844080505629214,0.4821315434523954,0.0,0.171626175270863,0.0,0.0,0.0027273245421084954,-0.011553906987767823,0.0,-0.02408730524332063],[0.3551549589285763,0.0,0.4051127596788988,0.16666666666666666,0.049957800750322585,0.16666666666666666,0.30292156088465577,0.0,0.037140464119520315,0.29561760241151386,0.0,0.03719895566479668,0.30292156088465577,0.0,0.04079175930986585,0.007303958473141904,0.0,5.849154527636213e-05,0.0,0.0,0.003651295190345538],[0.5820471449530406,0.16666666666666666,0.7487138116197073,0.5,0.16666666666666666,0.3333333333333333,0.49871381161970724,0.16666666666666666,0.11581374586695664,0.49871381161970724,0.16666666666666666,0.11681605916594057,0.49871381161970724,0.16666666666666666,0.12076226145365665,0.0,0.0,0.0010023132989838968,0.0,0.0,0.00494851558670002],[0.4196304268009999,0.16666666666666666,0.37697658452381916,0.16666666666666666,-0.042653842277180685,0.0,0.4384882922619096,0.3333333333333333,0.11072144167601344,0.4384882922619096,0.3333333333333333,0.10976616444206037,0.4384882922619096,0.3333333333333333,0.10973050435375999,0.0,0.0,-0.0009552772339530483,0.0,0.0,-0.0009909373222534406],[0.7602677186074751,0.5,0.7487138116197073,0.5,-0.011553906987767823,0.0,0.7747853857295762,0.5,0.01496968094465194,0.7747853857295762,0.5,0.014748718844551695,0.7747853857295762,0.5,0.014563962964697733,0.0,0.0,-0.0002209621001002467,0.0,0.0,-0.00040571797995420865],[0.7718216255952429,0.5,0.8217794263455654,0.6666666666666666,0.049957800750322585,0.16666666666666666,0.8144754678724236,0.6666666666666666,0.04201283269991712,0.7311421345390903,0.5,0.04233596132583769,0.7529637601343332,0.5,0.042978703207364105,0.08333333333333333,0.16666666666666666,0.00032312862592057064,0.061511707738090414,0.16666666666666666,0.0009658705074469914],[0.29136765389688796,0.0,0.30292156088465577,0.0,0.011553906987767823,0.0,0.40807651981323206,0.0,0.020442110925031533,0.36739702875707936,0.0,0.019883309166800454,0.40807651981323206,0.0,0.018971599007925884,0.04067949105615265,0.0,-0.0005588017582310816,0.0,0.0,-0.0014705119171056515],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0644754678724236,0.0,0.012027399754699734,0.0644754678724236,0.0,0.01211182387944606,0.0644754678724236,0.0,0.01105774500694185,0.0,0.0,8.442412474632997e-05,0.0,0.0,-0.0009696547477578842],[0.29867161237002987,0.0,0.13625489421798911,0.0,-0.16241671815204076,0.0,0.13625489421798911,0.0,0.042612430589605066,0.13625489421798911,0.0,0.04288824265678515,0.13625489421798911,0.0,0.04284386754997891,0.0,0.0,0.00027581206718008534,0.0,0.0,0.00023143696037385996],[0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.0,0.0,0.9384882922619097,0.8333333333333334,0.04274198583583642,0.9384882922619097,0.8333333333333334,0.043975961873204274,0.9384882922619097,0.8333333333333334,0.040676663420852445,0.0,0.0,0.0012339760373678552,0.0,0.0,-0.0020653224149839735],[0.7384460930122322,0.6666666666666666,0.7384460930122322,0.6666666666666666,0.0,0.0,0.8217794263455654,0.6666666666666666,0.04271769923432745,0.8217794263455654,0.6666666666666666,0.04389155623636961,0.8217794263455654,0.6666666666666666,0.04128961591355001,0.0,0.0,0.0011738570020421513,0.0,0.0,-0.001428083320777448],[0.36739702875707936,0.0,0.38921865435232234,0.0,0.02182162559524292,0.0,0.47255198768565565,0.16666666666666666,0.04734466432279558,0.43187249662950294,0.16666666666666666,0.04758304868584848,0.43187249662950294,0.16666666666666666,0.04587672587789079,0.04067949105615265,0.0,0.00023838436305290275,0.04067949105615265,0.0,-0.0014679384449047964],[0.6884882922619097,0.5,0.6269765845238192,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.6987560108693848,0.3333333333333333,0.01545212061177934,0.6987560108693848,0.3333333333333333,0.015707619292024796,0.6987560108693848,0.3333333333333333,0.01480466911136715,0.0,0.0,0.00025549868024545545,0.0,0.0,-0.0006474515004121909],[0.28208934420271803,0.0,0.34656481207514167,0.0,0.0644754678724236,0.0,0.5016775717540405,0.0,0.04940073037276211,0.5016775717540405,0.0,0.049794065193169486,0.5016775717540405,0.0,0.04874499758994918,0.0,0.0,0.00039333482040736705,0.0,0.0,-0.0006557327828129373],[0.1289509357448472,0.0,0.13625489421798911,0.0,0.007303958473141904,0.0,0.13625489421798911,0.0,0.12592625054292453,0.13625489421798911,0.0,0.12632309407223705,0.13625489421798911,0.0,0.14379289704353557,0.0,0.0,0.0003968435293125079,0.0,0.0,0.017866646500610994],[0.28208934420271803,0.0,0.0644754678724236,0.0,-0.21761387633029441,0.0,0.14780880120575693,0.0,0.08045442053599126,0.14780880120575693,0.0,0.07994988108732948,0.14780880120575693,0.0,0.0782664526239302,0.0,0.0,-0.0005045394486618,0.0,0.0,-0.002187967912061075],[0.4384882922619096,0.0,0.658076519813232,0.3333333333333333,0.21958822755132246,0.3333333333333333,0.7602677186074751,0.5,0.03456176202775362,0.7602677186074751,0.5,0.03419114236468045,0.7602677186074751,0.5,0.03363356603741962,0.0,0.0,-0.00037061966307317605,0.0,0.0,-0.0009281959903340081],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0002664086570051526,1.0,1.0,0.0002810103002789204,1.0,1.0,0.0006020143470982087,0.0,0.0,1.46016432737678e-05,0.0,0.0,0.0003356056900930561],[0.25,0.0,0.15511275967889884,0.0,-0.09488724032110114,0.0,0.18848829226190958,0.0,0.05078118679872414,0.18848829226190958,0.0,0.051831160630030605,0.18848829226190958,0.0,0.050720083306258414,0.0,0.0,0.0010499738313064636,0.0,0.0,-6.110349246572845e-05],[0.6551127596788988,0.5,0.6051549589285763,0.5,-0.049957800750322585,0.0,0.6666666666666666,0.6666666666666666,0.057530860359104485,0.6666666666666666,0.6666666666666666,0.05739405444739681,0.6666666666666666,0.6666666666666666,0.05880250728956087,0.0,0.0,-0.0001368059117076792,0.0,0.0,0.0012716469304563814],[0.20803432056355464,0.0,0.21958822755132246,0.0,0.011553906987767823,0.0,0.20803432056355464,0.0,0.015287548254933508,0.21533827903669653,0.0,0.015623064343141308,0.20803432056355464,0.0,0.015380143534027954,-0.007303958473141904,0.0,0.0003355160882078015,0.0,0.0,9.259527909444416e-05],[0.14780880120575693,0.0,0.20073036209041273,0.0,0.05292156088465578,0.0,0.33629709346766656,0.16666666666666666,0.04687906237183915,0.30292156088465577,0.16666666666666666,0.04781551358117244,0.33629709346766656,0.16666666666666666,0.04776585439850043,0.03337553258301074,0.0,0.0009364512093332782,0.0,0.0,0.0008867920266612795],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.00018026513736530783,1.0,1.0,0.00016139650981110556,1.0,1.0,0.00028700275518383735,0.0,0.0,-1.8868627554202295e-05,0.0,0.0,0.00010673761781852945],[0.5862970934676666,0.3333333333333333,0.5936010519408085,0.3333333333333333,0.007303958473141904,0.0,0.8551549589285763,0.6666666666666666,0.10637119797140636,0.6884882922619097,0.5,0.1071070392970747,0.8551549589285763,0.6666666666666666,0.1008111265449473,0.16666666666666666,0.16666666666666666,0.0007358413256683419,0.0,0.0,-0.005560071426459068],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0,0.013723066138640681,0.0,0.0,0.013310434330175076,0.0,0.0,0.014532820448908914,0.0,0.0,-0.0004126318084656045,0.0,0.0,0.0008097543102682311],[0.429898145408475,0.0,0.5102677186074751,0.16666666666666666,0.08036957319900014,0.16666666666666666,0.39355885269113106,0.16666666666666666,0.05709951946141453,0.39355885269113106,0.16666666666666666,0.05580306153755266,0.29136765389688796,0.0,0.060708156858452406,0.0,0.0,-0.001296457923861867,0.10219119879424306,0.16666666666666666,0.0036086373970378818],[0.2602677186074751,0.0,0.19342640361727081,0.0,-0.06684131499020428,0.0,0.0,0.0,0.04035938990461386,0.0,0.0,0.042086246426166235,0.0,0.0,0.051572237222361365,0.0,0.0,0.001726856521552373,0.0,0.0,0.011212847317747498],[0.6051549589285763,0.3333333333333333,0.6666666666666666,0.5,0.061511707738090414,0.16666666666666666,0.5833333333333334,0.5,0.07589632543334235,0.5833333333333334,0.5,0.07543620533045883,0.5833333333333334,0.5,0.07850599982871416,0.0,0.0,-0.00046012010288351064,0.0,0.0,0.00260967439537182],[0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.0,0.0,0.7103099178571526,0.5,0.0917372594976766,0.648798210119062,0.3333333333333333,0.09198145252462918,0.6269765845238192,0.3333333333333333,0.09441364192270013,0.061511707738090414,0.16666666666666666,0.00024419302695257816,0.08333333333333333,0.16666666666666666,0.0026763824250235443],[0.35811871906290943,0.0,0.7384460930122322,0.6666666666666666,0.38032737394932276,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.10132417620793659,0.9384882922619097,0.8333333333333334,0.10172573683690293,0.9384882922619097,0.8333333333333334,0.09641142606974373,0.0,0.0,0.00040156062896633786,0.0,0.0,-0.004912750138192842],[0.5456176024115139,0.3333333333333333,0.6100930702839374,0.3333333333333333,0.0644754678724236,0.0,0.5485813625458471,0.16666666666666666,0.036220545259297965,0.5485813625458471,0.16666666666666666,0.0360729358667963,0.48706965480775666,0.0,0.03762293418935304,0.0,0.0,-0.00014760939250167126,0.061511707738090414,0.16666666666666666,0.001402388930055061],[0.36739702875707936,0.16666666666666666,0.27675973695060413,0.0,-0.09063729180647524,-0.16666666666666666,0.37895093574484723,0.0,0.06427061661219811,0.37895093574484723,0.0,0.0653587209247719,0.37895093574484723,0.0,0.06135386525408581,0.0,0.0,0.0010881043125737923,0.0,0.0,-0.002916751358112301],[0.46327367799148567,0.0,0.4269343852741418,0.0,-0.036339292717343936,0.0,0.5568747299322941,0.0,0.03599163170010793,0.5568747299322941,0.0,0.0362419586367497,0.5568747299322941,0.0,0.03523191180614501,0.0,0.0,0.00025032693664177216,0.0,0.0,-0.0007597198939629184],[0.4914098531465654,0.0,1.0,1.0,0.5085901468534346,1.0,0.9166666666666666,0.8333333333333334,0.031665672528720865,0.9166666666666666,0.8333333333333334,0.03144844807105986,0.9166666666666666,0.8333333333333334,0.03187059899116921,0.0,0.0,-0.00021722445766100143,0.0,0.0,0.00020492646244834773],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.1289509357448472,0.0,0.024159969943338553,0.21228426907818054,0.0,0.023376369001261915,0.19342640361727081,0.0,0.02394182720919645,-0.08333333333333333,0.0,-0.000783600942076636,-0.0644754678724236,0.0,-0.0002181427341421089],[0.30292156088465577,0.0,0.4051127596788988,0.0,0.10219119879424306,0.0,0.3551549589285763,0.0,0.018268271872035217,0.3551549589285763,0.0,0.018113392015493404,0.3333333333333333,0.0,0.019021694920533527,0.0,0.0,-0.00015487985654181148,0.02182162559524292,0.0,0.0007534230484983149],[0.3102255193577977,0.16666666666666666,0.28711770538226206,0.0,-0.02310781397553564,-0.16666666666666666,0.14355885269113103,0.0,0.06122037112837427,0.14355885269113103,0.0,0.0610794943645089,0.21533827903669653,0.0,0.06359631805523588,0.0,0.0,-0.0001408767638653685,-0.07177942634556551,0.0,0.002375946926861621],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.00015722054936073216,1.0,1.0,0.00010984733950496015,1.0,1.0,0.00021366956899621247,0.0,0.0,-4.7373209855771997e-05,0.0,0.0,5.6449019635480316e-05],[0.8144754678724236,0.6666666666666666,0.6696304268009999,0.3333333333333333,-0.14484504107142374,-0.3333333333333333,0.8551549589285763,0.6666666666666666,0.07851216677932872,0.8551549589285763,0.6666666666666666,0.0798899795415646,0.8551549589285763,0.6666666666666666,0.07349569973106845,0.0,0.0,0.0013778127622358827,0.0,0.0,-0.005016467048260281],[1.0,1.0,0.39355885269113106,0.0,-0.606441147308869,-1.0,0.4871599046319395,0.0,0.19746103634474058,0.4871599046319395,0.0,0.19609741016810686,0.4871599046319395,0.0,0.22508147190914282,0.0,0.0,-0.0013636261766337828,0.0,0.0,0.027620435564402215],[0.4517197710037178,0.0,0.8551549589285763,0.6666666666666666,0.40343518792485833,0.6666666666666666,0.7103099178571526,0.3333333333333333,0.06583564397710105,0.7103099178571526,0.3333333333333333,0.06729442545930593,0.7103099178571526,0.3333333333333333,0.06645053920725288,0.0,0.0,0.0014587814822048907,0.0,0.0,0.0006148952301518307],[0.17693438527414176,0.0,0.17693438527414176,0.0,0.0,0.0,0.07177942634556551,0.0,0.06462551656267124,0.07177942634556551,0.0,0.06294818780750995,0.07177942634556551,0.0,0.06334216744592919,0.0,0.0,-0.0016773287551612966,0.0,0.0,-0.0012833491167420646],[0.7414098531465654,0.5,0.679898145408475,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.7103099178571526,0.3333333333333333,0.012660271074210167,0.7718216255952429,0.5,0.01202594966134161,0.7103099178571526,0.3333333333333333,0.013081372968670499,-0.061511707738090414,-0.16666666666666666,-0.0006343214128685562,0.0,0.0,0.0004211018944603303],[0.16666666666666666,0.16666666666666666,0.23114213453909027,0.16666666666666666,0.0644754678724236,0.0,0.24140985314656538,0.0,0.03652057240843547,0.24140985314656538,0.0,0.036269586755030926,0.24140985314656538,0.0,0.035487086710810044,0.0,0.0,-0.0002509856534045441,0.0,0.0,-0.0010334856976254266],[0.4841058946734235,0.16666666666666666,0.4841058946734235,0.16666666666666666,0.0,0.0,0.3144754678724236,0.16666666666666666,0.08069353606057128,0.3144754678724236,0.16666666666666666,0.08003467026012506,0.3144754678724236,0.16666666666666666,0.08428912176104564,0.0,0.0,-0.000658865800446211,0.0,0.0,0.003595585700474368],[0.16666666666666666,0.0,0.3551549589285763,0.0,0.18848829226190958,0.0,0.4414520523962428,0.0,0.24937370881147644,0.46327367799148567,0.0,0.25282360205077187,0.37697658452381916,0.0,0.27878042365901756,-0.02182162559524292,0.0,0.0034498932392954124,0.0644754678724236,0.0,0.029406714847541166],[0.7103099178571526,0.3333333333333333,1.0,1.0,0.28969008214284747,0.6666666666666666,1.0,1.0,0.16073595871311322,1.0,1.0,0.1581172075812704,1.0,1.0,0.12436524695053765,0.0,0.0,-0.0026187511318428295,0.0,0.0,-0.036370711762575565],[0.6538265712986061,0.3333333333333333,0.6769343852741417,0.3333333333333333,0.023107813975535647,0.0,0.6154226775360513,0.16666666666666666,0.03424938062050562,0.6154226775360513,0.16666666666666666,0.033808049008139475,0.532089344202718,0.16666666666666666,0.03549089161854916,0.0,0.0,-0.00044133161236614894,0.08333333333333333,0.0,0.0012415109980435386],[0.14780880120575693,0.0,0.0644754678724236,0.0,-0.08333333333333333,0.0,0.14355885269113103,0.0,0.2559950880169645,0.14355885269113103,0.0,0.2606443227881043,0.14355885269113103,0.0,0.2545921156304583,0.0,0.0,0.004649234771139811,0.0,0.0,-0.0014029723865061478],[0.532089344202718,0.16666666666666666,1.0,1.0,0.4679106557972819,0.8333333333333334,1.0,1.0,0.11860014348400004,1.0,1.0,0.1195663359727241,1.0,1.0,0.098544088975434,0.0,0.0,0.0009661924887240635,0.0,0.0,-0.020056054508566044],[0.21228426907818054,0.0,0.21228426907818054,0.0,0.0,0.0,0.3144754678724236,0.0,0.08281093706252485,0.37895093574484723,0.0,0.08295974401741225,0.37895093574484723,0.0,0.07889885858588506,-0.0644754678724236,0.0,0.00014880695488740932,-0.0644754678724236,0.0,-0.003912078476639779],[0.3144754678724236,0.16666666666666666,0.30292156088465577,0.16666666666666666,-0.011553906987767823,0.0,0.534063695423746,0.3333333333333333,0.055097270044158986,0.534063695423746,0.3333333333333333,0.055429115988462084,0.5747431864798987,0.3333333333333333,0.05074154072037481,0.0,0.0,0.00033184594430308467,-0.04067949105615265,0.0,-0.004355729323784188],[0.3436010519408084,0.0,0.33629709346766656,0.0,-0.007303958473141904,0.0,0.49871381161970724,0.0,0.04889986722046228,0.49871381161970724,0.0,0.0497946765073651,0.49871381161970724,0.0,0.046306375329145055,0.0,0.0,0.0008948092869028298,0.0,0.0,-0.002593491891317221],[0.7539531690476385,0.3333333333333333,0.793643251190486,0.5,0.03969008214284749,0.16666666666666666,0.8154648767857289,0.5,0.035366488962823586,0.8154648767857289,0.5,0.03480426537601114,0.7529637601343332,0.5,0.03522138404005079,0.0,0.0,-0.0005622235868124464,0.06250111665139557,0.0,-0.000145104922772795],[1.0,1.0,1.0,1.0,0.0,0.0,0.9166666666666666,0.8333333333333334,0.08170706231075481,0.9166666666666666,0.8333333333333334,0.08214062436876864,0.9166666666666666,0.8333333333333334,0.08463713326680607,0.0,0.0,0.000433562058013819,0.0,0.0,0.002930070956051286],[0.7103099178571526,0.5,0.8217794263455654,0.6666666666666666,0.11146950848841301,0.16666666666666666,0.7602677186074751,0.5,0.01630005009675834,0.7602677186074751,0.5,0.016278165325803427,0.7602677186074751,0.5,0.017492537025882483,0.0,0.0,-2.188477095491081e-05,0.0,0.0,0.0011924869291241428],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.13625489421798911,0.0,0.016425439714488007,0.13625489421798911,0.0,0.01642316945535126,0.13625489421798911,0.0,0.015288225428714242,0.0,0.0,-2.2702591367459532e-06,0.0,0.0,-0.001137214285773767],[0.7195882275513225,0.5,0.6987560108693848,0.3333333333333333,-0.02083221668193776,-0.16666666666666666,0.8551549589285763,0.6666666666666666,0.038612735568869246,0.8551549589285763,0.6666666666666666,0.03930471263307612,0.8551549589285763,0.6666666666666666,0.03657077626416974,0.0,0.0,0.0006919770642068727,0.0,0.0,-0.0020419593046995042],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.008665575870491162,1.0,1.0,0.008529325259745759,1.0,1.0,0.008360372220914472,0.0,0.0,-0.00013625061074540459,0.0,0.0,-0.0003052036495766887],[0.4196304268009999,0.16666666666666666,0.3551549589285763,0.16666666666666666,-0.0644754678724236,0.0,0.4414520523962428,0.16666666666666666,0.052663605296422326,0.4414520523962428,0.16666666666666666,0.052122721521564545,0.4414520523962428,0.16666666666666666,0.052115112612872945,0.0,0.0,-0.0005408837748577792,0.0,0.0,-0.0005484926835493822],[0.2487138116197073,0.0,0.3392608536019997,0.0,0.09054704198229242,0.0,0.42259418693533307,0.0,0.029253088534953644,0.40373632147442334,0.0,0.02883995299958074,0.40373632147442334,0.0,0.028049409457287566,0.01885786546090973,0.0,-0.0004131355353729049,0.01885786546090973,0.0,-0.001203679077666077],[0.07177942634556551,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0,0.00016063173271700724,0.0,0.0,0.0001483152000139286,0.0,0.0,0.000654226152309909,0.0,0.0,-1.2316532703078674e-05,0.0,0.0,0.0004935944195929017],[0.5936010519408085,0.3333333333333333,0.7311421345390903,0.5,0.13754108259828182,0.16666666666666666,0.658076519813232,0.3333333333333333,0.03313789472617342,0.6362548942179891,0.3333333333333333,0.0333308524545848,0.6362548942179891,0.3333333333333333,0.03346039459459613,0.02182162559524292,0.0,0.00019295772841138785,0.02182162559524292,0.0,0.0003224998684227096],[0.38496870583769643,0.0,0.07177942634556551,0.0,-0.3131892794921309,0.0,0.20073036209041273,0.0,0.05278762932572901,0.20073036209041273,0.0,0.051524605148409265,0.1289509357448472,0.0,0.051278638050497205,0.0,0.0,-0.001263024177319742,0.07177942634556551,0.0,-0.0015089912752318105],[0.4196304268009999,0.16666666666666666,0.27981374690912014,0.0,-0.1398166798918797,-0.16666666666666666,0.3819146958791804,0.0,0.10993612634345988,0.40077256134009015,0.0,0.10738905365939562,0.3819146958791804,0.0,0.10872686687895454,-0.01885786546090973,0.0,-0.0025470726840642684,0.0,0.0,-0.001209259464505355],[0.30292156088465577,0.16666666666666666,0.3862548942179891,0.16666666666666666,0.08333333333333333,0.0,0.48844609301223213,0.3333333333333333,0.058988683469092994,0.4695882275513224,0.3333333333333333,0.057735662917436655,0.48844609301223213,0.3333333333333333,0.05371792525944257,0.01885786546090973,0.0,-0.0012530205516563182,0.0,0.0,-0.005270758209650425],[0.33629709346766656,0.16666666666666666,0.3247431864798987,0.0,-0.011553906987767823,-0.16666666666666666,0.2602677186074751,0.0,0.12957472898729025,0.2602677186074751,0.0,0.12871937053587487,0.2602677186074751,0.0,0.14015048398378044,0.0,0.0,-0.0008553584514153731,0.0,0.0,0.010575754996490175],[0.44944417371011997,0.0,0.5182598399213523,0.16666666666666666,0.06881566621123232,0.16666666666666666,0.27981374690912014,0.0,0.11942063298728021,0.27981374690912014,0.0,0.11795415358540046,0.27981374690912014,0.0,0.12112204255082609,0.0,0.0,-0.0014664794018796991,0.0,0.0,0.0017014095635458982],[0.648798210119062,0.3333333333333333,0.5436432511904858,0.16666666666666666,-0.10515495892857625,-0.16666666666666666,0.6914520523962429,0.3333333333333333,0.09230071785591266,0.6914520523962429,0.3333333333333333,0.09073523261208423,0.6914520523962429,0.3333333333333333,0.0884925699936538,0.0,0.0,-0.001565485243828427,0.0,0.0,-0.003808147862258839],[0.5833333333333334,0.5,0.6051549589285763,0.5,0.02182162559524292,0.0,0.8333333333333334,0.8333333333333334,0.11704081362033823,0.8333333333333334,0.8333333333333334,0.11770478142597429,0.8333333333333334,0.8333333333333334,0.11502437435877189,0.0,0.0,0.0006639678056360809,0.0,0.0,-0.0020164392615663234],[0.14780880120575693,0.0,0.3144754678724236,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.23114213453909027,0.0,0.123505759686539,0.29561760241151386,0.0,0.12411387598831373,0.23114213453909027,0.0,0.1278186717337463,-0.0644754678724236,0.0,0.0006081163017747107,0.0,0.0,0.004312912047207304],[0.07177942634556551,0.0,0.17693438527414176,0.0,0.10515495892857625,0.0,0.4507303620904127,0.16666666666666666,0.2210799286343023,0.4507303620904127,0.16666666666666666,0.22019401081473797,0.37895093574484723,0.16666666666666666,0.19374169769485097,0.0,0.0,-0.0008859178195643382,0.07177942634556551,0.0,-0.02733823093945131],[0.25,0.16666666666666666,0.25,0.16666666666666666,0.0,0.0,0.39780880120575696,0.16666666666666666,0.029314255752433776,0.3333333333333333,0.16666666666666666,0.029340881323088968,0.39780880120575696,0.16666666666666666,0.02686464569307361,0.0644754678724236,0.0,2.6625570655194675e-05,0.0,0.0,-0.0024496100593601636],[0.33629709346766656,0.16666666666666666,0.33629709346766656,0.16666666666666666,0.0,0.0,0.543643251190486,0.3333333333333333,0.10490131966093959,0.543643251190486,0.3333333333333333,0.10511943755944421,0.543643251190486,0.3333333333333333,0.10354697025666508,0.0,0.0,0.00021811789850459024,0.0,0.0,-0.0013543494042745241],[0.24140985314656538,0.0,0.14355885269113103,0.0,-0.09785100045543434,0.0,0.07177942634556551,0.0,0.05541878491261618,0.07177942634556551,0.0,0.05463808980355835,0.13625489421798911,0.0,0.05528584590947677,0.0,0.0,-0.0007806951090578393,-0.0644754678724236,0.0,-0.0001329390031394208],[0.0,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0,0.050508305626812855,0.08333333333333333,0.0,0.050241958984281104,0.08333333333333333,0.0,0.05137693118184952,0.0,0.0,-0.00026634664253174877,0.0,0.0,0.0008686255550366586],[0.9384882922619097,0.8333333333333334,0.8769765845238192,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.02983984777528009,0.9384882922619097,0.8333333333333334,0.030207513565091562,0.9384882922619097,0.8333333333333334,0.029210683358548335,0.0,0.0,0.0003676657898114748,0.0,0.0,-0.0006291644167317495],[0.4603099178571526,0.16666666666666666,0.4603099178571526,0.16666666666666666,0.0,0.0,0.4603099178571526,0.16666666666666666,0.08938749848282528,0.4603099178571526,0.16666666666666666,0.08822576176055309,0.4603099178571526,0.16666666666666666,0.09101123427050883,0.0,0.0,-0.001161736722272188,0.0,0.0,0.0016237357876835565],[0.21958822755132246,0.0,0.21958822755132246,0.0,0.0,0.0,0.3217794263455655,0.0,0.1747313999768234,0.3217794263455655,0.0,0.17244494652620435,0.3217794263455655,0.0,0.16584818469917062,0.0,0.0,-0.0022864534506191014,0.0,0.0,-0.00888321527765283],[0.4153804782863739,0.16666666666666666,0.3862548942179891,0.16666666666666666,-0.029125584068384835,0.0,0.4914098531465654,0.16666666666666666,0.08480532140731406,0.4914098531465654,0.16666666666666666,0.08504621902877253,0.4914098531465654,0.16666666666666666,0.08319232002950398,0.0,0.0,0.00024089762145848584,0.0,0.0,-0.001613001377810065],[0.546607011324819,0.0,0.5247853857295761,0.0,-0.02182162559524292,0.0,0.40077256134009015,0.0,0.03458998462067491,0.40077256134009015,0.0,0.035119713271579846,0.4414520523962428,0.0,0.038196548130695084,0.0,0.0,0.0005297286509049416,-0.04067949105615265,0.0,0.0036065635100201755],[0.27981374690912014,0.0,0.3247431864798987,0.0,0.04492943957077857,0.0,0.3247431864798987,0.0,0.033810644644481865,0.3247431864798987,0.0,0.033985374515159615,0.3247431864798987,0.0,0.03350124339790805,0.0,0.0,0.00017472987067775126,0.0,0.0,-0.0003094012465738155],[0.543643251190486,0.16666666666666666,0.5247853857295761,0.16666666666666666,-0.01885786546090973,0.0,0.39780880120575696,0.16666666666666666,0.04119576367216099,0.4196304268009999,0.16666666666666666,0.04172563171230564,0.48114213453909027,0.16666666666666666,0.04138757303671855,-0.02182162559524292,0.0,0.0005298680401446499,-0.08333333333333333,0.0,0.00019180936455756407],[0.2747853857295761,0.0,0.33629709346766656,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.28208934420271803,0.0,0.11665243209180169,0.28208934420271803,0.0,0.11538530863810575,0.28208934420271803,0.0,0.11510401072019565,0.0,0.0,-0.0012671234536959103,0.0,0.0,-0.0015484213716060278],[0.7747853857295762,0.5,0.7103099178571526,0.5,-0.0644754678724236,0.0,0.8769765845238192,0.6666666666666666,0.09080708397039579,0.8769765845238192,0.6666666666666666,0.09205555481693818,0.8769765845238192,0.6666666666666666,0.08932160449875448,0.0,0.0,0.001248470846542394,0.0,0.0,-0.001485479471641317],[0.6551127596788988,0.5,0.6551127596788988,0.5,0.0,0.0,0.6884882922619097,0.5,0.012548579590090652,0.6884882922619097,0.5,0.012363200302667805,0.6884882922619097,0.5,0.012627000903516929,0.0,0.0,-0.0001853792874228473,0.0,0.0,7.842131342627644e-05],[0.3217794263455655,0.16666666666666666,0.2529637601343332,0.0,-0.06881566621123232,-0.16666666666666666,0.14780880120575693,0.0,0.053416503185526126,0.14780880120575693,0.0,0.05471715478699803,0.1289509357448472,0.0,0.054744349911780184,0.0,0.0,0.0013006516014719004,0.01885786546090973,0.0,0.0013278467262540679],[0.0,0.0,0.0,0.0,0.0,0.0,0.10515495892857625,0.0,0.030770779871265252,0.10515495892857625,0.0,0.03136593109156075,0.10515495892857625,0.0,0.028651788267149255,0.0,0.0,0.0005951512202955002,0.0,0.0,-0.0021189916041160018],[0.555885321018989,0.16666666666666666,0.4695882275513224,0.16666666666666666,-0.08629709346766652,0.0,0.23114213453909027,0.0,0.07465019508632693,0.23114213453909027,0.0,0.07515517158788439,0.21228426907818054,0.0,0.07824641110522838,0.0,0.0,0.0005049765015574469,0.01885786546090973,0.0,0.003596216018901454],[0.9051127596788988,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.03337553258301074,0.0,0.9051127596788988,0.8333333333333334,0.0039057823322045278,0.9051127596788988,0.8333333333333334,0.003740335180731352,0.9051127596788988,0.8333333333333334,0.004716444322031691,0.0,0.0,-0.00016544715147317603,0.0,0.0,0.0008106619898271631],[0.16963042680099985,0.0,1.0,1.0,0.8303695731990001,1.0,1.0,1.0,0.4079375108860613,0.9384882922619097,0.8333333333333334,0.4089462615448349,1.0,1.0,0.388742765102796,0.061511707738090414,0.16666666666666666,0.001008750658773594,0.0,0.0,-0.019194745783265205],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.009871637862567654,1.0,1.0,0.01013209598413307,1.0,1.0,0.009610797578699893,0.0,0.0,0.0002604581215654165,0.0,0.0,-0.00026084028386776147],[0.7602677186074751,0.5,0.782089344202718,0.5,0.02182162559524292,0.0,0.6081187190629095,0.3333333333333333,0.0770950844154019,0.7103099178571526,0.5,0.07595123015356996,0.5132314787418083,0.16666666666666666,0.08028709864121614,-0.10219119879424306,-0.16666666666666666,-0.0011438542618319608,0.09488724032110114,0.16666666666666666,0.003192014225814225],[0.5218216255952429,0.3333333333333333,0.5833333333333334,0.5,0.061511707738090414,0.16666666666666666,0.5,0.3333333333333333,0.05526007138212292,0.5,0.3333333333333333,0.05556579177649713,0.5,0.3333333333333333,0.057533487611464325,0.0,0.0,0.00030572039437421107,0.0,0.0,0.002273416229341407],[0.36314708024245346,0.0,0.29136765389688796,0.0,-0.07177942634556551,0.0,0.555885321018989,0.16666666666666666,0.11633279587133578,0.5631892794921308,0.16666666666666666,0.11647834947220986,0.5631892794921308,0.16666666666666666,0.1142469346126971,-0.007303958473141904,0.0,0.00014555360087409406,-0.007303958473141904,0.0,-0.0020858612586386756],[0.25,0.0,0.3102255193577977,0.0,0.060225519357797686,0.0,0.23844609301223219,0.0,0.032448158726537814,0.23844609301223219,0.0,0.03217180371875109,0.23844609301223219,0.0,0.03300071444360293,0.0,0.0,-0.00027635500778672097,0.0,0.0,0.0005525557170651204],[0.8333333333333334,0.8333333333333334,0.7718216255952429,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.09606363276369169,1.0,1.0,0.09470201425433543,1.0,1.0,0.08943269080149203,0.0,0.0,-0.0013616185093562815,0.0,0.0,-0.006630941962199654],[0.6769343852741417,0.5,0.7384460930122322,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.6551127596788988,0.5,0.07577542879987784,0.6551127596788988,0.5,0.07620233403382333,0.6551127596788988,0.5,0.07194422965860105,0.0,0.0,0.0004269052339454994,0.0,0.0,-0.0038311991412767893],[0.6706198357143051,0.16666666666666666,0.6256903961435265,0.16666666666666666,-0.04492943957077857,0.0,0.44875601086938466,0.16666666666666666,0.0680580190832663,0.44875601086938466,0.16666666666666666,0.06790048592534838,0.44875601086938466,0.16666666666666666,0.07264622322520813,0.0,0.0,-0.0001575331579179136,0.0,0.0,0.004588204141941843],[0.14780880120575693,0.0,0.23844609301223219,0.0,0.09063729180647524,0.0,0.37697658452381916,0.0,0.05216978805250413,0.37697658452381916,0.0,0.05230396729685244,0.37697658452381916,0.0,0.05101940412299608,0.0,0.0,0.0001341792443483184,0.0,0.0,-0.001150383929508039],[0.20073036209041273,0.0,0.21228426907818054,0.0,0.011553906987767823,0.0,0.30588532101898896,0.0,0.055840367853709716,0.30588532101898896,0.0,0.0544349811546509,0.3703607888914126,0.0,0.05515351890256565,0.0,0.0,-0.0014053866990588262,-0.0644754678724236,0.0,-0.000686848951144068],[0.48114213453909027,0.16666666666666666,0.3922726643108383,0.0,-0.08886947022825198,-0.16666666666666666,0.28711770538226206,0.0,0.07319181157254027,0.28711770538226206,0.0,0.07349073008995115,0.21533827903669653,0.0,0.07614041084510309,0.0,0.0,0.00029891851741086346,0.07177942634556551,0.0,0.002948599272562799],[0.8154648767857289,0.5,0.8154648767857289,0.5,0.0,0.0,0.8154648767857289,0.5,0.033617816670221116,0.8154648767857289,0.5,0.03359291998187806,0.7539531690476383,0.3333333333333333,0.03486691749378581,0.0,0.0,-2.48966883430611e-05,0.061511707738090414,0.16666666666666666,0.0012491008235647031],[0.0,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0,0.03419438414973145,0.08333333333333333,0.0,0.03421405827078452,0.08333333333333333,0.0,0.03321732802708418,0.0,0.0,1.967412105307174e-05,0.0,0.0,-0.0009770561226472654],[0.6666666666666666,0.5,0.6696304268009999,0.5,0.002963760134333193,0.0,0.7103099178571526,0.5,0.08884924428897316,0.7103099178571526,0.5,0.08934348819563398,0.8769765845238192,0.6666666666666666,0.08210338311856435,0.0,0.0,0.000494243906660835,-0.16666666666666666,-0.16666666666666666,-0.006745861170408805],[0.6269765845238192,0.3333333333333333,0.6487982101190622,0.3333333333333333,0.02182162559524292,0.0,0.5654648767857289,0.16666666666666666,0.07628857141434624,0.6269765845238192,0.3333333333333333,0.07636946803892855,0.7321315434523955,0.3333333333333333,0.07451773816584167,-0.061511707738090414,-0.16666666666666666,8.089662458231498e-05,-0.16666666666666666,-0.16666666666666666,-0.001770833248504567],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.2529637601343332,0.0,0.061201325807391925,0.2529637601343332,0.0,0.06038931830781444,0.10515495892857625,0.0,0.061345826177640624,0.0,0.0,-0.0008120074995774844,0.14780880120575693,0.0,0.0001445003702487091],[0.3965226128254642,0.0,0.40807651981323206,0.0,0.011553906987767823,0.0,0.5218216255952429,0.16666666666666666,0.03444939050780152,0.543643251190486,0.16666666666666666,0.034743545851959316,0.543643251190486,0.16666666666666666,0.031725293642050935,-0.02182162559524292,0.0,0.00029415534415780305,-0.02182162559524292,0.0,-0.0027240968657505863],[1.0,1.0,0.8769765845238192,0.6666666666666666,-0.12302341547618083,-0.3333333333333333,0.8769765845238192,0.6666666666666666,0.0291537324841027,0.8769765845238192,0.6666666666666666,0.028140473010111283,0.8769765845238192,0.6666666666666666,0.029865307878275297,0.0,0.0,-0.0010132594739914187,0.0,0.0,0.0007115753941725994],[0.3247431864798987,0.0,0.3747009872302213,0.0,0.049957800750322585,0.0,0.30292156088465577,0.0,0.028702491311578177,0.30292156088465577,0.0,0.028231048456403892,0.30292156088465577,0.0,0.030109561966398413,0.0,0.0,-0.00047144285517428905,0.0,0.0,0.0014070706548202328],[0.7956176024115139,0.6666666666666666,0.8029215608846557,0.6666666666666666,0.007303958473141904,0.0,0.8436010519408085,0.6666666666666666,0.05780715122791555,0.8436010519408085,0.6666666666666666,0.05612591921896307,0.8436010519408085,0.6666666666666666,0.05507375990318117,0.0,0.0,-0.001681232008952472,0.0,0.0,-0.0027333913247343856],[0.793643251190486,0.5,0.793643251190486,0.5,0.0,0.0,0.8769765845238192,0.6666666666666666,0.03173682166959881,0.8769765845238192,0.6666666666666666,0.032226256653750826,0.8769765845238192,0.6666666666666666,0.030701379696606013,0.0,0.0,0.0004894349841520169,0.0,0.0,-0.0010354419729927892],[0.5872865023809717,0.0,0.21958822755132246,0.0,-0.3676982748296492,0.0,0.0,0.0,0.06892796689506724,0.07177942634556551,0.0,0.06878425990496294,0.07177942634556551,0.0,0.07243349420441823,-0.07177942634556551,0.0,-0.00014370699010428158,-0.07177942634556551,0.0,0.003505527309350997],[0.2602677186074751,0.0,0.2602677186074751,0.0,0.0,0.0,0.3320471449530406,0.0,0.05201666334705437,0.2487138116197073,0.0,0.05246474924071088,0.17693438527414176,0.0,0.05479180404626796,0.08333333333333333,0.0,0.0004480858936565134,0.15511275967889884,0.0,0.0027751406992135887],[0.8978088012057569,0.8333333333333334,0.75,0.6666666666666666,-0.14780880120575693,-0.16666666666666666,0.8551549589285763,0.6666666666666666,0.019139290383172098,0.8551549589285763,0.6666666666666666,0.01896262118801444,0.8551549589285763,0.6666666666666666,0.015801958429723827,0.0,0.0,-0.00017666919515765963,0.0,0.0,-0.0033373319534482694],[0.14355885269113103,0.0,0.20803432056355464,0.0,0.0644754678724236,0.0,0.29867161237002987,0.0,0.04513415790691052,0.29867161237002987,0.0,0.04489195728625963,0.29867161237002987,0.0,0.043142852496229366,0.0,0.0,-0.00024220062065089353,0.0,0.0,-0.001991305410681152],[0.6769343852741417,0.5,0.7718216255952429,0.6666666666666666,0.09488724032110114,0.16666666666666666,0.7718216255952429,0.6666666666666666,0.08750255141370233,0.7718216255952429,0.6666666666666666,0.08576980972866328,0.7718216255952429,0.6666666666666666,0.08795955852573577,0.0,0.0,-0.0017327416850390302,0.0,0.0,0.00045700711203344025],[0.0,0.0,0.0,0.0,0.0,0.0,0.18848829226190958,0.0,0.1084181471370469,0.18848829226190958,0.0,0.1104725740106593,0.18848829226190958,0.0,0.11280074926966073,0.0,0.0,0.0020544268736124127,0.0,0.0,0.004382602132613851],[0.5205354372149502,0.0,0.9384882922619097,0.8333333333333334,0.4179528550469594,0.8333333333333334,0.8154648767857289,0.5,0.042952711026622216,0.8154648767857289,0.5,0.0408866096481512,0.8154648767857289,0.5,0.04230036099848805,0.0,0.0,-0.002066101378471016,0.0,0.0,-0.0006523500281341662],[0.5602255193577976,0.16666666666666666,0.4756059976441716,0.0,-0.08461952171362606,-0.16666666666666666,0.4609980806978878,0.0,0.010874426012550903,0.4609980806978878,0.0,0.010701889015797815,0.4609980806978878,0.0,0.011287239354625537,0.0,0.0,-0.00017253699675308666,0.0,0.0,0.00041281334207463397],[0.7747853857295762,0.5,0.7103099178571526,0.5,-0.0644754678724236,0.0,0.9384882922619097,0.8333333333333334,0.1003024466026516,0.9384882922619097,0.8333333333333334,0.09923989979018726,0.8769765845238192,0.6666666666666666,0.09513155778662319,0.0,0.0,-0.0010625468124643666,0.061511707738090414,0.16666666666666666,-0.005170888816028432],[0.7103099178571526,0.3333333333333333,0.6987560108693848,0.3333333333333333,-0.011553906987767823,0.0,0.6154226775360513,0.16666666666666666,0.027558443842874553,0.6154226775360513,0.16666666666666666,0.027407737769131038,0.6154226775360513,0.16666666666666666,0.027598738650478127,0.0,0.0,-0.00015070607374351245,0.0,0.0,4.029480760357626e-05],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.9384882922619097,0.8333333333333334,0.012382349664548403,0.9384882922619097,0.8333333333333334,0.01243168847063419,0.9384882922619097,0.8333333333333334,0.01216258753006713,0.0,0.0,4.933880608578749e-05,0.0,0.0,-0.00021976213448127372],[0.24140985314656538,0.0,0.24140985314656538,0.0,0.0,0.0,0.34656481207514167,0.0,0.08125796026617839,0.34656481207514167,0.0,0.08216605449424574,0.3131892794921309,0.0,0.08078879818141871,0.0,0.0,0.0009080942280673387,0.03337553258301074,0.0,-0.00046916208475969256],[0.3551549589285763,0.16666666666666666,0.37697658452381916,0.16666666666666666,0.02182162559524292,0.0,0.553910969797961,0.16666666666666666,0.07341172537593922,0.553910969797961,0.16666666666666666,0.07289971970708499,0.4487560108693847,0.16666666666666666,0.07358194013457231,0.0,0.0,-0.000512005668854238,0.10515495892857625,0.0,0.0001702147586330876],[0.4196304268009999,0.0,0.4269343852741418,0.0,0.007303958473141904,0.0,0.36739702875707936,0.0,0.017249677583745324,0.4051127596788988,0.0,0.016335292809278704,0.36739702875707936,0.0,0.01922042980475675,-0.03771573092181946,0.0,-0.0009143847744666196,0.0,0.0,0.001970752221011426],[0.3551549589285763,0.0,0.21228426907818054,0.0,-0.14287068985039572,0.0,0.14780880120575693,0.0,0.014392303175321497,0.14780880120575693,0.0,0.014713092692109365,0.14780880120575693,0.0,0.01483169327621943,0.0,0.0,0.0003207895167878655,0.0,0.0,0.0004393901008979308],[0.44639016375160406,0.0,0.3819146958791804,0.0,-0.0644754678724236,0.0,0.5247853857295761,0.16666666666666666,0.05323951618746602,0.5247853857295761,0.16666666666666666,0.05360372149270426,0.5247853857295761,0.16666666666666666,0.051594076075353414,0.0,0.0,0.00036420530523824916,0.0,0.0,-0.0016454401121125967],[0.4695882275513224,0.16666666666666666,0.5225097884359782,0.16666666666666666,0.05292156088465578,0.0,0.6362548942179891,0.3333333333333333,0.03895820902426941,0.6362548942179891,0.3333333333333333,0.03971319797872134,0.6362548942179891,0.3333333333333333,0.03570553314670908,0.0,0.0,0.0007549889544519253,0.0,0.0,-0.0032526758775603235],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.13625489421798911,0.0,0.024668939687094243,0.13625489421798911,0.0,0.024248166431507234,0.0644754678724236,0.0,0.025054871141363497,0.0,0.0,-0.0004207732555870102,0.07177942634556551,0.0,0.00038593145426924977],[0.6517619702533954,0.16666666666666666,0.6590659287265374,0.16666666666666666,0.007303958473141904,0.0,0.6987560108693848,0.3333333333333333,0.028773894587997523,0.6987560108693848,0.3333333333333333,0.028922374255683867,0.6372443031312943,0.16666666666666666,0.02908350146798304,0.0,0.0,0.00014847966768634892,0.061511707738090414,0.16666666666666666,0.0003096068799855175],[0.5717794263455654,0.3333333333333333,0.7718216255952429,0.6666666666666666,0.2000421992496774,0.3333333333333333,0.7718216255952429,0.6666666666666666,0.06813578364718069,0.7718216255952429,0.6666666666666666,0.06728471627105628,0.7718216255952429,0.6666666666666666,0.06766499478045572,0.0,0.0,-0.0008510673761244225,0.0,0.0,-0.00047078886672497514],[0.2652058299628363,0.0,0.1289509357448472,0.0,-0.13625489421798911,0.0,0.33629709346766656,0.16666666666666666,0.10447295254852741,0.33629709346766656,0.16666666666666666,0.10558536296774118,0.33629709346766656,0.16666666666666666,0.1019464316679991,0.0,0.0,0.0011124104192137662,0.0,0.0,-0.0025265208805282887],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.022164512835701335,1.0,1.0,0.0222231120387141,1.0,1.0,0.02206405627027802,0.0,0.0,5.8599203012774146e-05,0.0,0.0,-0.00010045656542330421],[0.8769765845238192,0.6666666666666666,0.8154648767857289,0.5,-0.061511707738090414,-0.16666666666666666,0.8769765845238192,0.6666666666666666,0.03304899910195907,0.8769765845238192,0.6666666666666666,0.033686438769980294,0.9384882922619097,0.8333333333333334,0.03098560994444648,0.0,0.0,0.0006374396680212206,-0.061511707738090414,-0.16666666666666666,-0.002063389157512588],[0.13625489421798911,0.0,0.13625489421798911,0.0,0.0,0.0,0.20073036209041273,0.0,0.033820525790698504,0.20073036209041273,0.0,0.032904766962614324,0.20073036209041273,0.0,0.03452311606812598,0.0,0.0,-0.0009157588280841782,0.0,0.0,0.000702590277427466],[0.3965226128254642,0.0,0.4153804782863739,0.0,0.01885786546090973,0.0,0.39355885269113106,0.0,0.0029595211663031133,0.40807651981323206,0.0,0.0029231928590849345,0.39355885269113106,0.0,0.002971623103151537,-0.014517667122101017,0.0,-3.632830721817804e-05,0.0,0.0,1.2101936848423566e-05],[1.0,1.0,0.0644754678724236,0.0,-0.9355245321275764,-1.0,0.20073036209041273,0.0,0.05666060745392532,0.20073036209041273,0.0,0.05673013733754412,0.13625489421798911,0.0,0.05645158238609513,0.0,0.0,6.952988361878227e-05,0.0644754678724236,0.0,-0.00020902506783020169],[0.5029637601343332,0.0,0.4487560108693847,0.0,-0.05420774926494851,0.0,0.4821315434523954,0.0,0.059785176184410586,0.4821315434523954,0.0,0.05990338228638575,0.4821315434523954,0.0,0.05743226199392434,0.0,0.0,0.00011820610197516635,0.0,0.0,-0.002352914190486248],[0.47255198768565565,0.0,0.4683020391710297,0.0,-0.004249948514625919,0.0,0.41834423842070717,0.0,0.07838066304715278,0.41834423842070717,0.0,0.0771826091501763,0.41834423842070717,0.0,0.07544929641064911,0.0,0.0,-0.001198053896976487,0.0,0.0,-0.0029313666365036843],[0.2718216255952429,0.0,0.40807651981323206,0.0,0.13625489421798911,0.0,0.4487560108693847,0.0,0.01172699595075431,0.4269343852741418,0.0,0.011884150440220032,0.4487560108693847,0.0,0.011793204031951643,0.02182162559524292,0.0,0.00015715448946572363,0.0,0.0,6.620808119733347e-05],[0.429898145408475,0.0,0.49871381161970724,0.16666666666666666,0.06881566621123232,0.16666666666666666,0.3515931732546857,0.0,0.033228680461873536,0.3515931732546857,0.0,0.0336074534482799,0.44648041357578677,0.16666666666666666,0.033301254618595205,0.0,0.0,0.00037877298640637014,-0.09488724032110114,-0.16666666666666666,7.257415672167263e-05],[0.24140985314656538,0.0,0.23410589467342346,0.0,-0.007303958473141904,0.0,0.23410589467342346,0.0,0.0449897422415532,0.1289509357448472,0.0,0.045341034513779604,0.1289509357448472,0.0,0.04580377358678205,0.10515495892857625,0.0,0.0003512922722264025,0.10515495892857625,0.0,0.0008140313452288545],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,1.0,1.0,0.009861664458056385,1.0,1.0,0.009963704842495752,1.0,1.0,0.008804985336548166,0.0,0.0,0.0001020403844393682,0.0,0.0,-0.00105667912150822],[0.5152058299628363,0.16666666666666666,0.5225097884359783,0.16666666666666666,0.007303958473141904,0.0,0.5109558814482104,0.16666666666666666,0.026943865230116326,0.5109558814482104,0.16666666666666666,0.02706115244284574,0.5109558814482104,0.16666666666666666,0.027641565914902164,0.0,0.0,0.00011728721272941167,0.0,0.0,0.0006977006847858402],[0.16666666666666666,0.16666666666666666,0.30292156088465577,0.16666666666666666,0.13625489421798911,0.0,0.39355885269113106,0.16666666666666666,0.07758719934917778,0.3217794263455655,0.16666666666666666,0.07663427695686295,0.39355885269113106,0.16666666666666666,0.07689283343389097,0.07177942634556551,0.0,-0.0009529223923148284,0.0,0.0,-0.0006943659152868021],[0.0,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0,0.0300069266204849,0.07177942634556551,0.0,0.030398168494210658,0.14355885269113103,0.0,0.02647137615574681,0.0,0.0,0.0003912418737257598,-0.07177942634556551,0.0,-0.0035355504647380867],[0.5747431864798987,0.16666666666666666,0.5923148635605157,0.16666666666666666,0.017571677080617003,0.0,0.5234991973492833,0.0,0.016382686227125715,0.5234991973492833,0.0,0.01650936928592799,0.5161952388761414,0.0,0.015891356969108622,0.0,0.0,0.00012668305880227617,0.007303958473141904,0.0,-0.0004913292580170894],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,8.227682832513043e-05,1.0,1.0,7.722858825746582e-05,1.0,1.0,0.00012343096038211986,0.0,0.0,-5.048240067664599e-06,0.0,0.0,4.115413205698943e-05],[0.40807651981323206,0.16666666666666666,0.17693438527414176,0.0,-0.23114213453909027,-0.16666666666666666,0.13625489421798911,0.0,0.06879513725575097,0.24140985314656538,0.0,0.06835130341110195,0.24140985314656538,0.0,0.06994055936990422,-0.10515495892857625,0.0,-0.0004438338446490311,-0.10515495892857625,0.0,0.0011454221141532453],[0.3144754678724236,0.16666666666666666,0.3144754678724236,0.16666666666666666,0.0,0.0,0.23114213453909027,0.0,0.034199448534191476,0.23114213453909027,0.0,0.034165940367174005,0.23114213453909027,0.0,0.03596256843593955,0.0,0.0,-3.350816701747316e-05,0.0,0.0,0.0017631199017480723],[0.8436010519408085,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.033375532583010736,0.0,0.9384882922619097,0.8333333333333334,0.03150626520309651,0.9384882922619097,0.8333333333333334,0.03203179770114058,0.9384882922619097,0.8333333333333334,0.029215984125345,0.0,0.0,0.0005255324980440601,0.0,0.0,-0.002290281077751518],[0.4798559461587975,0.16666666666666666,0.4798559461587975,0.16666666666666666,0.0,0.0,0.4269343852741418,0.16666666666666666,0.029581211496346738,0.4269343852741418,0.16666666666666666,0.029382027208983575,0.4269343852741418,0.16666666666666666,0.028195566345132175,0.0,0.0,-0.00019918428736316078,0.0,0.0,-0.0013856451512145671],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.9166666666666666,0.8333333333333334,0.011977588628131112,0.9166666666666666,0.8333333333333334,0.011640235237054168,0.9384882922619097,0.8333333333333334,0.011530158800631374,0.0,0.0,-0.0003373533910769394,-0.02182162559524292,0.0,-0.00044742982749973454],[0.8551549589285763,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.02182162559524292,0.0,0.8769765845238192,0.6666666666666666,0.005764807262261604,0.8769765845238192,0.6666666666666666,0.005931121945066959,0.8769765845238192,0.6666666666666666,0.005163637544835744,0.0,0.0,0.00016631468280535415,0.0,0.0,-0.0006011697174258602],[0.6154226775360514,0.3333333333333333,0.6914520523962429,0.3333333333333333,0.07602937486019143,0.0,0.6154226775360514,0.16666666666666666,0.0678684280808813,0.6154226775360514,0.16666666666666666,0.06906495540983575,0.5820471449530406,0.16666666666666666,0.06710068758603692,0.0,0.0,0.0011965273289544366,0.03337553258301074,0.0,-0.0007677404948443709],[0.28406369542374604,0.0,0.21228426907818054,0.0,-0.07177942634556551,0.0,0.33629709346766656,0.0,0.04366839378366135,0.33629709346766656,0.0,0.04437323270656896,0.33629709346766656,0.0,0.043653035327461925,0.0,0.0,0.0007048389229076246,0.0,0.0,-1.535845619942567e-05],[0.14780880120575693,0.0,0.16963042680099985,0.0,0.02182162559524292,0.0,0.20803432056355464,0.0,0.0284819255775423,0.20803432056355464,0.0,0.028557832548458076,0.20803432056355464,0.0,0.029193211898070472,0.0,0.0,7.59069709157765e-05,0.0,0.0,0.0007112863205281729],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.20073036209041273,0.0,0.037177914491528054,0.20073036209041273,0.0,0.03719613390671411,0.19342640361727081,0.0,0.036816534158793136,0.0,0.0,1.8219415186049982e-05,0.007303958473141904,0.0,-0.00036138033273491933],[0.5747431864798987,0.3333333333333333,0.543643251190486,0.3333333333333333,-0.03109993528941286,0.0,0.8769765845238192,0.6666666666666666,0.158982216703601,0.8769765845238192,0.6666666666666666,0.1569848947154215,0.8769765845238192,0.6666666666666666,0.15523810304123717,0.0,0.0,-0.001997321988179499,0.0,0.0,-0.0037441136623638533],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0009006546886880026,1.0,1.0,0.0008619421085857715,1.0,1.0,0.002618282382264868,0.0,0.0,-3.871258010223103e-05,0.0,0.0,0.0017176276935768654],[0.4203185896417352,0.0,0.3703607888914126,0.0,-0.049957800750322585,0.0,0.41104027994756526,0.0,0.024051199559772935,0.41104027994756526,0.0,0.02328091164520042,0.41104027994756526,0.0,0.024096850556220697,0.0,0.0,-0.0007702879145725119,0.0,0.0,4.5650996447760016e-05],[0.648798210119062,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.28969008214284747,0.6666666666666666,0.9384882922619097,0.8333333333333334,8.991524805932008e-05,0.9384882922619097,0.8333333333333334,0.00010155368619112014,0.9384882922619097,0.8333333333333334,0.000206948764531386,0.0,0.0,1.1638438131800067e-05,0.0,0.0,0.00011703351647206592],[0.3217794263455655,0.16666666666666666,0.30292156088465577,0.16666666666666666,-0.01885786546090973,0.0,0.24140985314656538,0.0,0.11375617487550971,0.24140985314656538,0.0,0.11343361928879513,0.24140985314656538,0.0,0.11639768313547688,0.0,0.0,-0.00032255558671457507,0.0,0.0,0.0026415082599671766],[0.3102255193577977,0.16666666666666666,0.3102255193577977,0.16666666666666666,0.0,0.0,0.3102255193577977,0.16666666666666666,0.01412969677569671,0.3102255193577977,0.16666666666666666,0.01371483217408861,0.3102255193577977,0.16666666666666666,0.01376341713077301,0.0,0.0,-0.0004148646016081008,0.0,0.0,-0.0003662796449237016],[0.5132314787418083,0.16666666666666666,0.4914098531465654,0.16666666666666666,-0.02182162559524292,0.0,0.5102677186074751,0.16666666666666666,0.02311326661736979,0.5102677186074751,0.16666666666666666,0.02375548320710909,0.5102677186074751,0.16666666666666666,0.02331950120986798,0.0,0.0,0.0006422165897393035,0.0,0.0,0.00020623459249819064],[0.8769765845238192,0.6666666666666666,0.7747853857295762,0.5,-0.10219119879424306,-0.16666666666666666,0.8769765845238192,0.6666666666666666,0.029582072140781162,0.8769765845238192,0.6666666666666666,0.029679284570135984,0.8769765845238192,0.6666666666666666,0.027234293053443052,0.0,0.0,9.721242935482734e-05,0.0,0.0,-0.0023477790873381063],[0.33629709346766656,0.0,0.6372443031312943,0.16666666666666666,0.3009472096636277,0.16666666666666666,0.4705776364646275,0.0,0.10682960829028049,0.4705776364646275,0.0,0.10458853234185772,0.4705776364646275,0.0,0.10879804993006677,0.0,0.0,-0.0022410759484227847,0.0,0.0,0.0019684416397862717],[0.5029637601343332,0.16666666666666666,0.5539109697979611,0.16666666666666666,0.05094720966362775,0.0,0.6487982101190622,0.3333333333333333,0.0381045648578277,0.7103099178571526,0.5,0.03694482839767876,0.6487982101190622,0.3333333333333333,0.03677942268770063,-0.061511707738090414,-0.16666666666666666,-0.0011597364601489428,0.0,0.0,-0.0013251421701270707],[0.5016775717540405,0.0,0.7539531690476383,0.3333333333333333,0.2522755972935979,0.3333333333333333,0.782089344202718,0.5,0.024894503538037998,0.782089344202718,0.5,0.02570054555626566,0.782089344202718,0.5,0.024603602054998414,0.0,0.0,0.0008060420182276618,0.0,0.0,-0.00029090148303958135],[0.5102677186074751,0.16666666666666666,0.3174392280067568,0.0,-0.1928284906007183,-0.16666666666666666,0.3174392280067568,0.0,0.11016650271213035,0.40077256134009015,0.0,0.10798266531790035,0.4196304268009999,0.0,0.09580893804953138,-0.08333333333333333,0.0,-0.0021838373942299877,-0.10219119879424306,0.0,-0.014357564662598988],[0.8029215608846557,0.6666666666666666,0.7414098531465654,0.5,-0.061511707738090414,-0.16666666666666666,0.7341058946734235,0.5,0.024917401156044044,0.7341058946734235,0.5,0.025045993712645806,0.7341058946734235,0.5,0.02558948569509048,0.0,0.0,0.00012859255660176722,0.0,0.0,0.000672084539046439],[0.0,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0,0.028945865225393805,0.0644754678724236,0.0,0.02906460654938296,0.0644754678724236,0.0,0.03164300939523824,0.0,0.0,0.00011874132398915067,0.0,0.0,0.0026971441698444287],[0.7341058946734235,0.5,0.7311421345390903,0.6666666666666666,-0.002963760134333193,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.03567406750317466,0.8769765845238192,0.6666666666666666,0.03591616242296841,0.8769765845238192,0.6666666666666666,0.0333991914325907,0.0,0.0,0.0002420949197937545,0.0,0.0,-0.002274876070583949],[0.9051127596788988,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.03337553258301074,0.0,0.8769765845238192,0.6666666666666666,0.02159988848990581,0.8769765845238192,0.6666666666666666,0.02161058213898119,0.8769765845238192,0.6666666666666666,0.02239717156784289,0.0,0.0,1.0693649075379442e-05,0.0,0.0,0.0007972830779370777],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.010402412322651591,1.0,1.0,0.010742790361008765,1.0,1.0,0.00987771582483663,0.0,0.0,0.0003403780383571718,0.0,0.0,-0.0005246964978149615],[0.21958822755132246,0.0,0.21228426907818054,0.0,-0.007303958473141904,0.0,0.28406369542374604,0.0,0.041029140364218154,0.28406369542374604,0.0,0.04124341746797212,0.28406369542374604,0.0,0.04023517397128484,0.0,0.0,0.00021427710375395236,0.0,0.0,-0.0007939663929333042],[0.40807651981323206,0.0,0.5132314787418083,0.0,0.10515495892857625,0.0,0.37697658452381916,0.0,0.036419108034552006,0.37697658452381916,0.0,0.03622539966828934,0.3987982101190621,0.0,0.03736017002672911,0.0,0.0,-0.00019370836626266514,-0.02182162559524292,0.0,0.0009410619921771088],[0.8551549589285763,0.6666666666666666,0.8551549589285763,0.6666666666666666,0.0,0.0,0.9384882922619097,0.8333333333333334,0.01924700370847354,0.9384882922619097,0.8333333333333334,0.01970527230580676,0.9384882922619097,0.8333333333333334,0.018267291360375314,0.0,0.0,0.0004582685973332274,0.0,0.0,-0.0009797123480982243],[0.4269343852741418,0.0,0.4269343852741418,0.0,0.0,0.0,0.3436010519408084,0.0,0.03243669390712257,0.3436010519408084,0.0,0.03178959336579045,0.3436010519408084,0.0,0.03438443581207674,0.0,0.0,-0.000647100541332116,0.0,0.0,0.0019477419049541732],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.29561760241151386,0.0,0.0763302787264905,0.21228426907818054,0.0,0.07777659583679346,0.29561760241151386,0.0,0.07362811477390084,0.08333333333333333,0.0,0.0014463171103029709,0.0,0.0,-0.0027021639525896487],[0.19342640361727081,0.0,0.4269343852741418,0.16666666666666666,0.23350798165687095,0.16666666666666666,0.10515495892857625,0.0,0.12033471562407001,0.10515495892857625,0.0,0.12191712288813628,0.18848829226190958,0.0,0.1233731104738864,0.0,0.0,0.0015824072640662351,-0.08333333333333333,0.0,0.00303839484981637],[0.5965648120751417,0.16666666666666666,0.5029637601343332,0.16666666666666666,-0.09360105194080844,0.0,0.6666666666666666,0.5,0.07474416428983584,0.6666666666666666,0.5,0.07477919211300849,0.6478088012057569,0.5,0.07432235311523894,0.0,0.0,3.502782317264258e-05,0.01885786546090973,0.0,-0.00042181117459690667],[0.10515495892857625,0.0,0.10515495892857625,0.0,0.0,0.0,0.08333333333333333,0.0,0.015410354576405418,0.08333333333333333,0.0,0.015031934294659613,0.08333333333333333,0.0,0.015386649330976011,0.0,0.0,-0.00037842028174580445,0.0,0.0,-2.3705245429405725e-05],[0.39780880120575696,0.3333333333333333,0.4051127596788988,0.3333333333333333,0.007303958473141904,0.0,0.4051127596788988,0.3333333333333333,0.11842653004159748,0.4384882922619096,0.3333333333333333,0.11760520380137039,0.5717794263455654,0.5,0.11480547271579823,-0.03337553258301074,0.0,-0.0008213262402270782,-0.16666666666666666,-0.16666666666666666,-0.0036210573257992444],[0.5654648767857288,0.0,0.5654648767857289,0.0,0.0,0.0,0.5965648120751417,0.16666666666666666,0.024723885256752936,0.5965648120751417,0.16666666666666666,0.025347448250907723,0.5965648120751417,0.16666666666666666,0.023493085755255494,0.0,0.0,0.0006235629941547903,0.0,0.0,-0.0012307995014974387],[0.30292156088465577,0.16666666666666666,0.30588532101898896,0.0,0.002963760134333193,-0.16666666666666666,0.3131892794921309,0.0,0.04778355610680171,0.13625489421798911,0.0,0.04862008709039755,0.20803432056355464,0.0,0.05108215188429416,0.17693438527414176,0.0,0.0008365309835958379,0.10515495892857625,0.0,0.003298595777492447],[0.0,0.0,0.14780880120575693,0.0,0.14780880120575693,0.0,0.13625489421798911,0.0,0.2583641644265047,0.13625489421798911,0.0,0.26199930320191384,0.13625489421798911,0.0,0.2629527639545103,0.0,0.0,0.0036351387754090547,0.0,0.0,0.00458859952800552],[0.7205776364646277,0.3333333333333333,0.7539531690476383,0.3333333333333333,0.03337553258301074,0.0,0.7132736779914858,0.3333333333333333,0.0370265234575686,0.6914520523962429,0.3333333333333333,0.03706452054983262,0.7132736779914858,0.3333333333333333,0.037309847266207084,0.02182162559524292,0.0,3.799709226401688e-05,0.0,0.0,0.0002833238086384869],[0.3320471449530406,0.0,0.4372021038816169,0.0,0.10515495892857625,0.0,0.3247431864798987,0.0,0.07686522315134596,0.3247431864798987,0.0,0.07591389607238207,0.3247431864798987,0.0,0.07799404345136475,0.0,0.0,-0.0009513270789638938,0.0,0.0,0.0011288203000187954],[0.5833333333333334,0.5,0.5644754678724236,0.5,-0.01885786546090973,0.0,0.8333333333333334,0.8333333333333334,0.1072874615754471,0.8333333333333334,0.8333333333333334,0.10602344022427442,0.8333333333333334,0.8333333333333334,0.10458889783002907,0.0,0.0,-0.0012640213511727004,0.0,0.0,-0.002698563745418022],[0.5717794263455654,0.3333333333333333,0.6507725613400902,0.3333333333333333,0.07899313499452462,0.0,0.40807651981323206,0.16666666666666666,0.14238942562836993,0.40807651981323206,0.16666666666666666,0.14366141240070765,0.40807651981323206,0.16666666666666666,0.1452015058112985,0.0,0.0,0.0012719867723376996,0.0,0.0,0.00281208018292859],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.008479786994367964,1.0,1.0,0.008575360260784152,1.0,1.0,0.006786855505032447,0.0,0.0,9.55732664161866e-05,0.0,0.0,-0.001692931489335519],[0.6666666666666666,0.5,0.6051549589285763,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.6051549589285763,0.3333333333333333,0.0035969161138403854,0.6051549589285763,0.3333333333333333,0.0033662196984126213,0.6051549589285763,0.3333333333333333,0.003157483812198812,0.0,0.0,-0.00023069641542776406,0.0,0.0,-0.00043943230164157344],[0.5936010519408085,0.16666666666666666,0.5820471449530406,0.16666666666666666,-0.011553906987767823,0.0,0.5602255193577977,0.16666666666666666,0.015231600710198481,0.5602255193577977,0.16666666666666666,0.014417753035009362,0.5602255193577977,0.16666666666666666,0.0159750094526299,0.0,0.0,-0.0008138476751891199,0.0,0.0,0.0007434087424314211],[0.3987982101190621,0.0,0.44145205239624286,0.0,0.042653842277180685,0.0,0.37697658452381916,0.0,0.0445863865209865,0.37697658452381916,0.0,0.04661324726776564,0.37697658452381916,0.0,0.047054192055150545,0.0,0.0,0.00202686074677914,0.0,0.0,0.0024678055341640537],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.16666666666666666,0.16666666666666666,0.00018400618293478268,0.16666666666666666,0.16666666666666666,0.0002209368025773113,0.16666666666666666,0.16666666666666666,0.00036135957825849497,0.0,0.0,3.693061964252865e-05,0.0,0.0,0.00017735339532371216],[0.5936010519408085,0.16666666666666666,0.4798559461587975,0.0,-0.11374510578201087,-0.16666666666666666,0.5820471449530406,0.16666666666666666,0.046468967364374086,0.5820471449530406,0.16666666666666666,0.04633029986200183,0.5820471449530406,0.16666666666666666,0.04418236789434701,0.0,0.0,-0.00013866750237224749,0.0,0.0,-0.0022865994700270787],[0.5456176024115139,0.3333333333333333,0.5529215608846557,0.3333333333333333,0.007303958473141904,0.0,0.6551127596788988,0.5,0.10880638958952453,0.6551127596788988,0.5,0.11068194893610538,0.6362548942179891,0.5,0.10695525461533723,0.0,0.0,0.001875559346580856,0.01885786546090973,0.0,-0.0018511349741872913],[0.3436010519408084,0.0,0.5205354372149502,0.0,0.17693438527414176,0.0,0.38921865435232234,0.0,0.06574692782685625,0.38921865435232234,0.0,0.06534243691553944,0.30588532101898896,0.0,0.07743908959110057,0.0,0.0,-0.00040449091131681175,0.08333333333333333,0.0,0.011692161764244318],[0.5747431864798987,0.3333333333333333,0.5862970934676666,0.3333333333333333,0.011553906987767823,0.0,0.6884882922619097,0.5,0.13619970915524496,0.6884882922619097,0.5,0.13773840131987003,0.7718216255952429,0.6666666666666666,0.13900867811012765,0.0,0.0,0.0015386921646250759,-0.08333333333333333,-0.16666666666666666,0.0028089689548827165],[0.6769343852741417,0.5,0.7384460930122322,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.6051549589285763,0.5,0.06343206783246512,0.6051549589285763,0.5,0.06397382493837618,0.6051549589285763,0.5,0.0659252526142254,0.0,0.0,0.0005417571059110455,0.0,0.0,0.00249318478176026],[0.23844609301223219,0.16666666666666666,0.23410589467342346,0.0,-0.004340198338808711,-0.16666666666666666,0.41104027994756526,0.0,0.062013974242171775,0.41104027994756526,0.0,0.062000509455290044,0.41104027994756526,0.0,0.0596220427214443,0.0,0.0,-1.3464786881736416e-05,0.0,0.0,-0.002391931520727477],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.26044532105452783,1.0,1.0,0.26526091319774064,1.0,1.0,0.2557014442417525,0.0,0.0,0.004815592143212824,0.0,0.0,-0.004743876812775332],[0.9166666666666666,0.8333333333333334,0.9051127596788988,0.8333333333333334,-0.011553906987767823,0.0,1.0,1.0,0.035290816034597765,1.0,1.0,0.035037814504678265,1.0,1.0,0.035083103653365776,0.0,0.0,-0.0002530015299195098,0.0,0.0,-0.0002077123812319968],[0.16963042680099985,0.0,0.16963042680099985,0.0,0.0,0.0,0.37697658452381916,0.16666666666666666,0.08912551242510867,0.2103099178571525,0.0,0.09097807814667387,0.37697658452381916,0.16666666666666666,0.08759252719081195,0.16666666666666666,0.16666666666666666,0.001852565721565197,0.0,0.0,-0.0015329852342967122],[0.46030991785715253,0.0,0.4507303620904127,0.0,-0.009579555766739791,0.0,0.4507303620904127,0.0,0.04809535606836471,0.4507303620904127,0.0,0.049453839940385914,0.29561760241151386,0.0,0.049256308920271996,0.0,0.0,0.0013584838720212095,0.15511275967889884,0.0,0.0011609528519072921],[0.08333333333333333,0.0,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.023769273614617375,0.0,0.0,0.02346302589522024,0.0,0.0,0.02622290377842548,0.0,0.0,-0.000306247719397143,0.0,0.0,0.0024536301638081],[0.3747009872302213,0.0,0.546607011324819,0.0,0.17190602409459774,0.0,0.5644754678724236,0.16666666666666666,0.24082692845852235,0.5644754678724236,0.16666666666666666,0.24150368496758332,0.5644754678724236,0.16666666666666666,0.24295236004963738,0.0,0.0,0.0006767565090609646,0.0,0.0,0.0021254315911150806],[0.7529637601343332,0.5,0.679898145408475,0.3333333333333333,-0.07306561472585824,-0.16666666666666666,0.7487138116197073,0.5,0.06679867815993368,0.7487138116197073,0.5,0.06731705452897373,0.7487138116197073,0.5,0.06349091449563153,0.0,0.0,0.0005183763690400508,0.0,0.0,-0.003307763664302148],[0.07177942634556551,0.0,0.08333333333333333,0.0,0.011553906987767823,0.0,0.0644754678724236,0.0,0.06551217278836878,0.14780880120575693,0.0,0.06362234121117892,0.16963042680099985,0.0,0.0658269623087774,-0.08333333333333333,0.0,-0.0018898315771898515,-0.10515495892857625,0.0,0.00031478952040862304],[0.29136765389688796,0.0,0.0,0.0,-0.29136765389688796,0.0,0.10515495892857625,0.0,0.08661718332245653,0.10515495892857625,0.0,0.0856444470360515,0.10515495892857625,0.0,0.07893518530008412,0.0,0.0,-0.0009727362864050213,0.0,0.0,-0.007681998022372419],[0.7602677186074751,0.5,0.782089344202718,0.5,0.02182162559524292,0.0,0.7414098531465654,0.5,0.05708989059815716,0.6362548942179891,0.5,0.05711267342456813,0.7414098531465654,0.5,0.056198057566631265,0.10515495892857625,0.0,2.2782826410975984e-05,0.0,0.0,-0.0008918330315258859],[0.0644754678724236,0.0,0.16666666666666666,0.0,0.10219119879424306,0.0,0.23844609301223219,0.0,0.049421444028941997,0.23844609301223219,0.0,0.04995723901819444,0.23844609301223219,0.0,0.04908095728158426,0.0,0.0,0.0005357949892524529,0.0,0.0,-0.0003404867473577344],[0.8154648767857289,0.5,0.8769765845238192,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.00012951815861334621,0.8769765845238192,0.6666666666666666,0.00017197749086350351,0.8769765845238192,0.6666666666666666,0.00029782561256093393,0.0,0.0,4.245933225015729e-05,0.0,0.0,0.00016830745394758777],[0.9166666666666666,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.0,0.0,1.0,1.0,0.02887714031162406,1.0,1.0,0.029275471967314625,1.0,1.0,0.02777199410538912,0.0,0.0,0.00039833165569056465,0.0,0.0,-0.0011051462062349373],[0.6154226775360514,0.16666666666666666,0.5747431864798987,0.16666666666666666,-0.04067949105615265,0.0,0.6299403446581523,0.16666666666666666,0.015712177867824414,0.6299403446581523,0.16666666666666666,0.01599772529103575,0.6517619702533953,0.16666666666666666,0.013930737420020552,0.0,0.0,0.00028554742321133385,-0.02182162559524292,0.0,-0.001781440447803863],[0.38921865435232234,0.0,0.5225097884359782,0.16666666666666666,0.13329113408365592,0.16666666666666666,0.47255198768565565,0.16666666666666666,0.11060679892385174,0.47255198768565565,0.16666666666666666,0.11414817269045813,0.40077256134009015,0.16666666666666666,0.10807004208172116,0.0,0.0,0.0035413737666063726,0.07177942634556551,0.0,-0.002536756842130588],[0.532089344202718,0.16666666666666666,0.6299403446581525,0.16666666666666666,0.09785100045543434,0.0,0.6372443031312943,0.16666666666666666,0.011155507500644908,0.6487982101190622,0.16666666666666666,0.0106910458355157,0.6487982101190622,0.16666666666666666,0.010822405437776088,-0.011553906987767823,0.0,-0.0004644616651292071,-0.011553906987767823,0.0,-0.00033310206286881887],[0.6154226775360514,0.16666666666666666,0.6154226775360514,0.16666666666666666,0.0,0.0,0.6696304268009999,0.3333333333333333,0.0949846357104822,0.6081187190629095,0.16666666666666666,0.09607155685214297,0.6696304268009999,0.3333333333333333,0.09505373797911358,0.061511707738090414,0.16666666666666666,0.0010869211416607725,0.0,0.0,6.910226863139056e-05],[0.13625489421798911,0.0,0.21228426907818054,0.0,0.07602937486019143,0.0,0.0644754678724236,0.0,0.03854207386137738,0.0644754678724236,0.0,0.039184317408547685,0.08333333333333333,0.0,0.0402373517678341,0.0,0.0,0.0006422435471703109,-0.01885786546090973,0.0,0.001695277906456723],[0.648798210119062,0.3333333333333333,0.6914520523962429,0.3333333333333333,0.042653842277180685,0.0,0.6914520523962429,0.3333333333333333,0.023345003556472246,0.6914520523962429,0.3333333333333333,0.023717406902672666,0.6914520523962429,0.3333333333333333,0.02362954189372987,0.0,0.0,0.00037240334620042113,0.0,0.0,0.0002845383372576242],[0.1289509357448472,0.0,0.0644754678724236,0.0,-0.0644754678724236,0.0,0.0,0.0,0.027526617163027362,0.0,0.0,0.027825819340803377,0.0,0.0,0.028831686145873864,0.0,0.0,0.00029920217777601004,0.0,0.0,0.0013050689828465007],[0.658076519813232,0.3333333333333333,0.6081187190629095,0.16666666666666666,-0.049957800750322585,-0.16666666666666666,0.6299403446581525,0.16666666666666666,0.006690351885815483,0.6299403446581525,0.16666666666666666,0.006442588593571899,0.6299403446581525,0.16666666666666666,0.006580131347872571,0.0,0.0,-0.00024776329224358504,0.0,0.0,-0.00011022053794291357],[1.0,1.0,0.9051127596788988,0.8333333333333334,-0.09488724032110114,-0.16666666666666666,1.0,1.0,0.023103582243424542,1.0,1.0,0.022886252963253223,1.0,1.0,0.024306594799768887,0.0,0.0,-0.00021732928017131716,0.0,0.0,0.001203012556344343],[0.1289509357448472,0.0,0.30292156088465577,0.16666666666666666,0.17397062513980857,0.16666666666666666,0.29561760241151386,0.16666666666666666,0.030360170946461037,0.36739702875707936,0.16666666666666666,0.030110322438332605,0.30292156088465577,0.16666666666666666,0.0296066855719202,-0.07177942634556551,0.0,-0.00024984850812843294,-0.007303958473141904,0.0,-0.0007534853745408362],[0.30588532101898896,0.0,1.0,1.0,0.694114678981011,1.0,1.0,1.0,0.2577145579695252,1.0,1.0,0.25861519611199374,1.0,1.0,0.26064311622989983,0.0,0.0,0.0009006381424685904,0.0,0.0,0.0029285582603747018],[0.537117705382262,0.16666666666666666,0.5413676538968879,0.16666666666666666,0.004249948514625919,0.0,0.3558431217693116,0.0,0.05926288598771446,0.3558431217693116,0.0,0.05979948510035296,0.3558431217693116,0.0,0.06103102617441646,0.0,0.0,0.0005365991126384853,0.0,0.0,0.0017681401867019853],[0.20073036209041273,0.0,0.0644754678724236,0.0,-0.13625489421798911,0.0,0.0644754678724236,0.0,0.0346626567104581,0.0644754678724236,0.0,0.03393759254275824,0.0644754678724236,0.0,0.03662949663455934,0.0,0.0,-0.0007250641676998609,0.0,0.0,0.0019668399241012445],[0.658076519813232,0.3333333333333333,0.5717794263455654,0.3333333333333333,-0.08629709346766652,0.0,0.6769343852741417,0.3333333333333333,0.06156068995018566,0.6769343852741417,0.3333333333333333,0.061697381987114774,0.6769343852741417,0.3333333333333333,0.05894847941691302,0.0,0.0,0.0001366920369291171,0.0,0.0,-0.00261221053327264],[0.24140985314656538,0.0,0.30588532101898896,0.0,0.0644754678724236,0.0,0.40807651981323206,0.16666666666666666,0.029505218440347227,0.40807651981323206,0.16666666666666666,0.030100478742329146,0.40807651981323206,0.16666666666666666,0.028359447410090263,0.0,0.0,0.000595260301981918,0.0,0.0,-0.0011457710302569632],[0.6465226128254642,0.3333333333333333,0.5631892794921308,0.16666666666666666,-0.08333333333333333,-0.16666666666666666,0.45902372947685977,0.0,0.04423810004391555,0.542357062810193,0.0,0.04408650456323928,0.45902372947685977,0.0,0.04544050463231428,-0.08333333333333333,0.0,-0.0001515954806762743,0.0,0.0,0.0012024045883987247],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.21228426907818054,0.0,0.05840270477561769,0.21228426907818054,0.0,0.058032288624338235,0.14780880120575693,0.0,0.05765514650311968,0.0,0.0,-0.0003704161512794559,0.0644754678724236,0.0,-0.0007475582724979973],[0.0,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0,0.014072347844328315,0.07177942634556551,0.0,0.014112233376002302,0.07177942634556551,0.0,0.012543806698964858,0.0,0.0,3.988553167398894e-05,0.0,0.0,-0.0015285411453634544],[0.42762254811487704,0.0,0.44214021523697805,0.0,0.014517667122101017,0.0,0.42031858964173513,0.0,0.013876483287608342,0.42031858964173513,0.0,0.013587817815466077,0.42031858964173513,0.0,0.013821880723776395,0.0,0.0,-0.000288665472142266,0.0,0.0,-5.460256383194704e-05],[0.37697658452381916,0.0,0.4269343852741418,0.16666666666666666,0.049957800750322585,0.16666666666666666,0.5102677186074751,0.3333333333333333,0.051516026657072396,0.5102677186074751,0.3333333333333333,0.05112802617298862,0.44875601086938466,0.16666666666666666,0.05339065204830509,0.0,0.0,-0.00038800048408376987,0.061511707738090414,0.16666666666666666,0.001874625391232694],[0.5132314787418083,0.0,0.5747431864798987,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.3247431864798987,0.0,0.11082997224796803,0.3247431864798987,0.0,0.10983126281029153,0.3247431864798987,0.0,0.11297007865711108,0.0,0.0,-0.0009987094376765144,0.0,0.0,0.0021401064091430355],[0.33629709346766656,0.16666666666666666,0.6884882922619097,0.5,0.35219119879424304,0.3333333333333333,0.793643251190486,0.5,0.053731278613690876,0.793643251190486,0.5,0.05219832098324521,0.793643251190486,0.5,0.0536232682889208,0.0,0.0,-0.0015329576304456624,0.0,0.0,-0.0001080103247700803],[0.8217794263455654,0.6666666666666666,0.8217794263455654,0.6666666666666666,0.0,0.0,0.8436010519408085,0.6666666666666666,0.0058837323434309,0.8217794263455654,0.6666666666666666,0.006127939232725067,0.8436010519408085,0.6666666666666666,0.00615330577263512,0.02182162559524292,0.0,0.00024420688929416686,0.0,0.0,0.0002695734292042201],[0.38921865435232234,0.0,0.2602677186074751,0.0,-0.1289509357448472,0.0,0.2602677186074751,0.0,0.01831541527124572,0.2602677186074751,0.0,0.018296772994585746,0.2602677186074751,0.0,0.01846509019315205,0.0,0.0,-1.864227665997134e-05,0.0,0.0,0.00014967492190632797],[0.6392186543523223,0.3333333333333333,0.6173970287570794,0.3333333333333333,-0.02182162559524292,0.0,0.36739702875707936,0.0,0.07158130140035641,0.36739702875707936,0.0,0.0725126254194687,0.36739702875707936,0.0,0.07283190407228476,0.0,0.0,0.000931324019112286,0.0,0.0,0.0012506026719283476],[0.9051127596788988,0.8333333333333334,0.9051127596788988,0.8333333333333334,0.0,0.0,0.9051127596788988,0.8333333333333334,0.013268720158193673,0.9051127596788988,0.8333333333333334,0.013021009837177603,0.9051127596788988,0.8333333333333334,0.013967511136448943,0.0,0.0,-0.000247710321016072,0.0,0.0,0.0006987909782552671],[0.47057763646462764,0.0,0.5985391632961696,0.3333333333333333,0.12796152683154205,0.3333333333333333,0.6798981454084748,0.3333333333333333,0.06487954201868629,0.6798981454084748,0.3333333333333333,0.06612321418737856,0.7820893442027179,0.5,0.06389439147362988,0.0,0.0,0.0012436721686922751,-0.10219119879424306,-0.16666666666666666,-0.0009851505450564097],[0.75,0.5,0.75,0.5,0.0,0.0,0.6884882922619097,0.3333333333333333,0.031290738379609224,0.6884882922619097,0.3333333333333333,0.031535261042235946,0.6884882922619097,0.3333333333333333,0.030832463760670725,0.0,0.0,0.00024452266262672606,0.0,0.0,-0.00045827461893849876],[0.07177942634556551,0.0,0.16963042680099985,0.0,0.09785100045543434,0.0,0.33629709346766656,0.0,0.0773263992045621,0.33629709346766656,0.0,0.0773318418181722,0.2718216255952429,0.0,0.07057649012992222,0.0,0.0,5.4426136101011936e-06,0.0644754678724236,0.0,-0.006749909074639894],[0.4798559461587975,0.0,0.5370274555580793,0.16666666666666666,0.0571715093992817,0.16666666666666666,0.6173970287570794,0.3333333333333333,0.04898472536288814,0.6173970287570794,0.3333333333333333,0.0484380004325225,0.5529215608846557,0.3333333333333333,0.048720118248258094,0.0,0.0,-0.0005467249303656381,0.0644754678724236,0.0,-0.0002646071146300396],[0.793643251190486,0.5,0.793643251190486,0.5,0.0,0.0,0.7718216255952429,0.5,0.030940475248538116,0.7718216255952429,0.5,0.03069821788166655,0.7602677186074751,0.5,0.027365109380644972,0.0,0.0,-0.00024225736687157173,0.011553906987767823,0.0,-0.0035753658678931437],[0.36739702875707936,0.0,0.40382657129860605,0.0,0.03642954254152673,0.0,0.3247431864798987,0.0,0.030049718846175494,0.3131892794921309,0.0,0.030227110894698973,0.3247431864798987,0.0,0.03148579333298009,0.011553906987767823,0.0,0.00017739204852348207,0.0,0.0,0.0014360744868046058],[0.37895093574484723,0.0,0.34853916329616963,0.0,-0.030411772448677554,0.0,0.38921865435232234,0.0,0.03571558840677732,0.38921865435232234,0.0,0.03516470934727755,0.38921865435232234,0.0,0.03406911950869081,0.0,0.0,-0.0005508790594997729,0.0,0.0,-0.0016464688980865124],[0.4269343852741418,0.16666666666666666,0.4384882922619096,0.16666666666666666,0.011553906987767823,0.0,0.5218216255952429,0.16666666666666666,0.06267704221978304,0.5218216255952429,0.16666666666666666,0.06457572315645989,0.5218216255952429,0.16666666666666666,0.06263522547778805,0.0,0.0,0.0018986809366768416,0.0,0.0,-4.18167419949933e-05],[0.15511275967889884,0.0,0.15511275967889884,0.0,0.0,0.0,0.18848829226190958,0.0,0.022859901121455185,0.18848829226190958,0.0,0.023587807850741407,0.18848829226190958,0.0,0.023325556531476402,0.0,0.0,0.0007279067292862257,0.0,0.0,0.0004656554100212176],[0.3965226128254642,0.0,1.0,1.0,0.6034773871745358,1.0,1.0,1.0,0.01035805845640431,1.0,1.0,0.010762404724607879,1.0,1.0,0.011052286306518737,0.0,0.0,0.00040434626820356773,0.0,0.0,0.0006942278501144285],[0.7602677186074751,0.5,0.7718216255952429,0.5,0.011553906987767823,0.0,0.7602677186074751,0.5,0.003597763757903695,0.7602677186074751,0.5,0.0035445620038324476,0.75,0.5,0.003824865978967331,0.0,0.0,-5.320175407124765e-05,0.010267718607475098,0.0,0.00022710222106363625],[0.20073036209041273,0.0,0.20073036209041273,0.0,0.0,0.0,0.4507303620904127,0.16666666666666666,0.07984046372247168,0.36739702875707936,0.16666666666666666,0.08092682264643915,0.4507303620904127,0.16666666666666666,0.07708508256913403,0.08333333333333333,0.0,0.001086358923967492,0.0,0.0,-0.0027553811533376584],[0.6372443031312943,0.16666666666666666,0.6987560108693848,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.5205354372149502,0.0,0.05160197610020975,0.6038687705482836,0.16666666666666666,0.05094756989058421,0.5205354372149502,0.0,0.05292132111730777,-0.08333333333333333,-0.16666666666666666,-0.0006544062096255515,0.0,0.0,0.0013193450170980228],[0.16963042680099985,0.0,1.0,1.0,0.8303695731990001,1.0,0.9166666666666666,0.8333333333333334,0.3475501366634674,0.9166666666666666,0.8333333333333334,0.348928515565917,0.9166666666666666,0.8333333333333334,0.39343423663159083,0.0,0.0,0.0013783789024495636,0.0,0.0,0.045884099968123364],[0.08333333333333333,0.0,0.2652058299628363,0.0,0.181872496629503,0.0,0.21228426907818054,0.0,0.18447384551992144,0.21228426907818054,0.0,0.18410146719825518,0.1289509357448472,0.0,0.1894553073208909,0.0,0.0,-0.0003723783216662742,0.08333333333333333,0.0,0.004981461800969453],[0.6987560108693848,0.3333333333333333,0.6987560108693848,0.3333333333333333,0.0,0.0,0.6590659287265371,0.16666666666666666,0.02996812893748549,0.6372443031312943,0.16666666666666666,0.029823639702844556,0.6590659287265371,0.16666666666666666,0.03084680304867274,0.02182162559524292,0.0,-0.0001444892346409338,0.0,0.0,0.0008786741111872527],[0.8551549589285763,0.6666666666666666,0.9166666666666666,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.8144754678724236,0.6666666666666666,0.053528924631380946,0.8144754678724236,0.6666666666666666,0.05348376203388545,0.8144754678724236,0.6666666666666666,0.05490577412826267,0.0,0.0,-4.516259749549986e-05,0.0,0.0,0.0013768494968817184],[0.6091081279762146,0.0,0.9384882922619097,0.8333333333333334,0.329380164285695,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0026131762935806963,0.9384882922619097,0.8333333333333334,0.0027543121178382826,0.9384882922619097,0.8333333333333334,0.002616641680163789,0.0,0.0,0.00014113582425758577,0.0,0.0,3.465386583091713e-06],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.0116358310806841,0.0644754678724236,0.0,0.011898821323635393,0.0644754678724236,0.0,0.011633884252183542,0.0,0.0,0.0002629902429512934,0.0,0.0,-1.9468285005583275e-06],[0.5029637601343332,0.16666666666666666,0.44875601086938466,0.16666666666666666,-0.05420774926494851,0.0,0.6154226775360513,0.3333333333333333,0.09356190958893744,0.6154226775360513,0.3333333333333333,0.09154274959734486,0.6154226775360513,0.3333333333333333,0.08865083075811485,0.0,0.0,-0.0020191599915925697,0.0,0.0,-0.004911078830822609],[0.16666666666666666,0.0,0.16666666666666666,0.0,0.0,0.0,0.25,0.16666666666666666,0.11966063509446356,0.25,0.16666666666666666,0.12112600357458463,0.25,0.16666666666666666,0.11572646982217054,0.0,0.0,0.0014653684801210624,0.0,0.0,-0.003934165272293022],[0.9166666666666666,0.8333333333333334,0.8551549589285763,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,0.9166666666666666,0.8333333333333334,0.019126829881003834,0.9166666666666666,0.8333333333333334,0.019625470515308507,0.9166666666666666,0.8333333333333334,0.016995276492450636,0.0,0.0,0.0004986406343046747,0.0,0.0,-0.002131553388553199],[0.5132314787418083,0.0,0.5016775717540405,0.0,-0.011553906987767823,0.0,0.5413676538968879,0.16666666666666666,0.10994148147222117,0.5747431864798987,0.16666666666666666,0.10765081220335858,0.5965648120751417,0.16666666666666666,0.10788387829238294,-0.03337553258301074,0.0,-0.0022906692688626196,-0.055197158178253665,0.0,-0.0020576031798382383],[0.4798559461587975,0.0,0.793643251190486,0.5,0.3137873050316883,0.5,0.8154648767857289,0.5,0.05423107949649104,0.793643251190486,0.5,0.05343991897322068,0.8154648767857289,0.5,0.053694793991040664,0.02182162559524292,0.0,-0.0007911605232703593,0.0,0.0,-0.0005362855054503632],[0.23114213453909027,0.16666666666666666,0.23114213453909027,0.16666666666666666,0.0,0.0,0.13625489421798911,0.0,0.054061879074780626,0.13625489421798911,0.0,0.053953963393009646,0.13625489421798911,0.0,0.05602423013141541,0.0,0.0,-0.00010791568177098556,0.0,0.0,0.0019623510566347826],[0.41834423842070717,0.0,0.5757325953932039,0.0,0.15738835697249673,0.0,0.4705776364646275,0.0,0.03069411344736196,0.4705776364646275,0.0,0.03070703829830482,0.4705776364646275,0.0,0.03075373379855118,0.0,0.0,1.2924850942861517e-05,0.0,0.0,5.9620351189218163e-05],[0.2602677186074751,0.0,0.18848829226190958,0.0,-0.07177942634556551,0.0,0.28208934420271803,0.0,0.06675701408483405,0.28208934420271803,0.0,0.06671080122273522,0.28208934420271803,0.0,0.06492798904924463,0.0,0.0,-4.621286209881845e-05,0.0,0.0,-0.0018290250355894122],[0.5247853857295762,0.16666666666666666,1.0,1.0,0.47521461427042383,0.8333333333333334,1.0,1.0,0.021735737204986453,1.0,1.0,0.021398973114657088,1.0,1.0,0.008912313853408188,0.0,0.0,-0.00033676409032936777,0.0,0.0,-0.012823423351578267],[0.5132314787418083,0.16666666666666666,0.46327367799148567,0.0,-0.049957800750322585,-0.16666666666666666,0.46327367799148567,0.0,0.05445785711430214,0.5539109697979608,0.0,0.05366031622877852,0.5234991973492833,0.0,0.05110418640513522,-0.09063729180647524,0.0,-0.0007975408855236182,-0.060225519357797686,0.0,-0.0033536707091669313],[0.7103099178571526,0.5,0.7718216255952429,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.7718216255952429,0.6666666666666666,0.00014935863191623637,0.7718216255952429,0.6666666666666666,0.00017143937769500985,0.7718216255952429,0.6666666666666666,0.00016737901183368862,0.0,0.0,2.2080745778773476e-05,0.0,0.0,1.8020379917452292e-05],[0.7529637601343332,0.5,0.6884882922619097,0.5,-0.0644754678724236,0.0,0.75,0.6666666666666666,0.04440584463537391,0.75,0.6666666666666666,0.04386662590215037,0.75,0.6666666666666666,0.040959850600545966,0.0,0.0,-0.0005392187332235373,0.0,0.0,-0.003445994034827945],[0.5747431864798987,0.3333333333333333,0.5862970934676666,0.3333333333333333,0.011553906987767823,0.0,0.4196304268009999,0.16666666666666666,0.06409875752457718,0.4914098531465654,0.16666666666666666,0.06422838602107105,0.4914098531465654,0.16666666666666666,0.06496550151987134,-0.07177942634556551,0.0,0.00012962849649387427,-0.07177942634556551,0.0,0.0008667439952941451],[0.2529637601343332,0.0,1.0,1.0,0.7470362398656668,1.0,0.9384882922619097,0.8333333333333334,0.4545127589436342,0.9384882922619097,0.8333333333333334,0.4538059146259628,0.9384882922619097,0.8333333333333334,0.48035410674808804,0.0,0.0,-0.0007068443176713365,0.0,0.0,0.02584134780445389],[0.39355885269113106,0.0,0.37697658452381916,0.0,-0.016582268167311842,0.0,0.44145205239624286,0.0,0.034063567657854614,0.44145205239624286,0.0,0.03360576549615443,0.46327367799148567,0.0,0.032356929617971,0.0,0.0,-0.0004578021617001895,-0.02182162559524292,0.0,-0.0017066380398836234],[0.546607011324819,0.0,0.7529637601343332,0.5,0.20635674880951416,0.5,0.6051549589285763,0.3333333333333333,0.08562469015466335,0.6051549589285763,0.3333333333333333,0.08489639696900202,0.6051549589285763,0.3333333333333333,0.08796492436491112,0.0,0.0,-0.0007282931856613522,0.0,0.0,0.002340234210247771],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.8769765845238192,0.6666666666666666,0.012167941170071384,0.8769765845238192,0.6666666666666666,0.012573915698452351,0.8769765845238192,0.6666666666666666,0.012525797990348737,0.0,0.0,0.0004059745283809672,0.0,0.0,0.0003578568202773511],[0.5747431864798987,0.3333333333333333,0.5102677186074751,0.16666666666666666,-0.0644754678724236,-0.16666666666666666,0.5631892794921308,0.16666666666666666,0.05800585978212127,0.5631892794921308,0.16666666666666666,0.05680259273196375,0.5631892794921308,0.16666666666666666,0.05700689080198688,0.0,0.0,-0.001203267050157523,0.0,0.0,-0.0009989689801343917],[0.4923992620598705,0.0,0.30292156088465577,0.0,-0.18947770117521476,0.0,0.36542267753605134,0.0,0.006035761950973666,0.36542267753605134,0.0,0.0058148000880773225,0.36542267753605134,0.0,0.00576861758585706,0.0,0.0,-0.0002209618628963443,0.0,0.0,-0.00026714436511660473],[0.49871381161970724,0.16666666666666666,0.4153804782863739,0.0,-0.08333333333333333,-0.16666666666666666,0.40807651981323206,0.0,0.01655705617623911,0.40807651981323206,0.0,0.016338235082742493,0.40807651981323206,0.0,0.01675763280728736,0.0,0.0,-0.00021882109349661812,0.0,0.0,0.0002005766310482484],[0.43187249662950294,0.0,0.37766474736455447,0.0,-0.05420774926494851,0.0,0.28406369542374604,0.0,0.03474035690186358,0.28406369542374604,0.0,0.034400054788540475,0.29136765389688796,0.0,0.035520806786328886,0.0,0.0,-0.000340302113323108,-0.007303958473141904,0.0,0.0007804498844653063],[0.6038687705482836,0.16666666666666666,0.5704932379652727,0.16666666666666666,-0.03337553258301074,0.0,0.4798559461587975,0.0,0.02776901520117479,0.4798559461587975,0.0,0.02792224518673545,0.5016775717540405,0.0,0.03043279044478983,0.0,0.0,0.00015322998556065864,-0.02182162559524292,0.0,0.0026637752436150346],[0.782089344202718,0.5,0.7747853857295762,0.5,-0.007303958473141904,0.0,0.8154648767857288,0.5,0.026376580092443137,0.8154648767857288,0.5,0.026260112940443458,0.8154648767857288,0.5,0.025860281870083924,0.0,0.0,-0.00011646715199968153,0.0,0.0,-0.0005162982223592096],[0.25,0.16666666666666666,0.23844609301223219,0.16666666666666666,-0.011553906987767823,0.0,0.23844609301223219,0.16666666666666666,0.021488699067954156,0.23844609301223219,0.16666666666666666,0.02098124203192531,0.23844609301223219,0.16666666666666666,0.02199025240717693,0.0,0.0,-0.0005074570360288414,0.0,0.0,0.0005015533392227755],[0.1289509357448472,0.0,0.07177942634556551,0.0,-0.0571715093992817,0.0,0.15511275967889884,0.0,0.018206543431412887,0.15511275967889884,0.0,0.018142047692377546,0.15511275967889884,0.0,0.017469466414681566,0.0,0.0,-6.449573903534606e-05,0.0,0.0,-0.000737077016731319],[0.38921865435232234,0.0,0.3654226775360514,0.0,-0.023795976816270954,0.0,0.532089344202718,0.16666666666666666,0.09757393557055016,0.532089344202718,0.16666666666666666,0.09993774861058623,0.5965648120751416,0.16666666666666666,0.0924557426359948,0.0,0.0,0.0023638130400360524,-0.0644754678724236,0.0,-0.005118192934555346],[0.5234991973492834,0.0,0.38724430313129427,0.0,-0.13625489421798911,0.0,0.420619835714305,0.0,0.39043918213960976,0.38724430313129427,0.0,0.3904415967666703,0.420619835714305,0.0,0.3296036184001807,0.03337553258301074,0.0,2.414627060580895e-06,0.0,0.0,-0.06083556373942898],[0.0644754678724236,0.0,0.28208934420271803,0.0,0.21761387633029441,0.0,0.5029637601343332,0.3333333333333333,0.10395298355089384,0.4695882275513224,0.3333333333333333,0.10437345581916539,0.5102677186074751,0.3333333333333333,0.10143499391399775,0.03337553258301074,0.0,0.00042047226827154487,-0.007303958473141904,0.0,-0.002517989636896084],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.01913759821410621,0.0,0.0,0.018981304443309612,0.0,0.0,0.020892326084577972,0.0,0.0,-0.0001562937707966009,0.0,0.0,0.0017547278704717658],[0.3558431217693116,0.0,0.3965226128254642,0.0,0.04067949105615265,0.0,0.6769343852741417,0.5,0.11079258159129275,0.6769343852741417,0.5,0.11128571034325141,0.5820471449530406,0.3333333333333333,0.11235308635611252,0.0,0.0,0.0004931287519586743,0.09488724032110114,0.16666666666666666,0.0015605047648197922],[0.21228426907818054,0.0,0.14780880120575693,0.0,-0.0644754678724236,0.0,0.16666666666666666,0.0,0.05181626350708321,0.16666666666666666,0.0,0.05160846670756055,0.16666666666666666,0.0,0.05524977816435525,0.0,0.0,-0.00020779679952266652,0.0,0.0,0.0034335146572720444],[0.0644754678724236,0.0,0.4517197710037178,0.0,0.38724430313129427,0.0,0.10515495892857625,0.0,0.08184527384477229,0.2103099178571525,0.0,0.08162883638450551,0.0,0.0,0.09280844399171674,-0.10515495892857625,0.0,-0.00021643746026680025,0.10515495892857625,0.0,0.010963170146944446],[0.40077256134009015,0.0,0.44875601086938466,0.16666666666666666,0.04798344952929456,0.16666666666666666,0.44875601086938466,0.16666666666666666,0.017582705016178632,0.44875601086938466,0.16666666666666666,0.01759321118113232,0.44875601086938466,0.16666666666666666,0.01728020946045041,0.0,0.0,1.0506164953687019e-05,0.0,0.0,-0.0003024955557282213],[1.0,1.0,0.546607011324819,0.16666666666666666,-0.453392988675181,-0.8333333333333334,0.42259418693533307,0.0,0.05074737003023628,0.5059275202686664,0.0,0.049849346614795086,0.5059275202686664,0.0,0.050309597600996146,-0.08333333333333333,0.0,-0.0008980234154411845,-0.08333333333333333,0.0,-0.00043777242924012376],[0.5016775717540405,0.0,0.5132314787418083,0.0,0.011553906987767823,0.0,0.5132314787418083,0.0,0.012518028039666567,0.5132314787418083,0.0,0.012366936011987557,0.5350531043370513,0.0,0.013112656168288184,0.0,0.0,-0.00015109202767900733,-0.02182162559524292,0.0,0.0005946281286216217],[0.7103099178571526,0.5,0.7103099178571526,0.5,0.0,0.0,0.8769765845238192,0.6666666666666666,0.10352958883729751,0.8769765845238192,0.6666666666666666,0.10409643300175385,0.8769765845238192,0.6666666666666666,0.10363684334333399,0.0,0.0,0.0005668441644563262,0.0,0.0,0.00010725450603645986],[0.3174392280067568,0.0,0.14780880120575693,0.0,-0.16963042680099985,0.0,0.4414520523962428,0.0,0.09681668375498965,0.46030991785715253,0.0,0.09723561017630637,0.35811871906290943,0.0,0.09373831520087449,-0.01885786546090973,0.0,0.0004189264213167253,0.08333333333333333,0.0,-0.0030783685541151515],[0.28406369542374604,0.0,0.28406369542374604,0.0,0.0,0.0,0.14780880120575693,0.0,0.03180354681994119,0.14780880120575693,0.0,0.032234360941457735,0.13625489421798911,0.0,0.03391646323632116,0.0,0.0,0.0004308141215165438,0.011553906987767823,0.0,0.002112916416379969],[0.8436010519408085,0.6666666666666666,0.8436010519408085,0.6666666666666666,0.0,0.0,0.7602677186074751,0.5,0.022060418238109863,0.7602677186074751,0.5,0.021714196877895452,0.7602677186074751,0.5,0.023481597015724765,0.0,0.0,-0.0003462213602144102,0.0,0.0,0.0014211787776149008],[0.6914520523962429,0.3333333333333333,1.0,1.0,0.3085479476037572,0.6666666666666666,1.0,1.0,0.09787625520834282,1.0,1.0,0.09743679109181609,1.0,1.0,0.107210398966264,0.0,0.0,-0.00043946411652674163,0.0,0.0,0.009334143757921161],[0.2718216255952429,0.0,0.29364325119048584,0.0,0.02182162559524292,0.0,0.35811871906290943,0.0,0.012621761840483635,0.35811871906290943,0.0,0.012348407114468093,0.29364325119048584,0.0,0.013578045691100916,0.0,0.0,-0.00027335472601553964,0.0644754678724236,0.0,0.000956283850617281],[0.44648041357578677,0.16666666666666666,0.45803432056355464,0.16666666666666666,0.011553906987767823,0.0,0.3102255193577977,0.0,0.07050776273352964,0.3102255193577977,0.0,0.07119274004012259,0.23844609301223219,0.0,0.07314674811933834,0.0,0.0,0.0006849773065929402,0.07177942634556551,0.0,0.002638985385808699],[0.5,0.3333333333333333,0.48114213453909027,0.3333333333333333,-0.01885786546090973,0.0,0.6478088012057569,0.5,0.11703076112488729,0.6478088012057569,0.5,0.11581971380039484,0.6478088012057569,0.5,0.11183320070726736,0.0,0.0,-0.0012110473244924553,0.0,0.0,-0.005197560417619915],[0.3436010519408084,0.0,0.3436010519408084,0.0,0.0,0.0,0.30292156088465577,0.0,0.06309710082782075,0.30292156088465577,0.0,0.06221094403230502,0.29136765389688796,0.0,0.06582941161647386,0.0,0.0,-0.0008861567955157297,0.011553906987767823,0.0,0.002732310788653113],[0.2103099178571525,0.0,0.2103099178571525,0.0,0.0,0.0,0.37697658452381916,0.16666666666666666,0.06011050046124325,0.37697658452381916,0.16666666666666666,0.06043900763363025,0.37697658452381916,0.16666666666666666,0.058695750806444597,0.0,0.0,0.0003285071723869884,0.0,0.0,-0.001414749654798663],[0.42564819689384903,0.0,0.40807651981323206,0.0,-0.017571677080617003,0.0,0.38921865435232234,0.0,0.013513098027982761,0.38921865435232234,0.0,0.013364362772186824,0.38921865435232234,0.0,0.01435220864488429,0.0,0.0,-0.0001487352557959361,0.0,0.0,0.0008391106169015283],[0.30588532101898896,0.0,1.0,1.0,0.694114678981011,1.0,1.0,1.0,0.4124503159494089,1.0,1.0,0.4160933495535548,0.9051127596788988,0.8333333333333334,0.45225831975587266,0.0,0.0,0.003643033604146001,0.09488724032110114,0.16666666666666666,0.03980800380646373],[0.9384882922619097,0.8333333333333334,0.8551549589285763,0.6666666666666666,-0.08333333333333333,-0.16666666666666666,0.9166666666666666,0.8333333333333334,0.031889687024705606,0.9166666666666666,0.8333333333333334,0.03144124859251474,0.9166666666666666,0.8333333333333334,0.029511525374741707,0.0,0.0,-0.00044843843219086643,0.0,0.0,-0.0023781616499638993],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.00014031921061354453,1.0,1.0,0.00018972799150423285,1.0,1.0,0.00022491437049450462,0.0,0.0,4.940878089068832e-05,0.0,0.0,8.459515988096007e-05],[0.3551549589285763,0.0,0.6798981454084748,0.3333333333333333,0.3247431864798987,0.3333333333333333,0.7602677186074751,0.5,0.012073714133268458,0.7602677186074751,0.5,0.012079259805022405,0.7602677186074751,0.5,0.01238312134644117,0.0,0.0,5.545671753946219e-06,0.0,0.0,0.00030940721317271],[0.4153804782863739,0.16666666666666666,0.39355885269113106,0.16666666666666666,-0.02182162559524292,0.0,0.3747009872302213,0.0,0.05630855497249551,0.3102255193577977,0.0,0.05587145395731321,0.22689218602446437,0.0,0.059257101300871175,0.0644754678724236,0.0,-0.0004371010151823001,0.14780880120575693,0.0,0.0029485463283756732],[0.48114213453909027,0.16666666666666666,0.40807651981323206,0.0,-0.07306561472585824,-0.16666666666666666,0.3174392280067568,0.0,0.032308978491759864,0.3174392280067568,0.0,0.03176254186936075,0.3174392280067568,0.0,0.03313409912087816,0.0,0.0,-0.0005464366223991173,0.0,0.0,0.0008251206291182953],[0.08333333333333333,0.0,0.16963042680099985,0.0,0.08629709346766652,0.0,0.34656481207514167,0.0,0.05957272927165541,0.41834423842070717,0.0,0.059273499262223306,0.41834423842070717,0.0,0.056062640638807525,-0.07177942634556551,0.0,-0.00029923000943210494,-0.07177942634556551,0.0,-0.003510088632847893],[0.4768921860244643,0.16666666666666666,0.5820471449530406,0.16666666666666666,0.10515495892857625,0.0,0.4695882275513224,0.16666666666666666,0.05826552444408218,0.4695882275513224,0.16666666666666666,0.05866115483500279,0.5747431864798987,0.16666666666666666,0.05591408200895748,0.0,0.0,0.00039563039092062427,-0.10515495892857625,0.0,-0.0023514424351246846],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.010637865895931011,1.0,1.0,0.010830889688775241,1.0,1.0,0.009868344865639162,0.0,0.0,0.00019302379284423052,0.0,0.0,-0.0007695210302918489],[0.40807651981323206,0.16666666666666666,0.38921865435232234,0.0,-0.018857865460909718,-0.16666666666666666,0.5862970934676666,0.3333333333333333,0.06700030291544766,0.5862970934676666,0.3333333333333333,0.06861247240958669,0.5862970934676666,0.3333333333333333,0.06531202547477576,0.0,0.0,0.001612169494139032,0.0,0.0,-0.0016882774406718978],[0.10515495892857625,0.0,0.13625489421798911,0.0,0.03109993528941286,0.0,0.07177942634556551,0.0,0.0382496453682243,0.07177942634556551,0.0,0.03956076477021619,0.07177942634556551,0.0,0.04269749250806743,0.0,0.0,0.001311119401991893,0.0,0.0,0.0044478471398431306],[0.0644754678724236,0.0,0.07177942634556551,0.0,0.007303958473141904,0.0,0.15511275967889884,0.0,0.012761989674199198,0.15511275967889884,0.0,0.012373206403541637,0.15511275967889884,0.0,0.01193477277254762,0.0,0.0,-0.0003887832706575653,0.0,0.0,-0.0008272169016515819],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.16963042680099985,0.0,0.04404608599707557,0.16963042680099985,0.0,0.044858379127969465,0.16963042680099985,0.0,0.04360251252855562,0.0,0.0,0.0008122931308938972,0.0,0.0,-0.00044357346851994376],[0.3704510387155953,0.0,0.3862548942179891,0.0,0.015803855502393743,0.0,0.37895093574484723,0.0,0.03137292165915117,0.3144754678724236,0.0,0.031944270501309935,0.30292156088465577,0.0,0.031852831690469686,0.0644754678724236,0.0,0.000571348842158761,0.07602937486019143,0.0,0.00047991003131851446],[0.08333333333333333,0.0,0.0644754678724236,0.0,-0.01885786546090973,0.0,0.14780880120575693,0.0,0.010938696866845033,0.14780880120575693,0.0,0.010404946634162833,0.14780880120575693,0.0,0.010094719723224467,0.0,0.0,-0.000533750232682199,0.0,0.0,-0.0008439771436205655],[0.5132314787418083,0.0,0.5132314787418083,0.0,0.0,0.0,0.5833333333333334,0.5,0.1283112221552943,0.5833333333333334,0.5,0.12903813431985275,0.5833333333333334,0.5,0.12987188212806802,0.0,0.0,0.0007269121645584742,0.0,0.0,0.0015606599727737216],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.011138032430920113,0.8769765845238192,0.6666666666666666,0.011416712831837842,0.9384882922619097,0.8333333333333334,0.010631995234350773,0.061511707738090414,0.16666666666666666,0.0002786804009177281,0.0,0.0,-0.0005060371965693413],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.00021784939026032752,1.0,1.0,0.00023556711507061266,1.0,1.0,0.000424072492460901,0.0,0.0,1.7717724810285104e-05,0.0,0.0,0.00020622310220057345],[0.6372443031312943,0.16666666666666666,0.6987560108693848,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.6051549589285763,0.5,0.051758102152391745,0.5436432511904858,0.3333333333333333,0.05188381347667929,0.5436432511904858,0.3333333333333333,0.05691944897294852,0.061511707738090414,0.16666666666666666,0.0001257113242875509,0.061511707738090414,0.16666666666666666,0.00516134682055676],[0.36542267753605134,0.0,0.9384882922619097,0.8333333333333334,0.5730656147258583,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.2616110355965308,0.8333333333333334,0.8333333333333334,0.2628792570053387,0.8333333333333334,0.8333333333333334,0.264777283093571,0.0,0.0,0.0012682214088077803,0.0,0.0,0.0031662474970401804],[0.30292156088465577,0.16666666666666666,0.20073036209041273,0.0,-0.10219119879424306,-0.16666666666666666,0.3436010519408084,0.16666666666666666,0.11581859444946431,0.40077256134009015,0.16666666666666666,0.1166085769592911,0.3436010519408084,0.16666666666666666,0.11317957816112974,-0.0571715093992817,0.0,0.0007899825098267861,0.0,0.0,-0.0026390162883345833],[0.39780880120575696,0.16666666666666666,0.3333333333333333,0.16666666666666666,-0.0644754678724236,0.0,0.3551549589285763,0.16666666666666666,0.019798143908008905,0.3551549589285763,0.16666666666666666,0.019575669788494652,0.3551549589285763,0.16666666666666666,0.018756340504175354,0.0,0.0,-0.00022247411951425232,0.0,0.0,-0.0010418034038335488],[0.658076519813232,0.3333333333333333,0.6987560108693848,0.3333333333333333,0.04067949105615265,0.0,0.5218216255952429,0.3333333333333333,0.06397726430557124,0.5218216255952429,0.3333333333333333,0.06429671026490534,0.5218216255952429,0.3333333333333333,0.06766112002218161,0.0,0.0,0.0003194459593340964,0.0,0.0,0.0036838557166103646],[0.5132314787418083,0.16666666666666666,0.6319146958791805,0.3333333333333333,0.11868321713737211,0.16666666666666666,0.3392608536019997,0.0,0.12658143683705203,0.3392608536019997,0.0,0.12602638684809866,0.3392608536019997,0.0,0.12984758790654558,0.0,0.0,-0.0005550499889533624,0.0,0.0,0.00326615106949352],[0.37895093574484723,0.16666666666666666,0.5644754678724236,0.3333333333333333,0.18552453212757639,0.16666666666666666,0.6478088012057569,0.5,0.0643681581955373,0.6478088012057569,0.5,0.06597069946928401,0.6478088012057569,0.5,0.06669782367160472,0.0,0.0,0.001602541273746706,0.0,0.0,0.0023296654760674314],[0.5132314787418083,0.0,0.5833333333333334,0.3333333333333333,0.07010185459152504,0.3333333333333333,0.5833333333333334,0.3333333333333333,0.012977994664608672,0.5833333333333334,0.3333333333333333,0.01245245658277929,0.5833333333333334,0.3333333333333333,0.012564226441747537,0.0,0.0,-0.0005255380818293762,0.0,0.0,-0.00041376822286113066],[0.4153804782863739,0.16666666666666666,0.4384882922619096,0.16666666666666666,0.023107813975535647,0.0,0.5029637601343332,0.16666666666666666,0.032491884253400605,0.5029637601343332,0.16666666666666666,0.03307173948549125,0.5029637601343332,0.16666666666666666,0.03409924152417129,0.0,0.0,0.0005798552320906478,0.0,0.0,0.00160735727077069],[0.27250978843597823,0.0,0.1289509357448472,0.0,-0.14355885269113103,0.0,0.21228426907818054,0.0,0.03558119155918219,0.21228426907818054,0.0,0.035362177637976284,0.21228426907818054,0.0,0.035457006462043285,0.0,0.0,-0.00021901392120590369,0.0,0.0,-0.00012418509713890385],[0.39780880120575696,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.5406794910561527,0.6666666666666666,1.0,1.0,0.31045756570375826,1.0,1.0,0.3094038808817619,1.0,1.0,0.3155616874122565,0.0,0.0,-0.0010536848219963497,0.0,0.0,0.005104121708498259],[0.6091081279762146,0.0,0.9384882922619097,0.8333333333333334,0.329380164285695,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.09547857068470526,0.9384882922619097,0.8333333333333334,0.09790970951804422,1.0,1.0,0.10515112363419314,0.0,0.0,0.0024311388333389376,-0.061511707738090414,-0.16666666666666666,0.009672552949487849],[0.5102677186074751,0.3333333333333333,0.5102677186074751,0.3333333333333333,0.0,0.0,0.4051127596788988,0.3333333333333333,0.033252584276547745,0.4051127596788988,0.3333333333333333,0.03370835029396214,0.4051127596788988,0.3333333333333333,0.03380443376822356,0.0,0.0,0.0004557660174143925,0.0,0.0,0.0005518494916758148],[0.07177942634556551,0.0,0.0644754678724236,0.0,-0.007303958473141904,0.0,0.0,0.0,0.014478073467876362,0.0,0.0,0.014212307348957476,0.0,0.0,0.016067928060632234,0.0,0.0,-0.0002657661189188857,0.0,0.0,0.0015898545927558747],[0.6987560108693848,0.3333333333333333,0.6987560108693848,0.3333333333333333,0.0,0.0,0.782089344202718,0.5,0.028806616933526038,0.8436010519408085,0.6666666666666666,0.028178039979983086,0.782089344202718,0.5,0.028213856375738176,-0.061511707738090414,-0.16666666666666666,-0.0006285769535429576,0.0,0.0,-0.000592760557787863],[0.35811871906290943,0.0,0.4755157478199889,0.0,0.1173970287570794,0.0,0.3630568304182707,0.0,0.03861424917664413,0.3630568304182707,0.0,0.03867663934792367,0.3630568304182707,0.0,0.03944807159769475,0.0,0.0,6.239017127953907e-05,0.0,0.0,0.0008338224210506215],[0.30292156088465577,0.0,0.3144754678724236,0.0,0.011553906987767823,0.0,0.29561760241151386,0.0,0.05416617691013758,0.23114213453909027,0.0,0.05419310918533091,0.29561760241151386,0.0,0.05596267249163089,0.0644754678724236,0.0,2.6932275193327563e-05,0.0,0.0,0.0017964955814933012],[0.7529637601343332,0.5,0.6478088012057569,0.5,-0.10515495892857625,0.0,0.9166666666666666,0.8333333333333334,0.12564763467758436,0.9166666666666666,0.8333333333333334,0.1264128514890059,0.9166666666666666,0.8333333333333334,0.11642218309983315,0.0,0.0,0.0007652168114215415,0.0,0.0,-0.009225451577751198],[0.49871381161970724,0.16666666666666666,0.5089815302271824,0.0,0.010267718607475107,-0.16666666666666666,0.4372021038816169,0.0,0.038808562495655285,0.5205354372149502,0.0,0.03835686598072183,0.4372021038816169,0.0,0.038795849215264654,-0.08333333333333333,0.0,-0.0004516965149334632,0.0,0.0,-1.2713280390635494e-05],[0.8333333333333334,0.6666666666666666,0.7384460930122322,0.5,-0.09488724032110114,-0.16666666666666666,0.8551549589285763,0.6666666666666666,0.05890020909175279,0.8551549589285763,0.6666666666666666,0.05876666978832165,0.8551549589285763,0.6666666666666666,0.057643551800331205,0.0,0.0,-0.00013353930343112136,0.0,0.0,-0.0012566572914215772],[0.15511275967889884,0.0,0.4414520523962428,0.0,0.28633929271734393,0.0,0.3965226128254642,0.0,0.06836824762743741,0.35811871906290943,0.0,0.06868855777409799,0.429898145408475,0.0,0.06762031295300253,0.038403893762554764,0.0,0.0003203101466605699,-0.03337553258301074,0.0,-0.0007479346744348891],[0.6154226775360514,0.16666666666666666,0.6653804782863739,0.3333333333333333,0.049957800750322585,0.16666666666666666,0.6653804782863739,0.3333333333333333,0.05623573061390525,0.6653804782863739,0.3333333333333333,0.055328693416222374,0.6653804782863739,0.3333333333333333,0.05708411201999033,0.0,0.0,-0.00090703719768288,0.0,0.0,0.0008483814060850766],[0.5936010519408085,0.3333333333333333,0.6769343852741417,0.3333333333333333,0.08333333333333333,0.0,0.48844609301223213,0.3333333333333333,0.09069376623704739,0.48844609301223213,0.3333333333333333,0.09014091666642053,0.48844609301223213,0.3333333333333333,0.0906142475595784,0.0,0.0,-0.0005528495706268582,0.0,0.0,-7.951867746897941e-05],[0.42259418693533307,0.0,0.42259418693533307,0.0,0.0,0.0,0.34853916329616963,0.0,0.02425060244527476,0.34853916329616963,0.0,0.023752796759475964,0.34853916329616963,0.0,0.024096313697395014,0.0,0.0,-0.0004978056857987973,0.0,0.0,-0.00015428874787974127],[0.5218216255952429,0.16666666666666666,0.5218216255952429,0.16666666666666666,0.0,0.0,0.37697658452381916,0.0,0.08134434598889485,0.37697658452381916,0.0,0.0809744327518913,0.37697658452381916,0.0,0.08077292706193344,0.0,0.0,-0.00036991323700356617,0.0,0.0,-0.0005714189269614168],[0.15511275967889884,0.0,0.17693438527414176,0.0,0.02182162559524292,0.0,0.13625489421798911,0.0,0.005649942330825467,0.13625489421798911,0.0,0.005635805369046463,0.13625489421798911,0.0,0.006199295091401356,0.0,0.0,-1.4136961779001345e-05,0.0,0.0,0.0005493527605758916],[0.7414098531465654,0.5,1.0,1.0,0.2585901468534346,0.5,0.9384882922619097,0.8333333333333334,0.14053354289458347,0.9384882922619097,0.8333333333333334,0.14235979634038012,0.9384882922619097,0.8333333333333334,0.16314092992181772,0.0,0.0,0.001826253445796666,0.0,0.0,0.02260738702723425],[0.543643251190486,0.3333333333333333,0.6051549589285763,0.5,0.061511707738090414,0.16666666666666666,0.6051549589285763,0.5,0.026745909307229043,0.6769343852741417,0.5,0.026303464519285627,0.6051549589285763,0.5,0.027645138324114308,-0.07177942634556551,0.0,-0.00044244478794341576,0.0,0.0,0.000899229016885269],[0.7529637601343332,0.5,0.7132736779914858,0.3333333333333333,-0.03969008214284749,-0.16666666666666666,0.5902502625153049,0.0,0.06473063567695465,0.5902502625153049,0.0,0.06425349550815004,0.5902502625153049,0.0,0.0658074442042601,0.0,0.0,-0.00047714016880461333,0.0,0.0,0.001076808527305446],[0.4372021038816169,0.0,0.4798559461587975,0.16666666666666666,0.042653842277180685,0.16666666666666666,0.24871381161970726,0.0,0.10195673559076773,0.24871381161970726,0.0,0.10199526773288853,0.24871381161970726,0.0,0.10789415362565315,0.0,0.0,3.85321421208235e-05,0.0,0.0,0.005937418034885441],[0.5965648120751417,0.16666666666666666,0.3862548942179891,0.16666666666666666,-0.2103099178571525,0.0,0.42989814540847493,0.0,0.2570607385097644,0.42989814540847493,0.0,0.2581091334245419,0.42989814540847493,0.0,0.2698512127450565,0.0,0.0,0.0010483949147774725,0.0,0.0,0.012790474235292079],[0.4695882275513224,0.0,0.5539109697979611,0.0,0.0843227422466385,0.0,0.6372443031312943,0.16666666666666666,0.010372375909735653,0.6372443031312943,0.16666666666666666,0.01024297444808549,0.6372443031312943,0.16666666666666666,0.009446404256378172,0.0,0.0,-0.00012940146165016074,0.0,0.0,-0.0009259716533574786],[0.6987560108693848,0.3333333333333333,0.6154226775360514,0.16666666666666666,-0.08333333333333333,-0.16666666666666666,0.6653804782863739,0.3333333333333333,0.04760162977876642,0.6987560108693848,0.3333333333333333,0.04715192636507715,0.6987560108693848,0.3333333333333333,0.04800865079554189,-0.03337553258301074,0.0,-0.0004497034136892507,-0.03337553258301074,0.0,0.00040702101677547465],[0.42989814540847493,0.0,0.4414520523962428,0.0,0.011553906987767823,0.0,0.648798210119062,0.16666666666666666,0.06361231291073301,0.648798210119062,0.16666666666666666,0.064341475453992,0.648798210119062,0.16666666666666666,0.06108827798814653,0.0,0.0,0.0007291625432589967,0.0,0.0,-0.0025240349225864617],[0.7311421345390903,0.6666666666666666,0.7311421345390903,0.6666666666666666,0.0,0.0,0.8551549589285763,0.6666666666666666,0.0224254004870475,0.8551549589285763,0.6666666666666666,0.02340755780618381,0.8551549589285763,0.6666666666666666,0.02221535360041371,0.0,0.0,0.0009821573191363061,0.0,0.0,-0.00021004688663379557],[0.5039531690476383,0.0,0.9166666666666666,0.8333333333333334,0.4127134976190283,0.8333333333333334,0.793643251190486,0.5,0.024399430504385523,0.8551549589285763,0.6666666666666666,0.02470566135690525,0.9166666666666666,0.8333333333333334,0.024144668123567335,-0.061511707738090414,-0.16666666666666666,0.0003062308525197263,-0.12302341547618083,-0.3333333333333333,-0.00025476238081818624],[0.7718216255952429,0.6666666666666666,0.7718216255952429,0.6666666666666666,0.0,0.0,0.8362970934676666,0.6666666666666666,0.04237459790164696,0.8362970934676666,0.6666666666666666,0.04377609706342317,0.8362970934676666,0.6666666666666666,0.04028413027102614,0.0,0.0,0.00140149916177621,0.0,0.0,-0.00209046763062083],[0.30588532101898896,0.0,1.0,1.0,0.694114678981011,1.0,1.0,1.0,0.27930299542548465,1.0,1.0,0.2780126406349469,1.0,1.0,0.22577443965256502,0.0,0.0,-0.0012903547905377608,0.0,0.0,-0.05352855577291962],[0.7103099178571526,0.3333333333333333,0.6987560108693848,0.3333333333333333,-0.011553906987767823,0.0,0.5529215608846557,0.3333333333333333,0.08036876692548096,0.5936010519408085,0.3333333333333333,0.079692047625041,0.5862970934676666,0.3333333333333333,0.07991901361389084,-0.04067949105615265,0.0,-0.0006767193004399693,-0.03337553258301074,0.0,-0.00044975331159012675],[0.45803432056355464,0.0,0.543643251190486,0.0,0.08560893062693122,0.0,0.5872865023809717,0.0,0.00694579769730451,0.5654648767857289,0.0,0.006925618291989972,0.5872865023809717,0.0,0.0069170755141999,0.02182162559524292,0.0,-2.0179405314540175e-05,0.0,0.0,-2.8722183104610427e-05],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.2223762060634198,1.0,1.0,0.22034584657761455,1.0,1.0,0.21753404317627015,0.0,0.0,-0.0020303594858052105,0.0,0.0,-0.004842162887149595],[0.4841058946734235,0.16666666666666666,0.40807651981323206,0.16666666666666666,-0.07602937486019143,0.0,0.546607011324819,0.16666666666666666,0.05774932451253889,0.4821315434523954,0.16666666666666666,0.057793197000210315,0.4821315434523954,0.16666666666666666,0.058094435230725654,0.0644754678724236,0.0,4.387248767142521e-05,0.0644754678724236,0.0,0.00034511071818675966],[0.27981374690912014,0.0,0.24140985314656538,0.0,-0.038403893762554764,0.0,0.16963042680099985,0.0,0.05078279367284439,0.24140985314656538,0.0,0.04974680737867309,0.16963042680099985,0.0,0.05091109694945503,-0.07177942634556551,0.0,-0.0010359862941713097,0.0,0.0,0.0001283032766106326],[0.5,0.5,0.5644754678724236,0.5,0.0644754678724236,0.0,0.6081187190629095,0.3333333333333333,0.08655520835005888,0.6081187190629095,0.3333333333333333,0.08674320922111363,0.6081187190629095,0.3333333333333333,0.08354993350674735,0.0,0.0,0.00018800087105474688,0.0,0.0,-0.003005274843311541],[0.5747431864798987,0.16666666666666666,0.5747431864798987,0.16666666666666666,0.0,0.0,0.5102677186074751,0.16666666666666666,0.023826053103498,0.5102677186074751,0.16666666666666666,0.023441873573800495,0.5102677186074751,0.16666666666666666,0.02400410093312026,0.0,0.0,-0.000384179529697503,0.0,0.0,0.0001780478296222556],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.00010689300793047578,1.0,1.0,6.518791832043129e-05,1.0,1.0,0.00015637532574188772,0.0,0.0,-4.1705089610044484e-05,0.0,0.0,4.9482317811411985e-05],[0.0,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0,0.014478584553113025,0.07177942634556551,0.0,0.014232766846376853,0.07177942634556551,0.0,0.012959584113598224,0.0,0.0,-0.00024581770673617296,0.0,0.0,-0.0015190004395148015],[0.18848829226190958,0.0,0.36739702875707936,0.16666666666666666,0.1789087364951698,0.16666666666666666,0.37766474736455447,0.0,0.10624650259866558,0.37766474736455447,0.0,0.10572649537089662,0.27250978843597823,0.0,0.11013482496491624,0.0,0.0,-0.0005200072277689727,0.10515495892857625,0.0,0.0038883223662506505],[0.0644754678724236,0.0,0.07177942634556551,0.0,0.007303958473141904,0.0,0.28406369542374604,0.0,0.04326834922152135,0.28406369542374604,0.0,0.04312634603177729,0.20073036209041273,0.0,0.042707961926887715,0.0,0.0,-0.00014200318974405164,0.08333333333333333,0.0,-0.0005603872946336265],[0.45803432056355464,0.16666666666666666,0.5654648767857288,0.16666666666666666,0.10743055622217414,0.0,0.7321315434523954,0.3333333333333333,0.050535033071534695,0.7321315434523954,0.3333333333333333,0.05095335293888082,0.7321315434523954,0.3333333333333333,0.04782926382762546,0.0,0.0,0.000418319867346128,0.0,0.0,-0.002705769243909249],[0.679898145408475,0.3333333333333333,0.6987560108693848,0.3333333333333333,0.01885786546090973,0.0,0.6551127596788988,0.3333333333333333,0.042811846810648056,0.6884882922619097,0.3333333333333333,0.04230247329072431,0.6551127596788988,0.3333333333333333,0.04127442433028117,-0.03337553258301074,0.0,-0.0005093735199237457,0.0,0.0,-0.001537422480366887],[0.7103099178571526,0.3333333333333333,0.7321315434523955,0.3333333333333333,0.02182162559524292,0.0,0.6091081279762146,0.0,0.05442359152971533,0.6091081279762146,0.0,0.05424026375714938,0.6091081279762146,0.0,0.06355599370058812,0.0,0.0,-0.00018332777256595254,0.0,0.0,0.009132402170872802],[0.35386877054828353,0.0,1.0,1.0,0.6461312294517164,1.0,1.0,1.0,0.2825103722441981,1.0,1.0,0.2815009041635546,1.0,1.0,0.2738381872239668,0.0,0.0,-0.0010094680806434682,0.0,0.0,-0.008672185020231324],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0004715180855645522,1.0,1.0,0.0004997016085592197,1.0,1.0,0.0008520560508700716,0.0,0.0,2.818352299466752e-05,0.0,0.0,0.0003805379653055194],[0.3965226128254642,0.0,0.3144754678724236,0.0,-0.08204714495304061,0.0,0.30292156088465577,0.0,0.0019298786991321616,0.30292156088465577,0.0,0.002145016584845296,0.3144754678724236,0.0,0.001938284231571751,0.0,0.0,0.00021513788571313422,-0.011553906987767823,0.0,8.40553243958912e-06],[0.42259418693533307,0.0,0.4943736132808985,0.0,0.07177942634556551,0.0,0.42989814540847493,0.0,0.05312369373440918,0.42989814540847493,0.0,0.053218212475394426,0.42989814540847493,0.0,0.054279647073293115,0.0,0.0,9.451874098524771e-05,0.0,0.0,0.0011559533388839397],[0.8551549589285763,0.6666666666666666,0.8436010519408085,0.6666666666666666,-0.011553906987767823,0.0,0.9384882922619097,0.8333333333333334,0.036221251620274425,0.9384882922619097,0.8333333333333334,0.036327207043775046,0.9384882922619097,0.8333333333333334,0.03491327262723242,0.0,0.0,0.00010595542350062819,0.0,0.0,-0.0013079789930420048],[0.7487138116197073,0.5,0.9166666666666666,0.8333333333333334,0.16795285504695937,0.3333333333333333,0.9166666666666666,0.8333333333333334,0.020618190660872546,0.9166666666666666,0.8333333333333334,0.0211717217140704,0.9166666666666666,0.8333333333333334,0.019740637606928017,0.0,0.0,0.0005535310531978533,0.0,0.0,-0.000877553053944527],[0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.054839724643226014,0.0,0.0,0.057385052944506666,0.07177942634556551,0.0,0.07494811294715086,0.0,0.0,0.0025453283012806596,-0.07177942634556551,0.0,0.020108388303924845],[0.3965226128254642,0.0,0.40382657129860616,0.0,0.007303958473141904,0.0,0.38496870583769643,0.0,0.004253519092433002,0.38496870583769643,0.0,0.004255969151201984,0.38496870583769643,0.0,0.004537807495454451,0.0,0.0,2.4500587689816116e-06,0.0,0.0,0.0002842884030214499],[0.5132314787418083,0.0,0.5132314787418083,0.0,0.0,0.0,0.4821315434523954,0.0,0.020898418849901828,0.4821315434523954,0.0,0.02079233270070525,0.4821315434523954,0.0,0.023302412427667243,0.0,0.0,-0.0001060861491965736,0.0,0.0,0.0024039935777654202],[0.39355885269113106,0.0,0.38200494570336324,0.0,-0.011553906987767823,0.0,0.22689218602446437,0.0,0.06130750294514158,0.22689218602446437,0.0,0.06195085145412308,0.29867161237002987,0.0,0.06149788766798095,0.0,0.0,0.0006433485089815059,-0.07177942634556551,0.0,0.00019038472283938073],[0.7080343205635545,0.5,0.7384460930122322,0.5,0.030411772448677554,0.0,0.7384460930122322,0.5,0.0002446208726694202,0.7384460930122322,0.5,0.00023212594039657218,0.7384460930122322,0.5,0.000404872934599342,0.0,0.0,-1.2494932272847997e-05,0.0,0.0,0.00016025206192992177],[0.8551549589285763,0.6666666666666666,0.9166666666666666,0.8333333333333334,0.061511707738090414,0.16666666666666666,1.0,1.0,0.029585609552913703,1.0,1.0,0.02960805993327,1.0,1.0,0.027933511138589467,0.0,0.0,2.2450380356297795e-05,0.0,0.0,-0.0016520984143242356],[0.25,0.16666666666666666,0.25,0.16666666666666666,0.0,0.0,0.3144754678724236,0.16666666666666666,0.12148312180345373,0.3144754678724236,0.16666666666666666,0.12202499043781129,0.3144754678724236,0.16666666666666666,0.12416919383259738,0.0,0.0,0.0005418686343575449,0.0,0.0,0.0026860720291436405],[0.8978088012057569,0.8333333333333334,0.9051127596788988,0.8333333333333334,0.007303958473141904,0.0,0.9166666666666666,0.8333333333333334,0.029800440511333345,0.9051127596788988,0.8333333333333334,0.029709004771475086,0.9051127596788988,0.8333333333333334,0.029237310737774594,0.011553906987767823,0.0,-9.14357398582618e-05,0.011553906987767823,0.0,-0.0005631297735587514],[0.45803432056355464,0.16666666666666666,1.0,1.0,0.5419656794364455,0.8333333333333334,1.0,1.0,0.07209420973957537,1.0,1.0,0.072683800743073,1.0,1.0,0.07252550469687302,0.0,0.0,0.0005895910034976291,0.0,0.0,0.00043129495729765595],[0.4871599046319394,0.0,0.49871381161970724,0.0,0.011553906987767823,0.0,0.40807651981323206,0.0,0.04688693813332049,0.40807651981323206,0.0,0.047227919098121934,0.40807651981323206,0.0,0.04820327463669111,0.0,0.0,0.0003409809648014415,0.0,0.0,0.0013163365033706242],[0.7384460930122322,0.6666666666666666,0.6769343852741417,0.5,-0.061511707738090414,-0.16666666666666666,0.8769765845238192,0.6666666666666666,0.09462394065449779,0.8769765845238192,0.6666666666666666,0.09339819831725067,0.8769765845238192,0.6666666666666666,0.08761510711118779,0.0,0.0,-0.0012257423372471347,0.0,0.0,-0.0070088335433100175],[0.6299403446581525,0.16666666666666666,0.3987982101190621,0.0,-0.23114213453909027,-0.16666666666666666,0.4821315434523954,0.0,0.13722636095704135,0.4821315434523954,0.0,0.13732146207623622,0.5539109697979608,0.0,0.13300135204600982,0.0,0.0,9.510111919486658e-05,-0.07177942634556551,0.0,-0.004225008911031538],[0.29561760241151386,0.16666666666666666,0.37895093574484723,0.16666666666666666,0.08333333333333333,0.0,0.4196304268009999,0.16666666666666666,0.11609362263137131,0.4196304268009999,0.16666666666666666,0.11682958116734334,0.4196304268009999,0.16666666666666666,0.11551792560311791,0.0,0.0,0.0007359585359720372,0.0,0.0,-0.0005756970282533832],[0.7103099178571526,0.5,0.7103099178571526,0.5,0.0,0.0,0.8154648767857289,0.5,0.03273916990622563,0.8154648767857289,0.5,0.032908933110067914,0.8154648767857289,0.5,0.0332017608484588,0.0,0.0,0.0001697632038422862,0.0,0.0,0.0004625909422331725],[0.07177942634556551,0.0,0.29561760241151386,0.0,0.22383817606594836,0.0,0.33629709346766656,0.16666666666666666,0.03474996399845606,0.33629709346766656,0.16666666666666666,0.03418812822054,0.3144754678724236,0.16666666666666666,0.03667218125404975,0.0,0.0,-0.0005618357779160593,0.02182162559524292,0.0,0.0019222172555936866],[0.28406369542374604,0.0,0.34853916329616963,0.0,0.0644754678724236,0.0,0.33698525630840187,0.0,0.014208892345186496,0.33698525630840187,0.0,0.014681044587641884,0.36739702875707936,0.0,0.01401841777975687,0.0,0.0,0.00047215224245538865,-0.030411772448677554,0.0,-0.00019047456542962355],[0.4414520523962428,0.0,0.4269343852741418,0.0,-0.014517667122101017,0.0,0.2529637601343332,0.0,0.08702065824548917,0.3247431864798987,0.0,0.08738977171790152,0.23410589467342346,0.0,0.09075696878408435,-0.07177942634556551,0.0,0.00036911347241233745,0.01885786546090973,0.0,0.0037363105385951677],[0.4756059976441716,0.0,0.28406369542374604,0.0,-0.1915423022204256,0.0,0.4507303620904127,0.16666666666666666,0.09979561922352714,0.4507303620904127,0.16666666666666666,0.09972925530186105,0.36739702875707936,0.16666666666666666,0.0952622683734687,0.0,0.0,-6.63639216661166e-05,0.08333333333333333,0.0,-0.004533350850058466],[0.5654648767857288,0.0,0.46030991785715253,0.0,-0.10515495892857625,0.0,0.44875601086938466,0.0,0.03670314449595886,0.4372021038816169,0.0,0.03653429960238702,0.46030991785715253,0.0,0.02923172798573216,0.011553906987767823,0.0,-0.00016884489357183908,-0.011553906987767823,0.0,-0.0074714165102267],[0.7205776364646277,0.3333333333333333,0.782089344202718,0.5,0.061511707738090414,0.16666666666666666,0.7539531690476383,0.3333333333333333,0.02476429871516452,0.782089344202718,0.5,0.025049674475635317,0.7205776364646277,0.3333333333333333,0.024759148129907704,-0.028136175155079667,-0.16666666666666666,0.00028537576047079916,0.03337553258301074,0.0,-5.150585256812955e-06],[0.3551549589285763,0.16666666666666666,0.3436010519408084,0.16666666666666666,-0.011553906987767823,0.0,0.37697658452381916,0.16666666666666666,0.06639234631368847,0.37697658452381916,0.16666666666666666,0.06745393978885374,0.37697658452381916,0.16666666666666666,0.06753852220961465,0.0,0.0,0.0010615934751652554,0.0,0.0,0.0011461758959261687],[0.23410589467342346,0.0,0.16963042680099985,0.0,-0.0644754678724236,0.0,0.16963042680099985,0.0,0.00022554874751695776,0.16963042680099985,0.0,0.00021487793793733255,0.16963042680099985,0.0,0.0003707413839848631,0.0,0.0,-1.0670809579625258e-05,0.0,0.0,0.0001451926364679053],[0.42989814540847493,0.0,0.532089344202718,0.16666666666666666,0.10219119879424306,0.16666666666666666,0.532089344202718,0.16666666666666666,0.03350341691002752,0.532089344202718,0.16666666666666666,0.032893110915448956,0.532089344202718,0.16666666666666666,0.03178173918760173,0.0,0.0,-0.0006103059945785657,0.0,0.0,-0.0017216777224257915],[0.9166666666666666,0.8333333333333334,0.9051127596788988,0.8333333333333334,-0.011553906987767823,0.0,0.8978088012057569,0.8333333333333334,0.0005390616411078756,0.8978088012057569,0.8333333333333334,0.0005139227933511315,0.8978088012057569,0.8333333333333334,0.00107866837161067,0.0,0.0,-2.5138847756744042e-05,0.0,0.0,0.0005396067305027944],[0.35386877054828353,0.0,0.38921865435232234,0.0,0.03534988380403878,0.0,0.40807651981323206,0.0,0.02788769871181905,0.38921865435232234,0.0,0.026781226561850835,0.3247431864798987,0.0,0.02886137814447845,0.01885786546090973,0.0,-0.0011064721499682106,0.08333333333333333,0.0,0.0009736794326594024],[0.9384882922619097,0.8333333333333334,0.5539109697979608,0.0,-0.3845773224639486,-0.8333333333333334,0.49871381161970724,0.0,0.11034841167810927,0.49871381161970724,0.0,0.10903013680540578,0.49871381161970724,0.0,0.08830496085467104,0.0,0.0,-0.0013182748727034958,0.0,0.0,-0.022043450823438216],[0.5757325953932039,0.0,0.5757325953932039,0.0,0.0,0.0,0.564178688405436,0.0,0.001999911422287126,0.564178688405436,0.0,0.002147414785979755,0.564178688405436,0.0,0.0020981813208620016,0.0,0.0,0.00014750336369262932,0.0,0.0,9.826989857487601e-05],[0.5717794263455654,0.5,0.5820471449530406,0.3333333333333333,0.010267718607475098,-0.16666666666666666,0.5936010519408085,0.3333333333333333,0.04993367294587344,0.6987560108693848,0.3333333333333333,0.04899412094941435,0.5936010519408085,0.3333333333333333,0.05277569176259168,-0.10515495892857625,0.0,-0.00093955199645909,0.0,0.0,0.002842018816718243],[0.40077256134009015,0.0,1.0,1.0,0.5992274386599098,1.0,1.0,1.0,0.05447797532055776,1.0,1.0,0.0535794999265426,1.0,1.0,0.03370981455161576,0.0,0.0,-0.0008984753940151483,0.0,0.0,-0.02076816076894201],[0.42762254811487704,0.0,0.2487138116197073,0.0,-0.1789087364951698,0.0,0.14355885269113103,0.0,0.050975575698073705,0.14355885269113103,0.0,0.050325668181203737,0.14355885269113103,0.0,0.05145611979646919,0.0,0.0,-0.0006499075168699655,0.0,0.0,0.00048054409839548416],[0.5539109697979608,0.0,0.6884882922619097,0.5,0.13457732246394863,0.5,0.7205776364646277,0.3333333333333333,0.028341048026460747,0.782089344202718,0.5,0.02775231012729408,0.6269765845238192,0.3333333333333333,0.03156589705969704,-0.061511707738090414,-0.16666666666666666,-0.0005887378991666681,0.09360105194080844,0.0,0.0032248490332362945],[0.7103099178571526,0.5,0.6884882922619097,0.5,-0.02182162559524292,0.0,0.5833333333333334,0.5,0.08014009220085287,0.5833333333333334,0.5,0.08143904509702382,0.6884882922619097,0.5,0.07654987105633135,0.0,0.0,0.0012989528961709553,-0.10515495892857625,0.0,-0.003590221144521519],[0.6507725613400902,0.3333333333333333,0.7122842690781805,0.5,0.061511707738090414,0.16666666666666666,0.6725941869353331,0.3333333333333333,0.030387546997884776,0.6725941869353331,0.3333333333333333,0.030498160739777194,0.6725941869353331,0.3333333333333333,0.031007718198398714,0.0,0.0,0.00011061374189241428,0.0,0.0,0.0006201712005139298],[0.4269343852741418,0.0,0.4269343852741418,0.0,0.0,0.0,0.4821315434523954,0.0,0.0389401207582788,0.4821315434523954,0.0,0.039582640307004945,0.4821315434523954,0.0,0.039509077825585354,0.0,0.0,0.0006425195487261426,0.0,0.0,0.0005689570673065462],[0.8154648767857289,0.5,0.8154648767857289,0.5,0.0,0.0,0.8154648767857289,0.5,0.0013717702519871827,0.8154648767857289,0.5,0.0012008956162322321,0.8154648767857289,0.5,0.001593676236083446,0.0,0.0,-0.00017087463575495053,0.0,0.0,0.0002219059840962635],[0.75,0.5,0.6884882922619097,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.6987560108693848,0.3333333333333333,0.016059964047953217,0.6987560108693848,0.3333333333333333,0.01592492007368322,0.679898145408475,0.3333333333333333,0.01583958597622288,0.0,0.0,-0.00013504397426999544,0.01885786546090973,0.0,-0.00022037807173033814],[0.40807651981323206,0.0,0.29136765389688796,0.0,-0.11670886591634407,0.0,0.3558431217693116,0.0,0.11526418333739648,0.3558431217693116,0.0,0.11576679097177807,0.3631470802424535,0.0,0.11832012660475123,0.0,0.0,0.0005026076343815992,-0.007303958473141904,0.0,0.003055943267354736],[0.75,0.6666666666666666,1.0,1.0,0.25,0.3333333333333333,1.0,1.0,0.022287930697298817,1.0,1.0,0.021302660043911067,1.0,1.0,0.023337707870203662,0.0,0.0,-0.0009852706533877516,0.0,0.0,0.0010497771729048473],[0.23844609301223219,0.0,0.29561760241151386,0.0,0.0571715093992817,0.0,0.48114213453909027,0.3333333333333333,0.05537508112534919,0.5218216255952429,0.3333333333333333,0.05600781995647062,0.48114213453909027,0.3333333333333333,0.054073698289912014,-0.04067949105615265,0.0,0.0006327388311214427,0.0,0.0,-0.0013013828354371674],[0.7321315434523955,0.3333333333333333,0.41834423842070717,0.0,-0.3137873050316883,-0.3333333333333333,0.532089344202718,0.0,0.1956393586924812,0.4487560108693847,0.0,0.19467031251559053,0.5654648767857288,0.0,0.18231847401355603,0.08333333333333333,0.0,-0.0009690461768906882,-0.03337553258301074,0.0,-0.01332088467892519],[0.0,0.0,1.0,1.0,1.0,1.0,1.0,1.0,0.5790288173338762,0.8978088012057569,0.8333333333333334,0.5847286000252313,0.8978088012057569,0.8333333333333334,0.6168441349355761,0.10219119879424306,0.16666666666666666,0.005699782691355043,0.10219119879424306,0.16666666666666666,0.0378153176017],[0.08333333333333333,0.0,0.17693438527414176,0.0,0.09360105194080844,0.0,0.15511275967889884,0.0,0.03243408219488994,0.17693438527414176,0.0,0.03246826898377892,0.15511275967889884,0.0,0.033718270825562585,-0.02182162559524292,0.0,3.418678888897909e-05,0.0,0.0,0.0012841886306726449],[0.16666666666666666,0.0,0.16666666666666666,0.0,0.0,0.0,0.3144754678724236,0.0,0.05566831473314685,0.25,0.0,0.05586166048050222,0.3144754678724236,0.0,0.055921137353125046,0.0644754678724236,0.0,0.0001933457473553668,0.0,0.0,0.0002528226199781977],[0.3987982101190621,0.0,0.5350531043370511,0.0,0.13625489421798911,0.0,0.5132314787418083,0.0,0.04559014584773466,0.5247853857295762,0.0,0.046196792283830425,0.5016775717540405,0.0,0.04625117765366229,-0.011553906987767823,0.0,0.0006066464360957601,0.011553906987767823,0.0,0.0006610318059276126],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.08945236045023112,1.0,1.0,0.08758869467634173,1.0,1.0,0.07970019773724989,0.0,0.0,-0.0018636657738893838,0.0,0.0,-0.009752162712981223],[0.14780880120575693,0.0,0.15511275967889884,0.0,0.007303958473141904,0.0,0.22689218602446437,0.0,0.01337624897201553,0.21533827903669653,0.0,0.013617157916413249,0.22689218602446437,0.0,0.01274163521642433,0.011553906987767823,0.0,0.00024090894439771592,0.0,0.0,-0.0006346137555912006],[0.08333333333333333,0.0,0.0644754678724236,0.0,-0.01885786546090973,0.0,0.2529637601343332,0.0,0.06483319374793553,0.2529637601343332,0.0,0.06459625209410355,0.2529637601343332,0.0,0.062452831187498274,0.0,0.0,-0.00023694165383198484,0.0,0.0,-0.0023803625604372613],[0.29364325119048584,0.0,0.28208934420271803,0.0,-0.011553906987767823,0.0,0.30292156088465577,0.16666666666666666,0.12885732900238042,0.30292156088465577,0.16666666666666666,0.12999637045417803,0.30292156088465577,0.16666666666666666,0.1337064812095007,0.0,0.0,0.0011390414517976634,0.0,0.0,0.004849152207120319],[0.7747853857295762,0.5,0.7747853857295762,0.5,0.0,0.0,0.8769765845238192,0.6666666666666666,0.041724220210569686,0.8769765845238192,0.6666666666666666,0.04177593017120764,0.8769765845238192,0.6666666666666666,0.041156062811085976,0.0,0.0,5.170996063794488e-05,0.0,0.0,-0.000568157399483723],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,0.037686598066039,0.1289509357448472,0.0,0.03725449392293414,0.0644754678724236,0.0,0.03731551543449127,-0.0644754678724236,0.0,-0.00043210414310486476,0.0,0.0,-0.00037108263154772737],[0.2602677186074751,0.0,0.5602255193577976,0.3333333333333333,0.2999578007503226,0.3333333333333333,0.5486716123700298,0.3333333333333333,0.03544631233498203,0.44648041357578677,0.16666666666666666,0.03607182981235744,0.47255198768565565,0.16666666666666666,0.036395058011423155,0.10219119879424306,0.16666666666666666,0.0006255174773754149,0.07611962468437422,0.16666666666666666,0.000948745676441128],[0.6551127596788988,0.5,0.6769343852741417,0.5,0.02182162559524292,0.0,0.9384882922619097,0.8333333333333334,0.13617405738275287,0.9384882922619097,0.8333333333333334,0.13599171546691227,0.8436010519408085,0.6666666666666666,0.13028559891749195,0.0,0.0,-0.00018234191584060692,0.09488724032110114,0.16666666666666666,-0.005888458465260899],[0.3204932379652728,0.0,0.39355885269113106,0.16666666666666666,0.07306561472585824,0.16666666666666666,0.30292156088465577,0.0,0.049978314425147025,0.30292156088465577,0.0,0.04912452891991955,0.3862548942179891,0.16666666666666666,0.04738133822345724,0.0,0.0,-0.0008537855052274777,-0.08333333333333333,-0.16666666666666666,-0.002596976201689791],[0.48114213453909027,0.3333333333333333,0.564178688405436,0.0,0.08303655386634577,-0.3333333333333333,0.5234991973492834,0.0,0.10916101009879851,0.5568747299322941,0.0,0.10866002528350623,0.564178688405436,0.0,0.10611870879761487,-0.03337553258301074,0.0,-0.0005009848152922859,-0.04067949105615265,0.0,-0.0030423013011836426],[0.30292156088465577,0.16666666666666666,0.3144754678724236,0.16666666666666666,0.011553906987767823,0.0,0.2718216255952429,0.0,0.04511590898883098,0.33629709346766656,0.0,0.04455817165536933,0.4196304268009999,0.16666666666666666,0.0405495725745278,-0.0644754678724236,0.0,-0.0005577373334616381,-0.14780880120575693,-0.16666666666666666,-0.004566336414303177],[0.30292156088465577,0.0,0.36739702875707936,0.0,0.0644754678724236,0.0,0.28406369542374604,0.0,0.023676849095621396,0.37895093574484723,0.0,0.023209479316810014,0.36739702875707936,0.0,0.023669011112299073,-0.09488724032110114,0.0,-0.0004673697788113816,-0.08333333333333333,0.0,-7.837983322325127e-06],[0.7718216255952429,0.6666666666666666,0.6696304268009999,0.5,-0.10219119879424306,-0.16666666666666666,0.8769765845238192,0.6666666666666666,0.059086184050805596,0.8769765845238192,0.6666666666666666,0.05823896107163068,0.8769765845238192,0.6666666666666666,0.05951246559037656,0.0,0.0,-0.0008472229791749111,0.0,0.0,0.0004262815395709605],[0.3747009872302213,0.0,0.30292156088465577,0.0,-0.07177942634556551,0.0,0.3862548942179891,0.0,0.016845825576599905,0.3862548942179891,0.0,0.016768273182832267,0.3862548942179891,0.0,0.01544842443725876,0.0,0.0,-7.755239376764022e-05,0.0,0.0,-0.0013974011393411482],[0.4821315434523954,0.0,0.546607011324819,0.16666666666666666,0.0644754678724236,0.16666666666666666,0.5654648767857288,0.16666666666666666,0.1994735769319572,0.6269765845238192,0.3333333333333333,0.19656097534933734,0.6487982101190622,0.16666666666666666,0.18423607480436263,-0.061511707738090414,-0.16666666666666666,-0.002912601582619835,-0.08333333333333333,0.0,-0.015237502127594534],[0.33629709346766656,0.0,0.35811871906290943,0.0,0.02182162559524292,0.0,0.3987982101190621,0.0,0.13927029456196502,0.3987982101190621,0.0,0.1378288214149037,0.46327367799148567,0.0,0.1350302924794811,0.0,0.0,-0.0014414731470613073,-0.0644754678724236,0.0,-0.004240002082483923],[0.29561760241151386,0.0,0.3247431864798987,0.0,0.029125584068384825,0.0,0.21958822755132246,0.0,0.10616628269927808,0.21958822755132246,0.0,0.10570617348805855,0.21958822755132246,0.0,0.12996109529644184,0.0,0.0,-0.00046010921121951285,0.0,0.0,0.02379481259716378],[0.7384460930122322,0.6666666666666666,0.7384460930122322,0.6666666666666666,0.0,0.0,0.7311421345390903,0.6666666666666666,0.011646366290654847,0.7311421345390903,0.6666666666666666,0.011560146318728466,0.7311421345390903,0.6666666666666666,0.0122050383360651,0.0,0.0,-8.621997192638345e-05,0.0,0.0,0.0005586720454102538],[0.692441461309548,0.16666666666666666,0.1289509357448472,0.0,-0.5634905255647008,-0.16666666666666666,0.29858136254584705,0.0,0.028037095687074586,0.29858136254584705,0.0,0.028104023907806804,0.23410589467342346,0.0,0.027865363050160994,0.0,0.0,6.692822073222045e-05,0.0644754678724236,0.0,-0.00017173263691358843],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.00021060319443340356,1.0,1.0,0.00016200611553349309,1.0,1.0,0.00028178583858230006,0.0,0.0,-4.859707889991045e-05,0.0,0.0,7.11826441488965e-05],[0.3144754678724236,0.16666666666666666,0.37895093574484723,0.16666666666666666,0.0644754678724236,0.0,0.3174392280067568,0.0,0.03932073410639647,0.3174392280067568,0.0,0.03925386040329451,0.3174392280067568,0.0,0.04230181244771592,0.0,0.0,-6.687370310195865e-05,0.0,0.0,0.002981078341319447],[0.37895093574484723,0.16666666666666666,0.40382657129860616,0.0,0.024875635553758924,-0.16666666666666666,0.3436010519408084,0.0,0.06664821488755855,0.3436010519408084,0.0,0.06700436579658477,0.23114213453909027,0.0,0.0752121416620435,0.0,0.0,0.00035615090902622984,0.11245891740171816,0.0,0.008563926774484963],[0.3819146958791804,0.0,0.3558431217693116,0.0,-0.02607157410986884,0.0,0.3965226128254642,0.0,0.012809242124635342,0.3965226128254642,0.0,0.012349198469543339,0.3965226128254642,0.0,0.01216148523633974,0.0,0.0,-0.00046004365509200396,0.0,0.0,-0.0006477568882956001],[0.3965226128254642,0.0,0.38921865435232234,0.0,-0.007303958473141904,0.0,0.27250978843597823,0.0,0.03761465853418413,0.27250978843597823,0.0,0.036984128702637335,0.27250978843597823,0.0,0.037693177267568816,0.0,0.0,-0.0006305298315467891,0.0,0.0,7.851873338469486e-05],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.15983999663336543,1.0,1.0,0.15988409034577475,1.0,1.0,0.13461864361628503,0.0,0.0,4.409371240931496e-05,0.0,0.0,-0.02522135301708039],[0.5850109050873739,0.16666666666666666,0.6653804782863739,0.3333333333333333,0.08036957319900014,0.16666666666666666,0.6154226775360513,0.3333333333333333,0.09805156849173048,0.6769343852741417,0.5,0.09727993497189742,0.6769343852741417,0.5,0.09366272077561989,-0.061511707738090414,-0.16666666666666666,-0.0007716335198330662,-0.061511707738090414,-0.16666666666666666,-0.004388847716110593],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.08333333333333333,0.0,0.017500843214693987,0.08333333333333333,0.0,0.01694599282809144,0.08333333333333333,0.0,0.01768538537033869,0.0,0.0,-0.0005548503866025476,0.0,0.0,0.00018454215564470694],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.9384882922619097,0.8333333333333334,0.010658424581277368,0.9384882922619097,0.8333333333333334,0.010298919209350497,0.9384882922619097,0.8333333333333334,0.009932844478065974,0.0,0.0,-0.0003595053719268688,0.0,0.0,-0.0007255801032113942],[0.7487138116197073,0.5,0.7529637601343332,0.5,0.004249948514625919,0.0,0.658076519813232,0.3333333333333333,0.06943488273480912,0.658076519813232,0.3333333333333333,0.06822485024490303,0.658076519813232,0.3333333333333333,0.07188231003699798,0.0,0.0,-0.0012100324899060883,0.0,0.0,0.0024474273021888684],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.13625489421798911,0.0,0.015622338876135884,0.14355885269113103,0.0,0.015660248165323725,0.13625489421798911,0.0,0.015368329136052185,-0.007303958473141904,0.0,3.7909289187843606e-05,0.0,0.0,-0.0002540097400836934],[0.5936010519408085,0.3333333333333333,0.6987560108693848,0.3333333333333333,0.10515495892857625,0.0,0.6653804782863739,0.3333333333333333,0.016848078067661375,0.6653804782863739,0.3333333333333333,0.017033715305041598,0.6653804782863739,0.3333333333333333,0.017757785963563533,0.0,0.0,0.0001856372373802228,0.0,0.0,0.0009097078959021585],[0.2529637601343332,0.0,0.33629709346766656,0.16666666666666666,0.08333333333333333,0.16666666666666666,0.44145205239624286,0.16666666666666666,0.07694381331026698,0.44145205239624286,0.16666666666666666,0.07629319044639395,0.546607011324819,0.16666666666666666,0.07559220985599412,0.0,0.0,-0.0006506228638730466,-0.10515495892857625,0.0,-0.0013516034542728603],[0.8154648767857289,0.5,0.5102677186074751,0.0,-0.30519715817825366,-0.5,0.5205354372149502,0.0,0.00690034560012731,0.5205354372149502,0.0,0.006734526206034105,0.5654648767857288,0.0,0.0060346472287610775,0.0,0.0,-0.0001658193940932034,-0.04492943957077857,0.0,-0.0008656983713662304],[0.44145205239624286,0.0,0.4384882922619096,0.0,-0.002963760134333193,0.0,0.648798210119062,0.16666666666666666,0.2690600401918927,0.648798210119062,0.16666666666666666,0.26770878177999796,0.648798210119062,0.16666666666666666,0.24121899749084152,0.0,0.0,-0.0013512584118947138,0.0,0.0,-0.02784104270105117],[0.39355885269113106,0.0,0.42564819689384903,0.0,0.03208934420271802,0.0,0.35386877054828353,0.0,0.03239773942107902,0.42564819689384903,0.0,0.03188074866197505,0.35386877054828353,0.0,0.03399281975046499,-0.07177942634556551,0.0,-0.0005169907591039693,0.0,0.0,0.0015950803293859643],[0.44145205239624286,0.16666666666666666,0.44145205239624286,0.16666666666666666,0.0,0.0,0.5132314787418083,0.16666666666666666,0.06780856470474127,0.5872865023809717,0.16666666666666666,0.06781686802685716,0.6183864376703846,0.16666666666666666,0.06557178185548246,-0.0740550236391634,0.0,8.303322115894362e-06,-0.10515495892857625,0.0,-0.002236782849258814],[0.48509530358672864,0.0,0.4821315434523954,0.0,-0.002963760134333193,0.0,0.5539109697979608,0.16666666666666666,0.05145381605529766,0.5539109697979608,0.16666666666666666,0.04956798374727694,0.5654648767857288,0.16666666666666666,0.04999436132254854,0.0,0.0,-0.0018858323080207272,-0.011553906987767823,0.0,-0.0014594547327491175],[0.7311421345390903,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.10219119879424306,0.16666666666666666,0.6666666666666666,0.6666666666666666,0.14697428118128283,0.6666666666666666,0.6666666666666666,0.14540580786416646,0.6666666666666666,0.6666666666666666,0.14209121996690321,0.0,0.0,-0.0015684733171163646,0.0,0.0,-0.004883061214379617],[0.7384460930122322,0.5,0.75,0.5,0.011553906987767823,0.0,0.6666666666666666,0.3333333333333333,0.049954527920381166,0.6666666666666666,0.3333333333333333,0.05042387554556684,0.6666666666666666,0.3333333333333333,0.05278839645807091,0.0,0.0,0.0004693476251856654,0.0,0.0,0.002833868537689731],[0.4196304268009999,0.16666666666666666,1.0,1.0,0.5803695731990001,0.8333333333333334,1.0,1.0,0.15552826617207124,1.0,1.0,0.153621052889562,1.0,1.0,0.14927015340770308,0.0,0.0,-0.0019072132825092355,0.0,0.0,-0.006258112764368165],[0.08333333333333333,0.0,0.13625489421798911,0.0,0.05292156088465578,0.0,0.13625489421798911,0.0,0.019483697959724298,0.13625489421798911,0.0,0.01944488250298908,0.17693438527414176,0.0,0.019679813315122665,0.0,0.0,-3.881545673521873e-05,-0.04067949105615265,0.0,0.0001961153553983635],[0.5132314787418083,0.0,0.4914098531465654,0.0,-0.02182162559524292,0.0,0.33629709346766656,0.0,0.04244599459575523,0.38724430313129427,0.0,0.04226077580364899,0.35811871906290943,0.0,0.043367056072285935,-0.05094720966362775,0.0,-0.00018521879210623988,-0.02182162559524292,0.0,0.0009210614765306969],[0.5059275202686664,0.0,0.4943736132808985,0.0,-0.011553906987767823,0.0,0.6154226775360514,0.16666666666666666,0.021031205360478592,0.6154226775360514,0.16666666666666666,0.02120577542343005,0.6154226775360514,0.16666666666666666,0.01943574068210641,0.0,0.0,0.00017457006295145883,0.0,0.0,-0.0015954646783721829],[0.420619835714305,0.0,0.2602677186074751,0.0,-0.16035211710682992,0.0,0.4384882922619096,0.0,0.17543357186713351,0.4384882922619096,0.0,0.17426717134087355,0.4384882922619096,0.0,0.16211206924961508,0.0,0.0,-0.0011664005262599806,0.0,0.0,-0.01332150261751846],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.00015848998063360982,1.0,1.0,0.0001669372108661563,1.0,1.0,0.0002169354080193744,0.0,0.0,8.447230232546529e-06,0.0,0.0,5.844542738576463e-05],[0.4914098531465654,0.16666666666666666,0.4590237294768598,0.0,-0.032386123669705585,-0.16666666666666666,0.4517197710037178,0.0,0.002944712990732508,0.4517197710037178,0.0,0.002720102474102029,0.4517197710037178,0.0,0.0031097811089821903,0.0,0.0,-0.00022461051663047875,0.0,0.0,0.00016506811824968214],[0.08333333333333333,0.0,0.15511275967889884,0.0,0.07177942634556551,0.0,0.22689218602446437,0.0,0.06304285734484635,0.22689218602446437,0.0,0.06360701664729919,0.22689218602446437,0.0,0.06372898714755733,0.0,0.0,0.0005641593024528446,0.0,0.0,0.0006861298027109913],[0.793643251190486,0.5,0.9384882922619097,0.8333333333333334,0.14484504107142374,0.3333333333333333,1.0,1.0,0.025305514699886723,1.0,1.0,0.024937811245588387,1.0,1.0,0.027926773680420874,0.0,0.0,-0.0003677034542983358,0.0,0.0,0.0026212589805341487],[0.21958822755132246,0.0,0.21958822755132246,0.0,0.0,0.0,0.1289509357448472,0.0,0.021522643272202973,0.1289509357448472,0.0,0.021630480073010064,0.21958822755132246,0.0,0.020537277428658074,0.0,0.0,0.0001078368008070911,-0.09063729180647524,0.0,-0.0009853658435449025],[0.5132314787418083,0.16666666666666666,0.6154226775360514,0.3333333333333333,0.10219119879424306,0.16666666666666666,0.6987560108693848,0.3333333333333333,0.05037748690731401,0.5936010519408085,0.3333333333333333,0.05089940949635329,0.5936010519408085,0.3333333333333333,0.05155650542808085,0.10515495892857625,0.0,0.000521922589039276,0.10515495892857625,0.0,0.0011790185207668322],[0.38496870583769643,0.0,0.3631470802424535,0.0,-0.02182162559524292,0.0,0.6320049457033631,0.3333333333333333,0.10960391013947779,0.6320049457033631,0.3333333333333333,0.10997989012372732,0.6320049457033631,0.3333333333333333,0.10454527995963674,0.0,0.0,0.0003759799842495174,0.0,0.0,-0.005058630179841063],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,0.01156000942169036,0.0644754678724236,0.0,0.010869111208861122,0.0644754678724236,0.0,0.011959314717986199,0.0,0.0,-0.000690898212829237,0.0,0.0,0.0003993052962958422],[0.3965226128254642,0.0,0.3558431217693116,0.0,-0.04067949105615265,0.0,0.38496870583769643,0.0,0.056276366569532665,0.38496870583769643,0.0,0.05539202340538544,0.27981374690912014,0.0,0.060774683450925265,0.0,0.0,-0.000884343164147219,0.10515495892857625,0.0,0.004498316881392606],[0.7103099178571526,0.3333333333333333,0.6487982101190622,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.793643251190486,0.5,0.05533824201053094,0.793643251190486,0.5,0.055130916154995636,0.6987560108693848,0.3333333333333333,0.055568715803667505,0.0,0.0,-0.00020732585553529895,0.09488724032110114,0.16666666666666666,0.0002304737931365651],[0.40077256134009015,0.16666666666666666,0.4652480292125138,0.16666666666666666,0.0644754678724236,0.0,0.5674392280067568,0.3333333333333333,0.09578675790308679,0.5674392280067568,0.3333333333333333,0.09377249874454735,0.5747431864798987,0.3333333333333333,0.09345365366199455,0.0,0.0,-0.0020142591585394273,-0.007303958473141904,0.0,-0.0023331042410922307],[0.39780880120575696,0.3333333333333333,0.39780880120575696,0.3333333333333333,0.0,0.0,0.5218216255952429,0.3333333333333333,0.07079804811431402,0.4384882922619096,0.3333333333333333,0.07148259121774146,0.5218216255952429,0.3333333333333333,0.07190797008373047,0.08333333333333333,0.0,0.0006845431034274418,0.0,0.0,0.0011099219694164317],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.8769765845238192,0.6666666666666666,0.0224922296251503,0.8769765845238192,0.6666666666666666,0.021772268838825295,0.8769765845238192,0.6666666666666666,0.023384642145548095,0.0,0.0,-0.0007199607863250119,0.0,0.0,0.0008924125203977886],[1.0,1.0,0.15511275967889884,0.0,-0.8448872403211012,-1.0,0.30292156088465577,0.0,0.0602670806118982,0.30292156088465577,0.0,0.05953639988653709,0.23114213453909027,0.0,0.058099547998814866,0.0,0.0,-0.0007306807253611228,0.07177942634556551,0.0,-0.0021675326130833495],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.010194270247469226,1.0,1.0,0.010608618163879384,1.0,1.0,0.010152220227606248,0.0,0.0,0.0004143479164101578,0.0,0.0,-4.2050019862977676e-05],[0.5,0.3333333333333333,0.5862970934676666,0.3333333333333333,0.08629709346766652,0.0,0.6081187190629095,0.16666666666666666,0.046174854574385756,0.6081187190629095,0.16666666666666666,0.046268747204828875,0.6725941869353331,0.3333333333333333,0.045184655185983615,0.0,0.0,9.389263044311815e-05,-0.0644754678724236,-0.16666666666666666,-0.0009901993884021399],[0.4414520523962428,0.0,0.5102677186074751,0.3333333333333333,0.06881566621123232,0.3333333333333333,0.3217794263455655,0.16666666666666666,0.06740855330276034,0.3144754678724236,0.16666666666666666,0.06607454837578032,0.3217794263455655,0.16666666666666666,0.07193291785107966,0.007303958473141904,0.0,-0.0013340049269800192,0.0,0.0,0.004524364548319334],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0006861850792378994,1.0,1.0,0.000617314314122402,1.0,1.0,0.0004740870491914124,0.0,0.0,-6.88707651154974e-05,0.0,0.0,-0.00021209803004648706],[0.6081187190629095,0.3333333333333333,0.546607011324819,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.6299403446581523,0.16666666666666666,0.0588983076868686,0.6299403446581523,0.16666666666666666,0.05761450853945412,0.6517619702533953,0.16666666666666666,0.056859930860878656,0.0,0.0,-0.0012837991474144897,-0.02182162559524292,0.0,-0.0020383768259899394],[0.25,0.0,0.3247431864798987,0.0,0.07474318647989871,0.0,0.4487560108693847,0.0,0.037907458869060454,0.4487560108693847,0.0,0.03850548344361067,0.4487560108693847,0.0,0.0361260252427437,0.0,0.0,0.0005980245745502214,0.0,0.0,-0.0017814336263167498],[0.658076519813232,0.3333333333333333,0.5936010519408085,0.3333333333333333,-0.0644754678724236,0.0,0.6872021038816168,0.3333333333333333,0.05439934604987088,0.6987560108693848,0.3333333333333333,0.054348541403933685,0.6872021038816168,0.3333333333333333,0.05363392155513776,-0.011553906987767823,0.0,-5.0804645937193995e-05,0.0,0.0,-0.0007654244947331133],[0.6987560108693848,0.3333333333333333,0.8154648767857288,0.5,0.11670886591634407,0.16666666666666666,0.7539531690476383,0.3333333333333333,0.02390463658216378,0.7539531690476383,0.3333333333333333,0.02359000708711476,0.7539531690476383,0.3333333333333333,0.025366505477174478,0.0,0.0,-0.0003146294950490156,0.0,0.0,0.0014618688950107015],[0.14780880120575693,0.0,0.14355885269113103,0.0,-0.004249948514625919,0.0,0.14780880120575693,0.0,0.026628772433369207,0.14780880120575693,0.0,0.027108189376272834,0.14780880120575693,0.0,0.02822314052054771,0.0,0.0,0.0004794169429036203,0.0,0.0,0.0015943680871784978],[0.9384882922619097,0.8333333333333334,0.8769765845238192,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.030331397746898563,1.0,1.0,0.030204322143763285,1.0,1.0,0.02791876272690084,0.0,0.0,-0.0001270756031352752,0.0,0.0,-0.0024126350199977224],[0.8154648767857289,0.5,0.8154648767857289,0.5,0.0,0.0,0.7132736779914858,0.3333333333333333,0.055138372666836,0.7132736779914858,0.3333333333333333,0.054382523352126656,0.7132736779914858,0.3333333333333333,0.055799327081801325,0.0,0.0,-0.0007558493147093302,0.0,0.0,0.0006609544149653296],[0.14780880120575693,0.0,0.13625489421798911,0.0,-0.011553906987767823,0.0,0.14355885269113103,0.0,0.11522307756749711,0.23844609301223219,0.16666666666666666,0.11281053753672109,0.14355885269113103,0.0,0.11609585084368322,-0.09488724032110114,-0.16666666666666666,-0.002412540030776018,0.0,0.0,0.0008727732761860989],[0.3747009872302213,0.0,0.36739702875707936,0.0,-0.007303958473141904,0.0,0.29136765389688796,0.0,0.01571629283780798,0.29136765389688796,0.0,0.015561529799377785,0.29136765389688796,0.0,0.016967722570424275,0.0,0.0,-0.00015476303843019095,0.0,0.0,0.0012514297326163],[0.8978088012057569,0.8333333333333334,0.4487560108693847,0.0,-0.4490527903363722,-0.8333333333333334,0.3654226775360514,0.0,0.1099709390691168,0.3654226775360514,0.0,0.10899356956066375,0.3654226775360514,0.0,0.11029873463640617,0.0,0.0,-0.0009773695084530113,0.0,0.0,0.00032779556728940694],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0093927707279333,1.0,1.0,0.009508028256801821,1.0,1.0,0.01113499838095955,0.0,0.0,0.00011525752886852105,0.0,0.0,0.0017422276530262508],[0.3862548942179891,0.16666666666666666,0.4269343852741418,0.16666666666666666,0.04067949105615265,0.0,0.6769343852741417,0.3333333333333333,0.1448173677667981,0.6769343852741417,0.3333333333333333,0.14550705776912817,0.6769343852741417,0.3333333333333333,0.1413707996482233,0.0,0.0,0.000689690002330088,0.0,0.0,-0.003446568118574776],[0.33698525630840187,0.0,0.20803432056355464,0.0,-0.1289509357448472,0.0,0.27981374690912014,0.0,0.027299374346224495,0.27981374690912014,0.0,0.02859008516427983,0.27981374690912014,0.0,0.02351446868752299,0.0,0.0,0.0012907108180553355,0.0,0.0,-0.0037849056587015064],[0.6706198357143051,0.16666666666666666,0.27981374690912014,0.0,-0.3908060888051849,-0.16666666666666666,0.33698525630840187,0.0,0.21906485148280605,0.33698525630840187,0.0,0.21827862613029228,0.27981374690912014,0.0,0.2154988467228842,0.0,0.0,-0.0007862253525137671,0.0571715093992817,0.0,-0.0035660047599218626],[0.5132314787418083,0.16666666666666666,0.44875601086938466,0.16666666666666666,-0.0644754678724236,0.0,0.782089344202718,0.5,0.1897618209663645,0.6154226775360514,0.3333333333333333,0.18960803633441256,0.782089344202718,0.5,0.18072568298546834,0.16666666666666666,0.16666666666666666,-0.00015378463195193316,0.0,0.0,-0.009036137980896135],[0.4821315434523954,0.0,0.6154226775360514,0.3333333333333333,0.13329113408365592,0.3333333333333333,0.6081187190629095,0.3333333333333333,0.05093261212785661,0.6081187190629095,0.3333333333333333,0.05173268360319591,0.5247853857295761,0.16666666666666666,0.05116356868120029,0.0,0.0,0.0008000714753392926,0.08333333333333333,0.16666666666666666,0.00023095655334367466],[0.4153804782863739,0.16666666666666666,0.4487560108693847,0.16666666666666666,0.03337553258301074,0.0,0.532089344202718,0.16666666666666666,0.03018519180859221,0.532089344202718,0.16666666666666666,0.030324415742065527,0.5247853857295762,0.16666666666666666,0.028892683018040058,0.0,0.0,0.0001392239334733198,0.007303958473141904,0.0,-0.0012925087905521493],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0001341299564526944,1.0,1.0,0.0001265021033946104,1.0,1.0,0.00020102101383701813,0.0,0.0,-7.6278530580839766e-06,0.0,0.0,6.689105738432373e-05],[0.16963042680099985,0.0,0.10515495892857625,0.0,-0.0644754678724236,0.0,0.17693438527414176,0.0,0.032388071078275474,0.17693438527414176,0.0,0.03257088278083379,0.17693438527414176,0.0,0.03161553955993307,0.0,0.0,0.00018281170255831722,0.0,0.0,-0.0007725315183424058],[0.541367653896888,0.3333333333333333,0.5936010519408085,0.3333333333333333,0.05223339804392047,0.0,0.6696304268009999,0.3333333333333333,0.04177215630358864,0.6696304268009999,0.3333333333333333,0.04210554152812424,0.6696304268009999,0.3333333333333333,0.03971334155615115,0.0,0.0,0.00033338522453560594,0.0,0.0,-0.0020588147474374847],[0.29136765389688796,0.0,0.21958822755132246,0.0,-0.07177942634556551,0.0,0.20073036209041273,0.0,0.08169448555205323,0.20073036209041273,0.0,0.08145584238543908,0.2652058299628363,0.0,0.08056615114553164,0.0,0.0,-0.0002386431666141515,-0.0644754678724236,0.0,-0.001128334406521586],[0.7205776364646277,0.3333333333333333,0.793643251190486,0.5,0.07306561472585824,0.16666666666666666,0.7539531690476383,0.3333333333333333,0.037514635703073826,0.7539531690476383,0.3333333333333333,0.03739406064270379,0.7539531690476383,0.3333333333333333,0.03723479665430641,0.0,0.0,-0.00012057506037002991,0.0,0.0,-0.00027983904876741685],[0.7122842690781805,0.5,0.2602677186074751,0.0,-0.45201655047070544,-0.5,0.46030991785715253,0.16666666666666666,0.20173073339940628,0.46030991785715253,0.16666666666666666,0.20183100553480357,0.46030991785715253,0.16666666666666666,0.20705729497660688,0.0,0.0,0.00010027213539726155,0.0,0.0,0.005326561577200608],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.00017396944247776694,1.0,1.0,0.00016801486870134582,1.0,1.0,0.00033598800857763487,0.0,0.0,-5.954573776421117e-06,0.0,0.0,0.00016201856609986796],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.005175409280385997,1.0,1.0,0.00481684069766809,1.0,1.0,0.002721693285335521,0.0,0.0,-0.00035856858271790727,0.0,0.0,-0.002453715995050477],[0.6465226128254642,0.3333333333333333,0.5862970934676666,0.3333333333333333,-0.060225519357797686,0.0,0.7103099178571526,0.5,0.12960408385508737,0.6081187190629095,0.3333333333333333,0.13202076396085924,0.7718216255952429,0.6666666666666666,0.12719345455661663,0.10219119879424306,0.16666666666666666,0.002416680105771832,-0.061511707738090414,-0.16666666666666666,-0.0024106292984707686],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.9051127596788988,0.8333333333333334,0.08589162880981471,1.0,1.0,0.08369656131472027,1.0,1.0,0.08793662615884275,-0.09488724032110114,-0.16666666666666666,-0.0021950674950944144,-0.09488724032110114,-0.16666666666666666,0.0020449973490280575],[0.6507725613400902,0.3333333333333333,0.658076519813232,0.3333333333333333,0.007303958473141904,0.0,0.7602677186074751,0.5,0.046667475729021295,0.7602677186074751,0.5,0.04697158843408192,0.7602677186074751,0.5,0.044216439434508426,0.0,0.0,0.00030411270506062733,0.0,0.0,-0.002451036294512857],[0.17693438527414176,0.0,0.29136765389688796,0.0,0.1144332686227462,0.0,0.29136765389688796,0.0,0.17215396622783405,0.29136765389688796,0.0,0.16904439997640022,0.3558431217693116,0.0,0.16559479907792932,0.0,0.0,-0.003109566251433809,-0.0644754678724236,0.0,-0.006559167149904731],[1.0,1.0,0.6590659287265371,0.16666666666666666,-0.3409340712734628,-0.8333333333333334,0.5975542209884468,0.0,0.1723976877102941,0.5975542209884468,0.0,0.1713020370724124,0.5975542209884468,0.0,0.1540039947536561,0.0,0.0,-0.001095650637881717,0.0,0.0,-0.018393692956638025],[0.24140985314656538,0.0,0.2487138116197073,0.0,0.007303958473141904,0.0,0.38921865435232234,0.0,0.023561460726244533,0.38921865435232234,0.0,0.024098032454097033,0.38921865435232234,0.0,0.022200753683132787,0.0,0.0,0.0005365717278525017,0.0,0.0,-0.0013607070431117523],[1.0,1.0,1.0,1.0,0.0,0.0,0.9384882922619097,0.8333333333333334,0.012610126135157223,0.9384882922619097,0.8333333333333334,0.012246167252753367,0.9384882922619097,0.8333333333333334,0.013774295295934954,0.0,0.0,-0.00036395888240385674,0.0,0.0,0.0011641691607777304],[0.782089344202718,0.5,0.7205776364646277,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.4372021038816169,0.0,0.08869431693996961,0.4372021038816169,0.0,0.08745049231193645,0.532089344202718,0.16666666666666666,0.08796792024830834,0.0,0.0,-0.0012438246280331744,-0.09488724032110114,-0.16666666666666666,-0.0007263966916612885],[0.2602677186074751,0.0,0.40807651981323206,0.0,0.14780880120575693,0.0,0.36739702875707936,0.0,0.03766354491324993,0.36739702875707936,0.0,0.03713694051817118,0.34853916329616963,0.0,0.03858488206362704,0.0,0.0,-0.000526604395078746,0.01885786546090973,0.0,0.0009213371503771143],[0.4487560108693847,0.0,0.4487560108693847,0.0,0.0,0.0,0.4372021038816169,0.0,0.005559921090856772,0.4372021038816169,0.0,0.005719259383577652,0.4372021038816169,0.0,0.006233405559805565,0.0,0.0,0.00015933829272087965,0.0,0.0,0.000673484468948792],[0.3862548942179891,0.16666666666666666,0.3862548942179891,0.16666666666666666,0.0,0.0,0.47689218602446437,0.16666666666666666,0.03286564874348357,0.47689218602446437,0.16666666666666666,0.03304826694147186,0.40807651981323206,0.0,0.0322779505516439,0.0,0.0,0.00018261819798828764,0.06881566621123232,0.16666666666666666,-0.0005876981918396728],[0.7602677186074751,0.5,0.7718216255952429,0.5,0.011553906987767823,0.0,0.6154226775360514,0.3333333333333333,0.12648441608850405,0.5936010519408085,0.3333333333333333,0.12608506987169862,0.6154226775360514,0.3333333333333333,0.12829942018413107,0.02182162559524292,0.0,-0.0003993462168054274,0.0,0.0,0.0018150040956269712],[0.9384882922619097,0.8333333333333334,0.9166666666666666,0.8333333333333334,-0.02182162559524292,0.0,0.9051127596788988,0.8333333333333334,0.011772767750354648,0.9051127596788988,0.8333333333333334,0.011588919164797415,0.9051127596788988,0.8333333333333334,0.011903188239062305,0.0,0.0,-0.00018384858555723144,0.0,0.0,0.00013042048870765834],[0.6706198357143052,0.16666666666666666,0.6706198357143051,0.16666666666666666,0.0,0.0,0.6517619702533954,0.16666666666666666,0.0067113018890490985,0.6706198357143051,0.16666666666666666,0.006608336788133415,0.6299403446581525,0.16666666666666666,0.007129079068030266,-0.01885786546090973,0.0,-0.00010296510091568446,0.02182162559524292,0.0,0.00041777717898116787],[0.29136765389688796,0.0,0.27250978843597823,0.0,-0.01885786546090973,0.0,0.14355885269113103,0.0,0.0429437578498496,0.14355885269113103,0.0,0.043820735449903815,0.14355885269113103,0.0,0.04501528681120883,0.0,0.0,0.0008769776000542257,0.0,0.0,0.0020715289613592335],[0.4196304268009999,0.0,0.40807651981323206,0.0,-0.011553906987767823,0.0,0.3247431864798987,0.0,0.05114193523769422,0.3247431864798987,0.0,0.049140557415036146,0.2602677186074751,0.0,0.054002829264359176,0.0,0.0,-0.002001377822658072,0.0644754678724236,0.0,0.0028608940266649633],[0.44441581253057594,0.0,0.0,0.0,-0.44441581253057594,0.0,0.13625489421798911,0.0,0.06066131195889857,0.13625489421798911,0.0,0.059930228132763615,0.07177942634556551,0.0,0.06129098609168179,0.0,0.0,-0.0007310838261349407,0.0644754678724236,0.0,0.0006296741327832361],[0.5205354372149502,0.16666666666666666,0.553910969797961,0.16666666666666666,0.03337553258301074,0.0,0.6154226775360513,0.16666666666666666,0.02186531382556349,0.6154226775360513,0.16666666666666666,0.02211159987874375,0.6154226775360513,0.16666666666666666,0.02196623109788191,0.0,0.0,0.0002462860531802581,0.0,0.0,0.00010091727231842345],[0.23844609301223219,0.0,0.23844609301223219,0.0,0.0,0.0,0.2602677186074751,0.0,0.0511432752431745,0.3320471449530406,0.0,0.050637926462074136,0.2602677186074751,0.0,0.05208894749068172,-0.07177942634556551,0.0,-0.0005053487811003729,0.0,0.0,0.0009456722475072146],[0.4487560108693847,0.0,0.4487560108693847,0.0,0.0,0.0,0.35811871906290943,0.0,0.025482624401321225,0.3247431864798987,0.0,0.025815359883307104,0.3247431864798987,0.0,0.026463375134756818,0.03337553258301074,0.0,0.0003327354819858883,0.03337553258301074,0.0,0.0009807507334356007],[0.9051127596788988,0.8333333333333334,0.8102255193577976,0.6666666666666666,-0.09488724032110114,-0.16666666666666666,0.5102677186074751,0.3333333333333333,0.1182938212880522,0.5102677186074751,0.3333333333333333,0.11847907386262986,0.5102677186074751,0.3333333333333333,0.11964015435544773,0.0,0.0,0.00018525257457768763,0.0,0.0,0.0013463330673955246],[0.15511275967889884,0.0,0.15511275967889884,0.0,0.0,0.0,0.07177942634556551,0.0,0.024413692912692384,0.07177942634556551,0.0,0.024377088717934817,0.0644754678724236,0.0,0.02493539329885529,0.0,0.0,-3.660419475757366e-05,0.007303958473141904,0.0,0.000521700386162901],[0.2718216255952429,0.16666666666666666,0.2718216255952429,0.16666666666666666,0.0,0.0,0.2747853857295761,0.0,0.023783178997206892,0.2747853857295761,0.0,0.02353683749247718,0.2747853857295761,0.0,0.023694385989501174,0.0,0.0,-0.0002463415047297188,0.0,0.0,-8.879300770572297e-05],[0.4153804782863739,0.0,0.4507303620904127,0.0,0.03534988380403878,0.0,0.3862548942179891,0.0,0.03465903807642962,0.3862548942179891,0.0,0.03585116000680574,0.39780880120575696,0.0,0.03341441387712129,0.0,0.0,0.0011921219303761184,-0.011553906987767823,0.0,-0.0012446241993083423],[0.6038687705482836,0.16666666666666666,0.5132314787418083,0.0,-0.09063729180647524,-0.16666666666666666,0.4870696548077567,0.0,0.01582549222668267,0.5088912804029996,0.0,0.016092660904354815,0.5088912804029996,0.0,0.014328486629813226,-0.02182162559524292,0.0,0.0002671686776721473,-0.02182162559524292,0.0,-0.0014970055968694421],[0.3820049457033632,0.16666666666666666,0.40382657129860605,0.0,0.02182162559524292,-0.16666666666666666,0.4798559461587975,0.0,0.04410394233698056,0.3965226128254642,0.0,0.045509620544106205,0.4798559461587975,0.0,0.043246490050457796,0.08333333333333333,0.0,0.0014056782071256392,0.0,0.0,-0.0008574522865227688],[0.29136765389688796,0.0,0.30292156088465577,0.0,0.011553906987767823,0.0,0.30292156088465577,0.0,0.004433789386595597,0.28406369542374604,0.0,0.004667592461087979,0.3247431864798987,0.0,0.004207912396521919,0.01885786546090973,0.0,0.00023380307449238303,-0.02182162559524292,0.0,-0.00022587699007367806],[0.6372443031312943,0.16666666666666666,0.6269765845238192,0.16666666666666666,-0.010267718607475098,0.0,0.648798210119062,0.16666666666666666,0.024645579932499818,0.6269765845238192,0.16666666666666666,0.02551149354111526,0.648798210119062,0.16666666666666666,0.024400023973266682,0.02182162559524292,0.0,0.0008659136086154422,0.0,0.0,-0.0002455559592331387],[0.429898145408475,0.0,0.41834423842070717,0.0,-0.011553906987767823,0.0,0.5568747299322941,0.0,0.04606870398615393,0.5568747299322941,0.0,0.04538587220502801,0.568428636920062,0.0,0.050341856137365464,0.0,0.0,-0.0006828317811259283,-0.011553906987767823,0.0,0.004273152151211527],[0.35811871906290943,0.0,0.42259418693533307,0.0,0.0644754678724236,0.0,0.24140985314656538,0.0,0.07087373728399328,0.23410589467342346,0.0,0.07138868249085066,0.24140985314656538,0.0,0.07562858567069237,0.007303958473141904,0.0,0.0005149452068573871,0.0,0.0,0.004754848386699107],[0.13625489421798911,0.0,0.14355885269113103,0.0,0.007303958473141904,0.0,0.3747009872302213,0.16666666666666666,0.09326084191700647,0.20803432056355464,0.0,0.09477719979024296,0.3747009872302213,0.16666666666666666,0.09263060687537907,0.16666666666666666,0.16666666666666666,0.0015163578732365103,0.0,0.0,-0.0006302350416274097],[0.15511275967889884,0.0,0.15511275967889884,0.0,0.0,0.0,0.24140985314656538,0.0,0.025347799611817403,0.23410589467342346,0.0,0.025370709895305658,0.24140985314656538,0.0,0.025308362189987128,0.007303958473141904,0.0,2.291028348826029e-05,0.0,0.0,-3.9437421830271656e-05],[0.5539109697979608,0.0,0.5205354372149502,0.0,-0.03337553258301074,0.0,0.4914098531465654,0.0,0.0183327317069155,0.4914098531465654,0.0,0.01793285564820615,0.4914098531465654,0.0,0.016783009916245005,0.0,0.0,-0.00039987605870935044,0.0,0.0,-0.0015497217906704957],[0.14780880120575693,0.0,0.0644754678724236,0.0,-0.08333333333333333,0.0,0.2529637601343332,0.0,0.04982991295624384,0.2529637601343332,0.0,0.05005085766530073,0.2718216255952429,0.0,0.04556268851121705,0.0,0.0,0.00022094470905689265,-0.01885786546090973,0.0,-0.004267224445026806],[0.07177942634556551,0.0,1.0,1.0,0.9282205736544346,1.0,0.9051127596788988,0.8333333333333334,0.4226142804295825,0.9051127596788988,0.8333333333333334,0.4241889458077201,0.9051127596788988,0.8333333333333334,0.46335514879067424,0.0,0.0,0.0015746653781376282,0.0,0.0,0.040740868361091774],[0.3965226128254642,0.0,0.20803432056355464,0.0,-0.18848829226190958,0.0,0.27250978843597823,0.0,0.08456588235751607,0.27250978843597823,0.0,0.0847971663591966,0.20803432056355464,0.0,0.09317690960209203,0.0,0.0,0.00023128400168051887,0.0644754678724236,0.0,0.008611027244575957],[0.13625489421798911,0.0,0.0644754678724236,0.0,-0.07177942634556551,0.0,0.0,0.0,0.04634040746611767,0.07177942634556551,0.0,0.04550303460020518,0.0,0.0,0.047410063253486116,-0.07177942634556551,0.0,-0.0008373728659125039,0.0,0.0,0.0010696557873684349],[0.19342640361727081,0.0,0.13625489421798911,0.0,-0.0571715093992817,0.0,0.3965226128254642,0.0,0.07990662312024421,0.29136765389688796,0.0,0.08090627208878588,0.3558431217693116,0.0,0.0780063687301059,0.10515495892857625,0.0,0.0009996489685416647,0.04067949105615265,0.0,-0.0019002543901383197],[0.8217794263455654,0.6666666666666666,0.8333333333333334,0.6666666666666666,0.011553906987767823,0.0,0.793643251190486,0.5,0.036229023641996976,0.793643251190486,0.5,0.036900423944860664,0.793643251190486,0.5,0.03811848033265261,0.0,0.0,0.000671400302863693,0.0,0.0,0.0018894566906556404],[0.8551549589285763,0.6666666666666666,0.7321315434523955,0.3333333333333333,-0.12302341547618083,-0.3333333333333333,0.6372443031312943,0.16666666666666666,0.06595283313520046,0.6372443031312943,0.16666666666666666,0.0654639826217054,0.7205776364646277,0.3333333333333333,0.06706337610170734,0.0,0.0,-0.0004888505134950518,-0.08333333333333333,-0.16666666666666666,0.0011105429665068877],[0.30292156088465577,0.0,0.4051127596788988,0.0,0.10219119879424306,0.0,0.4609980806978878,0.0,0.05901294718673944,0.4609980806978878,0.0,0.058426777019646735,0.4798559461587975,0.0,0.057510407678385826,0.0,0.0,-0.0005861701670926922,-0.01885786546090973,0.0,-0.0015025395083536047],[0.08333333333333333,0.0,0.1289509357448472,0.0,0.04561760241151388,0.0,0.3247431864798987,0.0,0.058440659027653025,0.3965226128254642,0.0,0.05808892820580974,0.3654226775360514,0.0,0.055770462098674846,-0.07177942634556551,0.0,-0.0003517308218432885,-0.04067949105615265,0.0,-0.0026701969289781784],[0.15511275967889884,0.0,0.22689218602446437,0.0,0.07177942634556551,0.0,0.23844609301223219,0.0,0.0405604534568476,0.25,0.0,0.04064180380773975,0.23844609301223219,0.0,0.04435215861312162,-0.011553906987767823,0.0,8.135035089215152e-05,0.0,0.0,0.003791705156274017],[0.5029637601343332,0.3333333333333333,0.5029637601343332,0.3333333333333333,0.0,0.0,0.6051549589285763,0.5,0.059995913768498534,0.6051549589285763,0.5,0.06115392736663087,0.543643251190486,0.3333333333333333,0.05825813247657157,0.0,0.0,0.001158013598132334,0.061511707738090414,0.16666666666666666,-0.0017377812919269642],[0.5654648767857289,0.16666666666666666,0.5654648767857289,0.16666666666666666,0.0,0.0,0.5257747946428813,0.0,0.03403961672732281,0.5257747946428813,0.0,0.03417565173198046,0.5039531690476383,0.0,0.0352268740011541,0.0,0.0,0.00013603500465765543,0.02182162559524292,0.0,0.001187257273831297],[0.5234991973492834,0.0,0.4487560108693847,0.0,-0.07474318647989871,0.0,0.3987982101190621,0.0,0.05062802230678492,0.3987982101190621,0.0,0.04972048437863985,0.3987982101190621,0.0,0.054194929722805534,0.0,0.0,-0.000907537928145066,0.0,0.0,0.003566907416020616],[0.14780880120575693,0.0,0.20073036209041273,0.0,0.05292156088465578,0.0,0.2529637601343332,0.0,0.06364959665261091,0.14780880120575693,0.0,0.06435375707919275,0.2529637601343332,0.0,0.0647444731918045,0.10515495892857625,0.0,0.0007041604265818255,0.0,0.0,0.0010948765391935917],[0.6884882922619097,0.5,0.6183864376703846,0.16666666666666666,-0.07010185459152504,-0.3333333333333333,0.5234991973492834,0.0,0.128158283761011,0.5234991973492834,0.0,0.1281252216024528,0.47057763646462764,0.0,0.11427691901791176,0.0,0.0,-3.306215855821438e-05,0.05292156088465578,0.0,-0.013881364743099247],[0.39355885269113106,0.16666666666666666,0.48114213453909027,0.16666666666666666,0.08758328184795926,0.0,0.39780880120575696,0.16666666666666666,0.03290209001443103,0.39780880120575696,0.16666666666666666,0.03333168231541395,0.48844609301223213,0.16666666666666666,0.031525183058769606,0.0,0.0,0.00042959230098293624,-0.09063729180647524,0.0,-0.0013769069556614092],[0.7602677186074751,0.5,0.75,0.5,-0.010267718607475098,0.0,0.7602677186074751,0.5,0.02819495460607681,0.7602677186074751,0.5,0.02875035206140192,0.7602677186074751,0.5,0.027141233721700037,0.0,0.0,0.0005553974553251124,0.0,0.0,-0.0010537208843767723],[0.5350531043370513,0.0,0.532089344202718,0.0,-0.002963760134333193,0.0,0.40807651981323206,0.0,0.06098686204074494,0.40807651981323206,0.0,0.058729127268904675,0.30292156088465577,0.0,0.06008407574851816,0.0,0.0,-0.0022577347718402605,0.10515495892857625,0.0,-0.0009027862922267807],[0.30292156088465577,0.0,1.0,1.0,0.6970784391153443,1.0,1.0,1.0,0.07502269228556387,1.0,1.0,0.07575653513189834,1.0,1.0,0.056082323361862384,0.0,0.0,0.0007338428463344694,0.0,0.0,-0.018940368923701486],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.022945575464146283,1.0,1.0,0.023820726239481584,1.0,1.0,0.0237067140594784,0.0,0.0,0.0008751507753353033,0.0,0.0,0.0007611385953321233],[0.27250978843597823,0.0,0.27250978843597823,0.0,0.0,0.0,0.34853916329616963,0.0,0.03141126617552235,0.34853916329616963,0.0,0.03171527904534692,0.34853916329616963,0.0,0.031127929671006974,0.0,0.0,0.0003040128698245656,0.0,0.0,-0.0002833365045153755],[0.3247431864798987,0.0,0.0644754678724236,0.0,-0.2602677186074751,0.0,0.23410589467342346,0.0,0.2913918147804127,0.23410589467342346,0.0,0.2898665013915064,0.23410589467342346,0.0,0.3087357255985139,0.0,0.0,-0.001525313388906286,0.0,0.0,0.01734391081810123],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.16963042680099985,0.0,0.0630004629577564,0.16963042680099985,0.0,0.06284300325199017,0.16963042680099985,0.0,0.06532566037814765,0.0,0.0,-0.00015745970576623648,0.0,0.0,0.0023251974203912407],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.013443501886536079,0.0,0.0,0.013165174626094435,0.0,0.0,0.014246681569828073,0.0,0.0,-0.00027832726044164344,0.0,0.0,0.0008031796832919938],[0.38724430313129427,0.0,0.42989814540847493,0.0,0.042653842277180685,0.0,0.20073036209041273,0.0,0.08551150750069779,0.30588532101898896,0.0,0.08448451426857274,0.30588532101898896,0.0,0.08634806723839816,-0.10515495892857625,0.0,-0.0010269932321250494,-0.10515495892857625,0.0,0.0008365597377003879],[0.34853916329616963,0.0,0.40571067269545136,0.0,0.0571715093992817,0.0,0.5485813625458471,0.16666666666666666,0.06724359259746891,0.5079018714896945,0.16666666666666666,0.06652775458103118,0.4841058946734235,0.16666666666666666,0.0647032309583678,0.04067949105615265,0.0,-0.0007158380164377286,0.0644754678724236,0.0,-0.0025403616391010877],[0.9166666666666666,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.0,0.0,0.8769765845238192,0.6666666666666666,0.013213234201814349,0.8769765845238192,0.6666666666666666,0.012785671968705071,0.8769765845238192,0.6666666666666666,0.014123993367404636,0.0,0.0,-0.00042756223310927666,0.0,0.0,0.0009107591655902889],[0.21958822755132246,0.0,0.21228426907818054,0.0,-0.007303958473141904,0.0,0.3392608536019997,0.0,0.031742637910799884,0.3392608536019997,0.0,0.031790603212238894,0.3392608536019997,0.0,0.029598535279186478,0.0,0.0,4.796530143901049e-05,0.0,0.0,-0.0021441026316133976],[0.6372443031312943,0.16666666666666666,0.692441461309548,0.16666666666666666,0.055197158178253665,0.0,0.7321315434523955,0.3333333333333333,0.012270078751613811,0.7321315434523955,0.3333333333333333,0.012675526338653402,0.7321315434523955,0.3333333333333333,0.014237794556254643,0.0,0.0,0.00040544758703959334,0.0,0.0,0.00196771580464083],[0.679898145408475,0.3333333333333333,0.7747853857295762,0.5,0.09488724032110114,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.0402168804365709,0.8769765845238192,0.6666666666666666,0.040445505448335466,0.8769765845238192,0.6666666666666666,0.038921254588424235,0.0,0.0,0.000228625011764562,0.0,0.0,-0.001295625848146664],[0.2747853857295761,0.0,0.28208934420271803,0.0,0.007303958473141904,0.0,0.28208934420271803,0.0,0.038593084277060534,0.28208934420271803,0.0,0.03927720434688776,0.44875601086938466,0.0,0.036756422995011646,0.0,0.0,0.0006841200698272269,-0.16666666666666666,0.0,-0.001836661282048889],[0.13625489421798911,0.0,0.20073036209041273,0.0,0.0644754678724236,0.0,0.21533827903669653,0.0,0.00013811671257725326,0.21533827903669653,0.0,0.00016030254735181047,0.21533827903669653,0.0,0.0001941289691843538,0.0,0.0,2.2185834774557213e-05,0.0,0.0,5.6012256607100564e-05],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.15511275967889884,0.0,0.01864397789274514,0.15511275967889884,0.0,0.0180058980769111,0.15511275967889884,0.0,0.01702266091156372,0.0,0.0,-0.0006380798158340447,0.0,0.0,-0.0016213169811814204],[0.793643251190486,0.5,0.7718216255952429,0.5,-0.02182162559524292,0.0,0.7718216255952429,0.5,0.097873486267907,0.6769343852741417,0.3333333333333333,0.09746103652787698,0.7718216255952429,0.5,0.09518533556258311,0.09488724032110114,0.16666666666666666,-0.00041244974003002143,0.0,0.0,-0.002688150705323878],[0.28406369542374604,0.0,0.21958822755132246,0.0,-0.0644754678724236,0.0,0.3862548942179891,0.16666666666666666,0.11242875644152944,0.21958822755132246,0.0,0.11360250853368148,0.15511275967889884,0.0,0.11627803173794922,0.16666666666666666,0.16666666666666666,0.0011737520921520758,0.23114213453909027,0.16666666666666666,0.0038492752964198154],[0.6914520523962429,0.3333333333333333,0.7103099178571526,0.3333333333333333,0.01885786546090973,0.0,0.8154648767857289,0.5,0.02929625381453139,0.8154648767857289,0.5,0.02973378557346092,0.8154648767857289,0.5,0.02861237279307977,0.0,0.0,0.0004375317589295269,0.0,0.0,-0.0006838810214516183],[0.5182598399213523,0.16666666666666666,0.5109558814482104,0.16666666666666666,-0.007303958473141904,0.0,0.33698525630840187,0.0,0.06266639702055392,0.33698525630840187,0.0,0.06216826216092689,0.33698525630840187,0.0,0.06519774364325377,0.0,0.0,-0.0004981348596270265,0.0,0.0,0.0025313466226998577],[0.6081187190629095,0.3333333333333333,0.6666666666666666,0.6666666666666666,0.05854794760375722,0.3333333333333333,0.7384460930122322,0.6666666666666666,0.025120759546890723,0.7384460930122322,0.6666666666666666,0.025142941348378665,0.7384460930122322,0.6666666666666666,0.02275083185819571,0.0,0.0,2.2181801487951118e-05,0.0,0.0,-0.0023699276886950025],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.004544517277032104,1.0,1.0,0.004373420452039092,1.0,1.0,0.0018579591740733844,0.0,0.0,-0.00017109682499301263,0.0,0.0,-0.00268655810295872],[0.5350531043370513,0.0,0.9051127596788988,0.8333333333333334,0.37005965534184765,0.8333333333333334,1.0,1.0,0.022813026007154878,1.0,1.0,0.023229370540499134,1.0,1.0,0.021803736447439274,0.0,0.0,0.0004163445333442625,0.0,0.0,-0.0010092895597156029],[0.7268921860244643,0.5,0.7487138116197073,0.5,0.02182162559524292,0.0,0.5631892794921308,0.16666666666666666,0.04338828738824322,0.5747431864798987,0.16666666666666666,0.04357432425720825,0.6362548942179891,0.3333333333333333,0.04725796316657982,-0.011553906987767823,0.0,0.00018603686896501886,-0.07306561472585824,-0.16666666666666666,0.0038696757783365926],[0.16963042680099985,0.0,0.16963042680099985,0.0,0.0,0.0,0.3131892794921309,0.0,0.04866527175232177,0.3131892794921309,0.0,0.049299616199670715,0.3131892794921309,0.0,0.04765388585781901,0.0,0.0,0.0006343444473489388,0.0,0.0,-0.001011385894502767],[0.3820049457033632,0.0,0.3654226775360514,0.0,-0.016582268167311842,0.0,0.4705776364646277,0.0,0.3152796703882617,0.575732595393204,0.0,0.3108102041226145,0.3654226775360514,0.0,0.29278300392295326,-0.10515495892857625,0.0,-0.004469466265647255,0.10515495892857625,0.0,-0.022496666465308512],[0.0644754678724236,0.0,0.07177942634556551,0.0,0.007303958473141904,0.0,0.2487138116197073,0.0,0.06383675754093772,0.17693438527414176,0.0,0.06502154901599357,0.17693438527414176,0.0,0.0654594076315513,0.07177942634556551,0.0,0.00118479147505585,0.07177942634556551,0.0,0.0016226500906135765],[0.30588532101898896,0.0,0.2529637601343332,0.0,-0.05292156088465578,0.0,0.23114213453909027,0.0,0.04851957581570154,0.2718216255952429,0.0,0.04892140283223267,0.3144754678724236,0.0,0.04828346871086752,-0.04067949105615265,0.0,0.0004018270165311057,-0.08333333333333333,0.0,-0.00023610710483403096],[1.0,1.0,0.8551549589285763,0.6666666666666666,-0.14484504107142374,-0.3333333333333333,0.7718216255952429,0.5,0.05545842346361698,0.7718216255952429,0.5,0.05526200595277938,0.7718216255952429,0.5,0.055112235103981756,0.0,0.0,-0.0001964175108376058,0.0,0.0,-0.00034618835963521846],[0.4384882922619096,0.3333333333333333,0.5833333333333334,0.5,0.14484504107142374,0.16666666666666666,0.7195882275513225,0.5,0.21740244605715164,0.7195882275513225,0.5,0.22055118302466137,0.7195882275513225,0.5,0.21314035564374356,0.0,0.0,0.0031487369675097117,0.0,0.0,-0.004262090413408084],[0.5539109697979608,0.0,1.0,1.0,0.446089030202039,1.0,1.0,1.0,0.06448262930000725,1.0,1.0,0.06454959184567614,1.0,1.0,0.07657967625932456,0.0,0.0,6.696254566888018e-05,0.0,0.0,0.0120970469593173],[0.39780880120575696,0.0,0.4051127596788988,0.16666666666666666,0.007303958473141904,0.16666666666666666,0.4384882922619096,0.16666666666666666,0.06540297073023,0.4384882922619096,0.16666666666666666,0.06619502688378086,0.4384882922619096,0.16666666666666666,0.06756580200787665,0.0,0.0,0.0007920561535508416,0.0,0.0,0.0021628312776466392],[0.07177942634556551,0.0,0.20803432056355464,0.0,0.13625489421798911,0.0,0.08333333333333333,0.0,0.02846672385683681,0.08333333333333333,0.0,0.028182321723459507,0.08333333333333333,0.0,0.030688849817035558,0.0,0.0,-0.000284402133377301,0.0,0.0,0.0022221259601987483],[0.2579018714896944,0.0,0.33698525630840187,0.0,0.07908338481870741,0.0,0.3703607888914126,0.0,0.04145100116625045,0.3703607888914126,0.0,0.041062465542580175,0.4348362567638362,0.0,0.04009610378963027,0.0,0.0,-0.0003885356236702749,-0.0644754678724236,0.0,-0.0013548973766201757],[0.6987560108693848,0.3333333333333333,0.6769343852741417,0.3333333333333333,-0.02182162559524292,0.0,0.5350531043370513,0.0,0.02740481333139901,0.5350531043370513,0.0,0.02686757063081213,0.5234991973492834,0.0,0.030323173432001152,0.0,0.0,-0.0005372427005868799,0.011553906987767823,0.0,0.002918360100602143],[0.0644754678724236,0.0,0.1289509357448472,0.0,0.0644754678724236,0.0,0.23410589467342346,0.0,0.05332538929114228,0.23410589467342346,0.0,0.05360377477358275,0.23410589467342346,0.0,0.04924061886904044,0.0,0.0,0.00027838548244048906,0.0,0.0,-0.004084770422101819],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,5.981003227790323e-05,1.0,1.0,4.2999867410961356e-05,1.0,1.0,0.00018225803080838213,0.0,0.0,-1.6810164866941876e-05,0.0,0.0,0.00012244799853047887],[0.24871381161970726,0.0,0.8769765845238192,0.6666666666666666,0.6282627729041118,0.6666666666666666,0.9051127596788988,0.8333333333333334,0.3474372587128993,0.9051127596788988,0.8333333333333334,0.34761598471050387,0.9051127596788988,0.8333333333333334,0.3853951867183086,0.0,0.0,0.0001787259976046169,0.0,0.0,0.037957928005409265],[0.5936010519408085,0.3333333333333333,0.7384460930122322,0.5,0.14484504107142374,0.16666666666666666,0.6769343852741417,0.3333333333333333,0.02311833895470722,0.6769343852741417,0.3333333333333333,0.022377780089722615,0.6769343852741417,0.3333333333333333,0.023117020447337284,0.0,0.0,-0.0007405588649846134,0.0,0.0,-1.3185073699419302e-06],[0.9166666666666666,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.02182162559524292,0.0,1.0,1.0,0.01008445314770509,1.0,1.0,0.010123771484234403,1.0,1.0,0.008413701589855485,0.0,0.0,3.931833652931407e-05,0.0,0.0,-0.001670751557849602],[0.7602677186074751,0.5,0.6247009872302213,0.3333333333333333,-0.1355667313772538,-0.16666666666666666,0.7384460930122322,0.5,0.23722913214822391,0.5717794263455654,0.3333333333333333,0.24307119432672655,0.5717794263455654,0.3333333333333333,0.2365040013648062,0.16666666666666666,0.16666666666666666,0.005842062178502645,0.16666666666666666,0.16666666666666666,-0.0007251307834176806],[0.16963042680099985,0.0,0.21228426907818054,0.0,0.042653842277180685,0.0,0.29561760241151386,0.0,0.08519039716656701,0.29561760241151386,0.0,0.08528392535536249,0.23114213453909027,0.0,0.08643758811283005,0.0,0.0,9.352818879548596e-05,0.0644754678724236,0.0,0.0012471909462630484],[0.6653804782863739,0.3333333333333333,0.6038687705482836,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.793643251190486,0.5,0.03621761692829732,0.793643251190486,0.5,0.036119603301801896,0.7602677186074751,0.5,0.032797234025222013,0.0,0.0,-9.80136264954233e-05,0.03337553258301074,0.0,-0.003420382903075303],[0.7103099178571526,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.22817837440475708,0.5,0.9384882922619097,0.8333333333333334,0.14903300510811376,0.9384882922619097,0.8333333333333334,0.14978364158870863,1.0,1.0,0.16199558705113107,0.0,0.0,0.0007506364805948667,-0.061511707738090414,-0.16666666666666666,0.012962581943017302],[0.0,0.0,0.18848829226190958,0.0,0.18848829226190958,0.0,0.07177942634556551,0.0,0.05131866439471123,0.07177942634556551,0.0,0.05247297907000892,0.07177942634556551,0.0,0.051527906189412026,0.0,0.0,0.001154314675297693,0.0,0.0,0.00020924179470080124],[0.9166666666666666,0.8333333333333334,0.692441461309548,0.16666666666666666,-0.22422520535711873,-0.6666666666666666,0.6091081279762146,0.0,0.19326752016339324,0.6091081279762146,0.0,0.19138272581160712,0.6309297535714576,0.0,0.18116690636686217,0.0,0.0,-0.001884794351786163,-0.02182162559524292,0.0,-0.012100613796531089],[0.7321315434523955,0.3333333333333333,0.7539531690476385,0.3333333333333333,0.02182162559524292,0.0,0.5975542209884468,0.0,0.041877723156556766,0.5975542209884468,0.0,0.04221914889613884,0.5975542209884468,0.0,0.047443437503112695,0.0,0.0,0.00034142573958208174,0.0,0.0,0.00556571434655593],[0.75,0.6666666666666666,0.7384460930122322,0.6666666666666666,-0.011553906987767823,0.0,0.8333333333333334,0.8333333333333334,0.06908290484782016,0.8333333333333334,0.8333333333333334,0.06984813459008059,0.8333333333333334,0.8333333333333334,0.06932500888994093,0.0,0.0,0.0007652297422604343,0.0,0.0,0.00024210404212078365],[0.3102255193577977,0.0,0.3217794263455655,0.0,0.011553906987767823,0.0,0.5936010519408085,0.16666666666666666,0.11231540593469647,0.5936010519408085,0.16666666666666666,0.11251327362684822,0.5936010519408085,0.16666666666666666,0.11008276758939546,0.0,0.0,0.00019786769215176985,0.0,0.0,-0.0022326383453010004],[0.7132736779914858,0.3333333333333333,0.7539531690476385,0.3333333333333333,0.04067949105615265,0.0,0.4821315434523954,0.16666666666666666,0.1600074665804326,0.4821315434523954,0.16666666666666666,0.15903866607344036,0.4153804782863739,0.16666666666666666,0.17052791486893673,0.0,0.0,-0.0009688005069922488,0.06675106516602149,0.0,0.010520448288504151],[0.9166666666666666,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.0,0.0,0.9166666666666666,0.8333333333333334,5.433605193943305e-05,0.9166666666666666,0.8333333333333334,2.857911803160624e-05,0.9166666666666666,0.8333333333333334,0.00011121494545158457,0.0,0.0,-2.575693390782681e-05,0.0,0.0,5.6878893512151515e-05],[0.21958822755132246,0.0,0.21958822755132246,0.0,0.0,0.0,0.14780880120575693,0.0,0.04268978937085304,0.14780880120575693,0.0,0.0430853850984648,0.14780880120575693,0.0,0.043404800820516044,0.0,0.0,0.00039559572761177644,0.0,0.0,0.0007150114496630118],[0.9384882922619097,0.8333333333333334,0.7747853857295762,0.5,-0.16370290653233346,-0.3333333333333333,0.9384882922619097,0.8333333333333334,0.0519308104617199,0.9384882922619097,0.8333333333333334,0.05210689952074241,0.9384882922619097,0.8333333333333334,0.050901481615247664,0.0,0.0,0.00017608905902251793,0.0,0.0,-0.001029328846472231],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.8978088012057569,0.8333333333333334,0.08180205334572181,0.8978088012057569,0.8333333333333334,0.08244052483479979,0.8978088012057569,0.8333333333333334,0.08168158866262375,0.0,0.0,0.0006384714890779797,0.0,0.0,-0.00012046468309804409],[0.4153804782863739,0.16666666666666666,0.3320471449530406,0.0,-0.08333333333333333,-0.16666666666666666,0.4609980806978878,0.0,0.028270112902217533,0.4609980806978878,0.0,0.02833128023643219,0.4609980806978878,0.0,0.026798023447475505,0.0,0.0,6.116733421465627e-05,0.0,0.0,-0.0014720894547420246],[0.5872865023809717,0.0,0.5654648767857288,0.0,-0.02182162559524292,0.0,0.532089344202718,0.0,0.027995791744545997,0.532089344202718,0.0,0.028384624705592512,0.49871381161970724,0.0,0.029487561266689142,0.0,0.0,0.0003888329610465156,0.03337553258301074,0.0,0.001491769522143152],[0.7205776364646277,0.3333333333333333,1.0,1.0,0.27942236353537236,0.6666666666666666,1.0,1.0,0.1631983117137742,1.0,1.0,0.16385429656559794,1.0,1.0,0.18881224130761884,0.0,0.0,0.0006559848518237673,0.0,0.0,0.025613929593844658],[0.6154226775360514,0.3333333333333333,0.643558852691131,0.5,0.028136175155079667,0.16666666666666666,0.541367653896888,0.3333333333333333,0.05619071417625545,0.541367653896888,0.3333333333333333,0.057644497054976186,0.541367653896888,0.3333333333333333,0.05836319964625807,0.0,0.0,0.0014537828787207464,0.0,0.0,0.0021724854700026198],[0.18848829226190958,0.0,0.17693438527414176,0.0,-0.011553906987767823,0.0,0.17693438527414176,0.0,0.06805900568743031,0.17693438527414176,0.0,0.06860134137854738,0.15511275967889884,0.0,0.06659033441898393,0.0,0.0,0.000542335691117058,0.02182162559524292,0.0,-0.0014686712684463853],[0.40807651981323206,0.16666666666666666,0.23844609301223219,0.16666666666666666,-0.16963042680099985,0.0,0.4841058946734235,0.16666666666666666,0.14745640621483674,0.40807651981323206,0.16666666666666666,0.14675666366550413,0.3551549589285763,0.16666666666666666,0.1477177533707457,0.07602937486019143,0.0,-0.0006997425493325639,0.1289509357448472,0.0,0.0002613471559089695],[0.4384882922619096,0.0,0.40807651981323206,0.0,-0.030411772448677554,0.0,0.5936010519408085,0.16666666666666666,0.06701423792400363,0.5936010519408085,0.16666666666666666,0.06722013287499319,0.5936010519408085,0.16666666666666666,0.06501449174925394,0.0,0.0,0.00020589495098955366,0.0,0.0,-0.0019997461747496875],[0.13625489421798911,0.0,0.1289509357448472,0.0,-0.007303958473141904,0.0,0.2652058299628363,0.0,0.03665158499435377,0.19342640361727081,0.0,0.03725475567437573,0.2652058299628363,0.0,0.036259863081555405,0.07177942634556551,0.0,0.0006031706800219629,0.0,0.0,-0.0003917219127983625],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.11530798059825821,1.0,1.0,0.1163829584446709,1.0,1.0,0.09423749025806936,0.0,0.0,0.001074977846412706,0.0,0.0,-0.021070490340188843],[0.4768921860244643,0.3333333333333333,0.4695882275513224,0.3333333333333333,-0.007303958473141904,0.0,0.5529215608846557,0.3333333333333333,0.1377097374487956,0.5529215608846557,0.3333333333333333,0.13882170849275266,0.4507303620904127,0.16666666666666666,0.13959564829958357,0.0,0.0,0.0011119710439570338,0.10219119879424306,0.16666666666666666,0.0018859108507879464],[0.43187249662950294,0.16666666666666666,0.43187249662950294,0.16666666666666666,0.0,0.0,0.2652058299628363,0.0,0.1217019366087886,0.2652058299628363,0.0,0.12015755980033567,0.2652058299628363,0.0,0.12302456385053202,0.0,0.0,-0.0015443768084529564,0.0,0.0,0.0013226272417434385],[0.8333333333333334,0.8333333333333334,0.8978088012057569,0.8333333333333334,0.0644754678724236,0.0,1.0,1.0,0.05210794876540825,1.0,1.0,0.05062449320104697,1.0,1.0,0.05486338305827442,0.0,0.0,-0.0014834555643612735,0.0,0.0,0.0027554342928661816],[0.8154648767857289,0.5,0.8154648767857289,0.5,0.0,0.0,0.8154648767857289,0.5,0.029259191822020598,0.8154648767857289,0.5,0.029887010195518236,0.8154648767857289,0.5,0.02788897635637677,0.0,0.0,0.0006278183734976389,0.0,0.0,-0.001370215465643826],[0.2529637601343332,0.0,0.13625489421798911,0.0,-0.11670886591634407,0.0,0.27250978843597823,0.0,0.2513299841566273,0.37766474736455447,0.0,0.248778846176655,0.37766474736455447,0.0,0.2490817224588402,-0.10515495892857625,0.0,-0.002551137979972267,-0.10515495892857625,0.0,-0.002248261697787054],[0.3217794263455655,0.0,0.4051127596788988,0.0,0.08333333333333333,0.0,0.39355885269113106,0.0,0.0023833136466410326,0.4051127596788988,0.0,0.0022589144503282173,0.4051127596788988,0.0,0.0023637157445043555,-0.011553906987767823,0.0,-0.00012439919631281545,-0.011553906987767823,0.0,-1.9597902136676938e-05],[0.3320471449530406,0.0,0.3747009872302213,0.0,0.042653842277180685,0.0,0.21958822755132246,0.0,0.03183537466792055,0.21958822755132246,0.0,0.03202680215088107,0.21958822755132246,0.0,0.0335614097305695,0.0,0.0,0.00019142748296052727,0.0,0.0,0.001726035062648947],[0.5089815302271824,0.0,0.532089344202718,0.0,0.023107813975535647,0.0,0.5247853857295762,0.0,0.0368318914179949,0.5247853857295762,0.0,0.03806357762550083,0.5247853857295762,0.0,0.03619638876112617,0.0,0.0,0.001231686207505925,0.0,0.0,-0.000635502656868738],[0.5529215608846557,0.16666666666666666,0.5747431864798987,0.16666666666666666,0.02182162559524292,0.0,0.429898145408475,0.0,0.04998225443573387,0.429898145408475,0.0,0.04934600412097017,0.4914098531465654,0.16666666666666666,0.051724380041692115,0.0,0.0,-0.0006362503147636993,-0.061511707738090414,-0.16666666666666666,0.0017421256059582495],[0.9051127596788988,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.011553906987767823,0.0,0.9166666666666666,0.8333333333333334,0.0001417507118793613,0.9166666666666666,0.8333333333333334,0.00013979433020058034,0.9166666666666666,0.8333333333333334,0.00040761672023208135,0.0,0.0,-1.956381678780992e-06,0.0,0.0,0.00026586600835272],[0.07177942634556551,0.0,0.21228426907818054,0.0,0.14050484273261502,0.0,0.21958822755132246,0.0,0.09615587174641288,0.21958822755132246,0.0,0.09507282367964907,0.21958822755132246,0.0,0.08979851559259695,0.0,0.0,-0.0010830480667638027,0.0,0.0,-0.006357356153815926],[0.20073036209041273,0.0,0.23844609301223219,0.0,0.03771573092181946,0.0,0.4269343852741418,0.16666666666666666,0.09544938191673824,0.4269343852741418,0.16666666666666666,0.09516958766410206,0.4196304268009999,0.16666666666666666,0.09004866871280583,0.0,0.0,-0.0002797942526361644,0.007303958473141904,0.0,-0.005400713203932407],[0.4695882275513224,0.16666666666666666,0.4695882275513224,0.16666666666666666,0.0,0.0,0.48114213453909027,0.16666666666666666,0.0028434758395652717,0.48114213453909027,0.16666666666666666,0.00294224148244537,0.48114213453909027,0.16666666666666666,0.0029152555297242816,0.0,0.0,9.876564288009879e-05,0.0,0.0,7.177969015901026e-05],[0.5862970934676666,0.3333333333333333,0.6666666666666666,0.5,0.08036957319900014,0.16666666666666666,0.7311421345390903,0.5,0.0378710481678821,0.7311421345390903,0.5,0.03815456148959776,0.7311421345390903,0.5,0.0365152414035615,0.0,0.0,0.0002835133217156593,0.0,0.0,-0.0013558067643205972],[0.20803432056355464,0.0,0.20073036209041273,0.0,-0.007303958473141904,0.0,0.3144754678724236,0.16666666666666666,0.047853904610037495,0.3144754678724236,0.16666666666666666,0.04872478635201572,0.3144754678724236,0.16666666666666666,0.04546494828385219,0.0,0.0,0.0008708817419782245,0.0,0.0,-0.0023889563261853095],[0.43917645510264486,0.0,0.40807651981323206,0.0,-0.03109993528941286,0.0,0.29136765389688796,0.0,0.02710991337303366,0.29136765389688796,0.0,0.027871054161126615,0.29136765389688796,0.0,0.028460128944906543,0.0,0.0,0.0007611407880929628,0.0,0.0,0.0013502155718728894],[0.4821315434523954,0.0,0.4705776364646277,0.0,-0.011553906987767823,0.0,0.4705776364646277,0.0,0.03612808752038902,0.3987982101190621,0.0,0.03678467022361263,0.4705776364646277,0.0,0.037232328366553026,0.07177942634556551,0.0,0.000656582703223611,0.0,0.0,0.001104240846164006],[0.42259418693533307,0.0,0.9384882922619097,0.8333333333333334,0.5158941053265765,0.8333333333333334,1.0,1.0,0.09309915290968547,1.0,1.0,0.09427528403179182,1.0,1.0,0.10551905833370796,0.0,0.0,0.0011761311221063669,0.0,0.0,0.012419905424022493],[0.1289509357448472,0.0,0.1289509357448472,0.0,0.0,0.0,0.13625489421798911,0.0,0.02685540221148357,0.13625489421798911,0.0,0.027029384622011876,0.20073036209041273,0.0,0.02571081912000965,0.0,0.0,0.00017398241052829963,-0.0644754678724236,0.0,-0.0011445830914739259],[0.23844609301223219,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.7000421992496774,0.6666666666666666,1.0,1.0,0.19044177067393941,1.0,1.0,0.19058133620252474,1.0,1.0,0.23586246213046128,0.0,0.0,0.00013956552858535148,0.0,0.0,0.045420691456521896],[0.22689218602446437,0.0,0.22689218602446437,0.0,0.0,0.0,0.3102255193577977,0.0,0.02268908591230681,0.3102255193577977,0.0,0.023418857171077386,0.3217794263455655,0.0,0.022165655603887637,0.0,0.0,0.0007297712587705732,-0.011553906987767823,0.0,-0.0005234303084191729],[0.4756059976441716,0.0,0.4871599046319395,0.0,0.011553906987767823,0.0,0.29867161237002987,0.0,0.05803216453245317,0.29867161237002987,0.0,0.05768700274833466,0.29136765389688796,0.0,0.059339383515665735,0.0,0.0,-0.00034516178411850913,0.007303958473141904,0.0,0.0013072189832125795],[0.6487982101190622,0.16666666666666666,0.7103099178571526,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.5862970934676666,0.3333333333333333,0.028221264095866186,0.6696304268009999,0.3333333333333333,0.027549892679051707,0.6696304268009999,0.3333333333333333,0.028219883422604383,-0.08333333333333333,0.0,-0.0006713714168144888,-0.08333333333333333,0.0,-1.3806732618054248e-06],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.13042932578143906,1.0,1.0,0.13021033406768792,1.0,1.0,0.13497915833456445,0.0,0.0,-0.0002189917137511496,0.0,0.0,0.00454983255312537],[0.9166666666666666,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.0,0.0,0.9166666666666666,0.8333333333333334,0.0004977675809572693,0.9166666666666666,0.8333333333333334,0.00047128394720684304,0.9051127596788988,0.8333333333333334,0.00058806712119139,0.0,0.0,-2.6483633750426104e-05,0.011553906987767823,0.0,9.029954023412081e-05],[0.3820049457033632,0.16666666666666666,0.4798559461587975,0.16666666666666666,0.09785100045543434,0.0,0.4683020391710297,0.0,0.044031800050470075,0.4683020391710297,0.0,0.04483759031470658,0.4683020391710297,0.0,0.04395710059488037,0.0,0.0,0.0008057902642365023,0.0,0.0,-7.469945558969788e-05],[0.44145205239624286,0.16666666666666666,0.5747431864798987,0.3333333333333333,0.13329113408365592,0.16666666666666666,0.7103099178571526,0.5,0.04552480802772357,0.6487982101190622,0.3333333333333333,0.0457577794169042,0.6487982101190622,0.3333333333333333,0.044759419204484445,0.061511707738090414,0.16666666666666666,0.0002329713891806175,0.061511707738090414,0.16666666666666666,-0.0007653888232391478],[0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.0,0.0,0.8154648767857288,0.5,0.03635363208743821,0.8769765845238192,0.6666666666666666,0.03592114072205769,0.793643251190486,0.5,0.03798987748017677,-0.061511707738090414,-0.16666666666666666,-0.0004324913653805289,0.02182162559524292,0.0,0.001636245392738553],[0.7602677186074751,0.5,0.3320471449530406,0.0,-0.4282205736544345,-0.5,0.4384882922619096,0.0,0.1663846002420073,0.4384882922619096,0.0,0.16473299926976434,0.4384882922619096,0.0,0.16156709719810491,0.0,0.0,-0.0016516009722429548,0.0,0.0,-0.0048175030439023495],[0.27250978843597823,0.0,0.3320471449530406,0.0,0.05953735651706238,0.0,0.3102255193577977,0.0,0.023079040648595544,0.3102255193577977,0.0,0.0228462896011466,0.3102255193577977,0.0,0.02207572440963047,0.0,0.0,-0.0002327510474489417,0.0,0.0,-0.0010033162389650712],[0.8551549589285763,0.6666666666666666,0.8333333333333334,0.6666666666666666,-0.02182162559524292,0.0,0.7718216255952429,0.6666666666666666,0.036202375529807485,0.7718216255952429,0.6666666666666666,0.03625021329119938,0.7718216255952429,0.6666666666666666,0.03931730739135112,0.0,0.0,4.783776139189841e-05,0.0,0.0,0.003114931861543638],[0.3131892794921309,0.0,0.575732595393204,0.0,0.262543315901073,0.0,0.5539109697979611,0.0,0.008164231637894643,0.5539109697979611,0.0,0.008108770246235186,0.5539109697979611,0.0,0.008130238276529887,0.0,0.0,-5.546139165945647e-05,0.0,0.0,-3.39933613647547e-05],[0.429898145408475,0.0,0.429898145408475,0.0,0.0,0.0,0.3558431217693116,0.0,0.041636712646274804,0.3558431217693116,0.0,0.04125074942567136,0.29136765389688796,0.0,0.04397574546399705,0.0,0.0,-0.00038596322060344265,0.0644754678724236,0.0,0.002339032817722246],[0.793643251190486,0.5,0.793643251190486,0.5,0.0,0.0,0.793643251190486,0.5,0.03100318563531942,0.793643251190486,0.5,0.03097871659975179,0.793643251190486,0.5,0.02995921206198658,0.0,0.0,-2.446903556762873e-05,0.0,0.0,-0.0010439735733328433],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.04879374960646645,1.0,1.0,0.04858322230904414,1.0,1.0,0.048157908508007996,0.0,0.0,-0.00021052729742231674,0.0,0.0,-0.0006358410984584594],[0.5029637601343332,0.3333333333333333,0.5029637601343332,0.3333333333333333,0.0,0.0,0.48114213453909027,0.3333333333333333,0.05935545136278919,0.48114213453909027,0.3333333333333333,0.05894566151360776,0.5529215608846557,0.3333333333333333,0.05849546929744063,0.0,0.0,-0.0004097898491814262,-0.07177942634556551,0.0,-0.0008599820653485508],[0.46030991785715253,0.16666666666666666,0.546607011324819,0.16666666666666666,0.08629709346766652,0.0,0.546607011324819,0.0,0.05210632561173164,0.5277491458639093,0.0,0.05335329727638392,0.546607011324819,0.0,0.05312248941207696,0.01885786546090973,0.0,0.0012469716646522696,0.0,0.0,0.0010161638003453233],[0.29867161237002987,0.0,0.23410589467342346,0.0,-0.06456571769660642,0.0,0.21958822755132246,0.0,0.06571893552684314,0.21958822755132246,0.0,0.06528814990960179,0.21958822755132246,0.0,0.06498711298101523,0.0,0.0,-0.00043078561724136077,0.0,0.0,-0.0007318225458279263],[0.6051549589285763,0.5,0.7341058946734235,0.5,0.1289509357448472,0.0,0.5862970934676666,0.3333333333333333,0.06929979824598484,0.5862970934676666,0.3333333333333333,0.06938432606637372,0.5862970934676666,0.3333333333333333,0.07145115699804351,0.0,0.0,8.452782038888534e-05,0.0,0.0,0.0021513587520586787],[0.7103099178571526,0.3333333333333333,0.5654648767857288,0.16666666666666666,-0.14484504107142374,-0.16666666666666666,0.6706198357143051,0.16666666666666666,0.05562407886362241,0.6706198357143051,0.16666666666666666,0.05610171716867928,0.6706198357143051,0.16666666666666666,0.054380397918435026,0.0,0.0,0.0004776383050568763,0.0,0.0,-0.0012436809451873692],[0.29364325119048584,0.0,0.3247431864798987,0.0,0.03109993528941286,0.0,0.3247431864798987,0.0,0.2314253963118239,0.35811871906290943,0.0,0.23223800350174292,0.5247853857295762,0.16666666666666666,0.20724234203924177,-0.03337553258301074,0.0,0.0008126071899189867,-0.2000421992496774,-0.16666666666666666,-0.02418305427258213],[0.6051549589285763,0.5,0.8144754678724236,0.6666666666666666,0.20932050894384735,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.0722994645247183,0.8362970934676666,0.6666666666666666,0.07300223927657871,0.9384882922619097,0.8333333333333334,0.06951971121967652,0.10219119879424306,0.16666666666666666,0.0007027747518604115,0.0,0.0,-0.002779753305041778],[0.10515495892857625,0.0,0.10515495892857625,0.0,0.0,0.0,0.4196304268009999,0.16666666666666666,0.10914599328215258,0.3551549589285763,0.16666666666666666,0.11036075378904371,0.2718216255952429,0.16666666666666666,0.11007629581363569,0.0644754678724236,0.0,0.001214760506891139,0.14780880120575693,0.0,0.0009303025314831037],[0.14355885269113103,0.0,0.15511275967889884,0.0,0.011553906987767823,0.0,0.07177942634556551,0.0,0.03126156273701681,0.07177942634556551,0.0,0.030697299569459494,0.07177942634556551,0.0,0.03284106634158126,0.0,0.0,-0.000564263167557316,0.0,0.0,0.0015795036045644474],[0.6884882922619097,0.5,0.8144754678724236,0.6666666666666666,0.125987175610514,0.16666666666666666,0.75,0.6666666666666666,0.01469043309251338,0.75,0.6666666666666666,0.01454748388340745,0.75,0.6666666666666666,0.014691679269485293,0.0,0.0,-0.0001429492091059283,0.0,0.0,1.2461769719115934e-06],[0.20803432056355464,0.0,0.29136765389688796,0.0,0.08333333333333333,0.0,0.30292156088465577,0.0,0.0499122437650806,0.30292156088465577,0.0,0.0498366370049915,0.30292156088465577,0.0,0.0483839057821212,0.0,0.0,-7.560676008909039e-05,0.0,0.0,-0.0015283379829594016],[0.40807651981323206,0.16666666666666666,0.4051127596788988,0.16666666666666666,-0.002963760134333193,0.0,0.5936010519408085,0.3333333333333333,0.13387299864403449,0.6051549589285763,0.3333333333333333,0.1353943982278747,0.5820471449530406,0.3333333333333333,0.12522840525439835,-0.011553906987767823,0.0,0.0015213995838402007,0.011553906987767823,0.0,-0.008644593389636144],[0.07177942634556551,0.0,0.0644754678724236,0.0,-0.007303958473141904,0.0,0.0,0.0,0.014922983417199645,0.0,0.0,0.014664830724339183,0.0,0.0,0.016085921305400402,0.0,0.0,-0.0002581526928604655,0.0,0.0,0.0011629378882007566],[0.29136765389688796,0.0,0.6590659287265371,0.16666666666666666,0.3676982748296492,0.16666666666666666,0.5820471449530406,0.16666666666666666,0.041096914612055724,0.5820471449530406,0.16666666666666666,0.04088818419584323,0.5205354372149502,0.0,0.042718125852824,0.0,0.0,-0.00020873041621248764,0.061511707738090414,0.16666666666666666,0.0016212112407682814],[0.3631470802424535,0.0,0.3558431217693116,0.0,-0.007303958473141904,0.0,0.21958822755132246,0.0,0.047454368012416155,0.21958822755132246,0.0,0.04634310151314747,0.13625489421798911,0.0,0.05122260514979705,0.0,0.0,-0.0011112664992686753,0.08333333333333333,0.0,0.0037682371373808986],[0.6769343852741417,0.3333333333333333,0.8154648767857288,0.5,0.138530491511587,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.022783973618406877,0.9384882922619097,0.8333333333333334,0.023100829573369685,0.9384882922619097,0.8333333333333334,0.022117121811528955,0.0,0.0,0.0003168559549628074,0.0,0.0,-0.0006668518068779157],[0.16666666666666666,0.16666666666666666,0.14780880120575693,0.0,-0.01885786546090973,-0.16666666666666666,0.21958822755132246,0.0,0.018580106327238003,0.21958822755132246,0.0,0.01907966445709362,0.21958822755132246,0.0,0.01805440042457986,0.0,0.0,0.0004995581298556198,0.0,0.0,-0.0005257059026581406],[0.07177942634556551,0.0,0.13625489421798911,0.0,0.0644754678724236,0.0,0.19342640361727081,0.0,0.011632685544798085,0.19342640361727081,0.0,0.011743749864809487,0.19342640361727081,0.0,0.011712009021393362,0.0,0.0,0.0001110643200114,0.0,0.0,7.93234765952759e-05],[0.3247431864798987,0.0,0.3247431864798987,0.0,0.0,0.0,0.27250978843597823,0.0,0.041322898170267484,0.37766474736455447,0.0,0.040811436866057225,0.27981374690912014,0.0,0.04407473642933399,-0.10515495892857625,0.0,-0.0005114613042102559,-0.007303958473141904,0.0,0.002751838259066507],[0.46030991785715253,0.16666666666666666,0.46030991785715253,0.16666666666666666,0.0,0.0,0.5654648767857288,0.16666666666666666,0.034182561201927954,0.5654648767857288,0.16666666666666666,0.033791534215443224,0.5654648767857288,0.16666666666666666,0.03345176147997241,0.0,0.0,-0.00039102698648472615,0.0,0.0,-0.0007307997219555312],[0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.0,0.0,0.8769765845238192,0.6666666666666666,0.05625717740289024,0.8769765845238192,0.6666666666666666,0.05639034706909484,0.8769765845238192,0.6666666666666666,0.057382114941042985,0.0,0.0,0.00013316966620460067,0.0,0.0,0.0011249375381527386],[0.37994034465815235,0.0,0.35811871906290943,0.0,-0.02182162559524292,0.0,0.44441581253057594,0.0,0.06445540941749885,0.37994034465815235,0.0,0.06427097804893783,0.44441581253057594,0.0,0.06499801138658692,0.0644754678724236,0.0,-0.0001844313685610228,0.0,0.0,0.0005426019690880671],[0.3131892794921309,0.0,0.2487138116197073,0.0,-0.0644754678724236,0.0,0.3131892794921309,0.0,0.03915018254452883,0.3131892794921309,0.0,0.03859670525054123,0.3131892794921309,0.0,0.03718186219195843,0.0,0.0,-0.0005534772939875992,0.0,0.0,-0.0019683203525703978],[0.5539109697979608,0.16666666666666666,0.5872865023809717,0.16666666666666666,0.03337553258301074,0.0,0.5872865023809717,0.16666666666666666,0.00015367083416841488,0.5872865023809717,0.16666666666666666,9.731293703114581e-05,0.5872865023809717,0.16666666666666666,0.00019038196093881676,0.0,0.0,-5.635789713726905e-05,0.0,0.0,3.6711126770401917e-05],[0.543643251190486,0.16666666666666666,0.568428636920062,0.0,0.024785385729576115,-0.16666666666666666,0.7321315434523955,0.3333333333333333,0.05207567457969189,0.7321315434523955,0.3333333333333333,0.0526731732822296,0.7321315434523955,0.3333333333333333,0.04925660304211868,0.0,0.0,0.0005974987025377174,0.0,0.0,-0.0028190715375732076],[0.4487560108693847,0.0,1.0,1.0,0.5512439891306152,1.0,1.0,1.0,0.2285254161907132,1.0,1.0,0.22964860003418983,1.0,1.0,0.2238399633660487,0.0,0.0,0.0011231838434766178,0.0,0.0,-0.004685452824664505],[0.15511275967889884,0.0,1.0,1.0,0.8448872403211012,1.0,1.0,1.0,0.5053813636225853,1.0,1.0,0.5031822703542427,0.8333333333333334,0.8333333333333334,0.475772920540987,0.0,0.0,-0.002199093268342764,0.16666666666666666,0.16666666666666666,-0.029608443081598313],[0.7747853857295762,0.5,0.7103099178571526,0.5,-0.0644754678724236,0.0,0.8769765845238192,0.6666666666666666,0.08905223474278129,0.8769765845238192,0.6666666666666666,0.08956511042744054,0.8769765845238192,0.6666666666666666,0.08360562056915795,0.0,0.0,0.0005128756846592737,0.0,0.0,-0.005446614173623334],[0.20073036209041273,0.0,0.20803432056355464,0.0,0.007303958473141904,0.0,0.13625489421798911,0.0,0.015584855968786395,0.13625489421798911,0.0,0.015859440208756605,0.14780880120575693,0.0,0.017392352660531626,0.0,0.0,0.00027458423997020855,-0.011553906987767823,0.0,0.0018074966917452312],[0.5102677186074751,0.16666666666666666,0.5747431864798987,0.16666666666666666,0.0644754678724236,0.0,0.5218216255952429,0.16666666666666666,0.028182306505318156,0.5936010519408085,0.16666666666666666,0.02763968188808978,0.5820471449530406,0.16666666666666666,0.028064334437984863,-0.07177942634556551,0.0,-0.0005426246172283796,-0.060225519357797686,0.0,-0.0001179720673333007],[0.16963042680099985,0.0,0.14780880120575693,0.0,-0.02182162559524292,0.0,0.24140985314656538,0.0,0.02824176835843543,0.24140985314656538,0.0,0.0280090218928563,0.2529637601343332,0.0,0.027615623223608127,0.0,0.0,-0.00023274646557913214,-0.011553906987767823,0.0,-0.0006261451348273005],[0.7311421345390903,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.0644754678724236,0.0,1.0,1.0,0.17140466183791284,1.0,1.0,0.17043843847928408,1.0,1.0,0.16728284930433526,0.0,0.0,-0.0009662233586287565,0.0,0.0,-0.004121812533577605],[0.23410589467342346,0.0,0.24140985314656538,0.0,0.007303958473141904,0.0,0.20073036209041273,0.0,0.03405350171085367,0.20073036209041273,0.0,0.03398970685452399,0.20073036209041273,0.0,0.03464108163590027,0.0,0.0,-6.379485632967555e-05,0.0,0.0,0.000587579925046603],[0.20073036209041273,0.0,0.20803432056355464,0.0,0.007303958473141904,0.0,0.3131892794921309,0.0,0.03613592080612061,0.3131892794921309,0.0,0.03650481651305392,0.3131892794921309,0.0,0.037564143980856855,0.0,0.0,0.0003688957069333141,0.0,0.0,0.0014282231747362528],[0.7718216255952429,0.5,0.658076519813232,0.3333333333333333,-0.11374510578201087,-0.16666666666666666,0.7321315434523954,0.3333333333333333,0.034305067584290166,0.7321315434523954,0.3333333333333333,0.034010329163834924,0.7321315434523954,0.3333333333333333,0.031896626281828176,0.0,0.0,-0.0002947384204552428,0.0,0.0,-0.002408441302461987],[0.22689218602446437,0.0,0.20803432056355464,0.0,-0.01885786546090973,0.0,0.3515931732546857,0.0,0.06260099916234871,0.3515931732546857,0.0,0.062354962605909114,0.3515931732546857,0.0,0.06137860199895643,0.0,0.0,-0.00024603655643959675,0.0,0.0,-0.0012223971633922772],[0.8551549589285763,0.6666666666666666,0.8333333333333334,0.6666666666666666,-0.02182162559524292,0.0,0.8333333333333334,0.6666666666666666,0.010691359635126926,0.8333333333333334,0.6666666666666666,0.010391664455644645,0.8333333333333334,0.6666666666666666,0.010420181771310643,0.0,0.0,-0.0002996951794822796,0.0,0.0,-0.00027117786381628244],[0.29858136254584705,0.0,0.3131892794921309,0.0,0.014607916946283809,0.0,0.20073036209041273,0.0,0.05835011858246697,0.20073036209041273,0.0,0.057209921088975026,0.20073036209041273,0.0,0.05935693844992238,0.0,0.0,-0.0011401974934919397,0.0,0.0,0.0010068198674554134],[0.8551549589285763,0.6666666666666666,0.9166666666666666,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.9166666666666666,0.8333333333333334,0.030602729508006427,0.8551549589285763,0.6666666666666666,0.030736681314835704,0.8551549589285763,0.6666666666666666,0.03134675372846368,0.061511707738090414,0.16666666666666666,0.0001339518068292789,0.061511707738090414,0.16666666666666666,0.0007440242204572622],[0.0,0.0,0.29561760241151386,0.0,0.29561760241151386,0.0,0.08333333333333333,0.0,0.03590830130062545,0.08333333333333333,0.0,0.035713234470270104,0.08333333333333333,0.0,0.033356471767816344,0.0,0.0,-0.0001950668303553469,0.0,0.0,-0.002551829532809103],[0.1289509357448472,0.0,0.13625489421798911,0.0,0.007303958473141904,0.0,0.3436010519408084,0.16666666666666666,0.07395085665166838,0.3436010519408084,0.16666666666666666,0.07387129846064709,0.3436010519408084,0.16666666666666666,0.07648541439554783,0.0,0.0,-7.955819102129748e-05,0.0,0.0,0.002534557743879451],[0.30292156088465577,0.0,0.2747853857295761,0.0,-0.028136175155079667,0.0,0.29858136254584705,0.0,0.12825042824345756,0.23410589467342346,0.0,0.1283031206893249,0.40373632147442334,0.0,0.1269173115514626,0.0644754678724236,0.0,5.2692445867344506e-05,-0.10515495892857625,0.0,-0.001333116691994939],[0.5757325953932039,0.0,1.0,1.0,0.4242674046067962,1.0,1.0,1.0,0.09888322746384597,1.0,1.0,0.09979471217252357,1.0,1.0,0.092848320034406,0.0,0.0,0.0009114847086776385,0.0,0.0,-0.006034907429439959],[0.8551549589285763,0.6666666666666666,0.8551549589285763,0.6666666666666666,0.0,0.0,0.9384882922619097,0.8333333333333334,0.3136609732134768,0.9384882922619097,0.8333333333333334,0.3124521149435602,0.9384882922619097,0.8333333333333334,0.3158984369328317,0.0,0.0,-0.00120885826991658,0.0,0.0,0.0022374637193549388],[0.6154226775360513,0.16666666666666666,0.7321315434523955,0.3333333333333333,0.11670886591634407,0.16666666666666666,0.793643251190486,0.5,0.02003524046137633,0.793643251190486,0.5,0.019680736258570093,0.793643251190486,0.5,0.01852000944336851,0.0,0.0,-0.00035450420280623714,0.0,0.0,-0.001515231018007823],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0,0.02233483060651865,0.0,0.0,0.02192024038681192,0.0,0.0,0.022832719884650115,0.0,0.0,-0.0004145902197067301,0.0,0.0,0.0004978892781314698],[0.6478088012057569,0.3333333333333333,0.5833333333333334,0.3333333333333333,-0.0644754678724236,0.0,0.6769343852741417,0.3333333333333333,0.07958758492743859,0.6769343852741417,0.3333333333333333,0.08025513414118442,0.6653804782863739,0.3333333333333333,0.08007526162675614,0.0,0.0,0.0006675492137458236,0.011553906987767823,0.0,0.0004876766993175581],[0.5,0.0,1.0,1.0,0.5,1.0,1.0,1.0,0.0016847757114942612,1.0,1.0,0.0015549499267556437,1.0,1.0,0.000696083146252531,0.0,0.0,-0.00012982578473861724,0.0,0.0,-0.0009886925652417302],[0.4871599046319394,0.16666666666666666,0.4153804782863739,0.16666666666666666,-0.07177942634556551,0.0,0.532089344202718,0.16666666666666666,0.07293201655532318,0.532089344202718,0.16666666666666666,0.07356472769567644,0.5965648120751417,0.16666666666666666,0.07041474814315812,0.0,0.0,0.000632711140353264,-0.0644754678724236,0.0,-0.002517268412165065],[0.21958822755132246,0.0,0.14780880120575693,0.0,-0.07177942634556551,0.0,0.23114213453909027,0.0,0.05109676768239051,0.23114213453909027,0.0,0.051726550074028016,0.23114213453909027,0.0,0.04734288366043083,0.0,0.0,0.0006297823916375079,0.0,0.0,-0.003753884021959671],[0.46030991785715253,0.16666666666666666,0.46030991785715253,0.16666666666666666,0.0,0.0,0.5833333333333334,0.5,0.03158381981150856,0.5218216255952429,0.3333333333333333,0.032324919722769165,0.5218216255952429,0.3333333333333333,0.031694663220777956,0.061511707738090414,0.16666666666666666,0.0007410999112606066,0.061511707738090414,0.16666666666666666,0.00011084340926939837],[0.22689218602446437,0.0,0.3102255193577977,0.0,0.08333333333333333,0.0,0.3436010519408084,0.0,0.016215329378178885,0.3436010519408084,0.0,0.016528341670224437,0.3436010519408084,0.0,0.015694330238898904,0.0,0.0,0.00031301229204554795,0.0,0.0,-0.000520999139279981],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.020641885374795176,1.0,1.0,0.02056553314577603,1.0,1.0,0.014940454140424747,0.0,0.0,-7.635222901914802e-05,0.0,0.0,-0.00570143123437043],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.15511275967889884,0.0,0.033820572375031895,0.15511275967889884,0.0,0.032216417719909886,0.15511275967889884,0.0,0.03442578065021137,0.0,0.0,-0.0016041546551220113,0.0,0.0,0.0006052082751794724],[0.4153804782863739,0.0,0.38921865435232234,0.0,-0.026161823934051632,0.0,0.5016775717540405,0.0,0.020885521204830965,0.5016775717540405,0.0,0.021118625863366932,0.5016775717540405,0.0,0.01885700231443538,0.0,0.0,0.00023310465853596654,0.0,0.0,-0.002028518890395585],[0.4683020391710297,0.0,0.40382657129860616,0.0,-0.0644754678724236,0.0,0.2487138116197073,0.0,0.07692063861463415,0.2487138116197073,0.0,0.07630174971633648,0.2487138116197073,0.0,0.0789712530487968,0.0,0.0,-0.0006188888982976674,0.0,0.0,0.002050614434162657],[0.7321315434523955,0.3333333333333333,0.7539531690476385,0.3333333333333333,0.02182162559524292,0.0,0.7539531690476385,0.3333333333333333,0.0013782352883675803,0.7539531690476385,0.3333333333333333,0.0012346387320589524,0.7539531690476385,0.3333333333333333,0.0017474990589194759,0.0,0.0,-0.0001435965563086281,0.0,0.0,0.0003692637705518954],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.9384882922619097,0.8333333333333334,0.00015775782517733888,0.9384882922619097,0.8333333333333334,0.00014847268137865475,0.9384882922619097,0.8333333333333334,0.00020395837730321465,0.0,0.0,-9.285143798684106e-06,0.0,0.0,4.6200552125875745e-05],[0.9051127596788988,0.8333333333333334,0.8436010519408085,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.0331393643382337,1.0,1.0,0.03350277290319176,1.0,1.0,0.030756245161872493,0.0,0.0,0.0003634085649580564,0.0,0.0,-0.002383119176361211],[0.4153804782863739,0.0,0.4414520523962428,0.0,0.02607157410986884,0.0,0.46030991785715253,0.0,0.001265392318797567,0.4414520523962428,0.0,0.0013484148100505247,0.46030991785715253,0.0,0.0015064614603522524,0.01885786546090973,0.0,8.302249125295752e-05,0.0,0.0,0.00024106914155468522],[0.25,0.16666666666666666,0.23114213453909027,0.16666666666666666,-0.01885786546090973,0.0,0.3333333333333333,0.3333333333333333,0.03896011688191247,0.3333333333333333,0.3333333333333333,0.03978934719660997,0.3333333333333333,0.3333333333333333,0.03879164083907491,0.0,0.0,0.0008292303146974961,0.0,0.0,-0.00016847604283756247],[0.6091081279762146,0.0,1.0,1.0,0.39089187202378534,1.0,1.0,1.0,0.011216614710687163,1.0,1.0,0.01099955298747779,0.9384882922619097,0.8333333333333334,0.011577834869196236,0.0,0.0,-0.00021706172320937262,0.061511707738090414,0.16666666666666666,0.0003612201585090729],[0.8154648767857289,0.5,0.658076519813232,0.3333333333333333,-0.15738835697249673,-0.16666666666666666,0.6154226775360514,0.16666666666666666,0.019778704399761732,0.6769343852741417,0.3333333333333333,0.019220136763289482,0.6769343852741417,0.3333333333333333,0.01994881707841768,-0.061511707738090414,-0.16666666666666666,-0.0005585676364722507,-0.061511707738090414,-0.16666666666666666,0.00017011267865594854],[0.6725941869353331,0.3333333333333333,0.6914520523962429,0.3333333333333333,0.01885786546090973,0.0,0.6914520523962429,0.3333333333333333,0.03749132543915134,0.6914520523962429,0.3333333333333333,0.036935685191685094,0.6914520523962429,0.3333333333333333,0.039610670196572634,0.0,0.0,-0.0005556402474662412,0.0,0.0,0.002119344757421295],[0.14780880120575693,0.0,0.21228426907818054,0.0,0.0644754678724236,0.0,0.13625489421798911,0.0,0.029776485687970495,0.13625489421798911,0.0,0.030346197789510133,0.13625489421798911,0.0,0.03252594809202442,0.0,0.0,0.0005697121015396416,0.0,0.0,0.0027494624040539256],[0.7103099178571526,0.5,0.8551549589285763,0.6666666666666666,0.14484504107142374,0.16666666666666666,0.7384460930122322,0.5,0.04392789264820011,0.7384460930122322,0.5,0.04355628102420713,0.7384460930122322,0.5,0.04123187227662674,0.0,0.0,-0.00037161162399297994,0.0,0.0,-0.0026960203715733788],[0.39355885269113106,0.0,0.4580343205635546,0.0,0.0644754678724236,0.0,0.3436010519408084,0.0,0.04142253559225249,0.3102255193577977,0.0,0.04178950769568438,0.3320471449530406,0.0,0.04226859482119013,0.03337553258301074,0.0,0.00036697210343190656,0.011553906987767823,0.0,0.0008460592289376369],[0.21958822755132246,0.0,0.24140985314656538,0.0,0.02182162559524292,0.0,0.30292156088465577,0.16666666666666666,0.012717496603520952,0.30292156088465577,0.16666666666666666,0.012801796876520244,0.30292156088465577,0.16666666666666666,0.012540524103737308,0.0,0.0,8.430027299929211e-05,0.0,0.0,-0.00017697249978364452],[0.648798210119062,0.16666666666666666,0.5872865023809717,0.0,-0.061511707738090414,-0.16666666666666666,0.5654648767857288,0.0,0.056673135481675324,0.5654648767857288,0.0,0.05654986203977594,0.5654648767857288,0.0,0.05850949025152227,0.0,0.0,-0.00012327344189937598,0.0,0.0,0.0018363547698469526],[0.3987982101190621,0.0,0.420619835714305,0.0,0.02182162559524292,0.0,0.5257747946428813,0.0,0.029090924385724068,0.5257747946428813,0.0,0.029232683985695004,0.5257747946428813,0.0,0.027463222343033254,0.0,0.0,0.0001417595999709332,0.0,0.0,-0.001627702042690815],[0.13625489421798911,0.0,0.23410589467342346,0.0,0.09785100045543434,0.0,0.29858136254584705,0.0,0.025321435633217575,0.27675973695060413,0.0,0.02454883187984634,0.23410589467342346,0.0,0.025353686841433975,0.02182162559524292,0.0,-0.000772603753371231,0.0644754678724236,0.0,3.2251208216400786e-05],[0.4841058946734235,0.16666666666666666,0.4914098531465654,0.16666666666666666,0.007303958473141904,0.0,0.4695882275513224,0.16666666666666666,0.026561171130170768,0.4695882275513224,0.16666666666666666,0.025526150033460888,0.4695882275513224,0.16666666666666666,0.02694195826715418,0.0,0.0,-0.0010350210967098707,0.0,0.0,0.0003807871369834177],[0.0,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0,0.026135063773779766,0.0644754678724236,0.0,0.025972070498712894,0.0644754678724236,0.0,0.026898084086300064,0.0,0.0,-0.00016299327506686992,0.0,0.0,0.0007630203125202954],[0.4269343852741418,0.0,0.29364325119048584,0.0,-0.13329113408365592,0.0,0.4414520523962428,0.0,0.13676471764387663,0.35811871906290943,0.0,0.14032054797034327,0.35811871906290943,0.0,0.14531232108805475,0.08333333333333333,0.0,0.0035558303264666587,0.08333333333333333,0.0,0.008547603444178159],[0.3217794263455655,0.16666666666666666,0.4051127596788988,0.16666666666666666,0.08333333333333333,0.0,0.33629709346766656,0.0,0.06704681448105908,0.33629709346766656,0.0,0.06817284540996883,0.33629709346766656,0.0,0.06533664825493614,0.0,0.0,0.0011260309289097485,0.0,0.0,-0.0017101662261229417],[0.7103099178571526,0.5,0.7311421345390903,0.6666666666666666,0.02083221668193776,0.16666666666666666,1.0,1.0,0.13119878920562003,1.0,1.0,0.13094823040918666,1.0,1.0,0.12634339114663842,0.0,0.0,-0.00025055879643336756,0.0,0.0,-0.004855398058981578],[0.3320471449530406,0.0,0.40382657129860616,0.0,0.07177942634556551,0.0,0.27981374690912014,0.0,0.06801708968319035,0.27981374690912014,0.0,0.06732603153306926,0.27981374690912014,0.0,0.06980522865354781,0.0,0.0,-0.0006910581501211134,0.0,0.0,0.0017881389703574497],[0.44875601086938466,0.0,0.4914098531465654,0.0,0.042653842277180685,0.0,0.4580343205635546,0.0,0.0075288087685642735,0.4580343205635546,0.0,0.007545638194682605,0.4580343205635546,0.0,0.009107001797369382,0.0,0.0,1.6829426118330448e-05,0.0,0.0,0.0015781930288051086],[0.5872865023809717,0.0,0.6309297535714576,0.0,0.04364325119048584,0.0,0.6309297535714576,0.0,0.1307818975111954,0.6309297535714576,0.0,0.13168141271970116,0.6309297535714576,0.0,0.13220357414693434,0.0,0.0,0.000899515208505753,0.0,0.0,0.0014216766357389263],[0.2652058299628363,0.0,1.0,1.0,0.7347941700371637,1.0,1.0,1.0,0.2802573856173557,1.0,1.0,0.2823692579251977,1.0,1.0,0.2975884534136704,0.0,0.0,0.002111872307841958,0.0,0.0,0.017331067796314725],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,1.0,1.0,0.01033987028266459,1.0,1.0,0.01063921861085678,1.0,1.0,0.009955674531576633,0.0,0.0,0.00029934832819219153,0.0,0.0,-0.0003841957510879583],[0.8362970934676666,0.6666666666666666,1.0,1.0,0.16370290653233346,0.3333333333333333,1.0,1.0,0.010065018086185158,1.0,1.0,0.009898489040255445,1.0,1.0,0.012040233942993845,0.0,0.0,-0.0001665290459297136,0.0,0.0,0.0019752158568086876],[0.5029637601343332,0.16666666666666666,0.5644754678724236,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.5747431864798987,0.16666666666666666,0.03273379801570365,0.5747431864798987,0.16666666666666666,0.03264164544203815,0.5747431864798987,0.16666666666666666,0.03248569141689273,0.0,0.0,-9.215257366549177e-05,0.0,0.0,-0.0002481065988109086],[0.793643251190486,0.5,0.8769765845238192,0.6666666666666666,0.08333333333333333,0.16666666666666666,0.793643251190486,0.5,0.053871903166981615,0.793643251190486,0.5,0.055134018163216315,0.8769765845238192,0.6666666666666666,0.05022443428319675,0.0,0.0,0.0012621149962347095,-0.08333333333333333,-0.16666666666666666,-0.0036474688837848587],[0.6256903961435265,0.16666666666666666,0.6706198357143051,0.16666666666666666,0.04492943957077857,0.0,0.7539531690476383,0.3333333333333333,0.03425359791227912,0.7539531690476383,0.3333333333333333,0.03335530817645932,0.7539531690476383,0.3333333333333333,0.030913817447111847,0.0,0.0,-0.0008982897358197966,0.0,0.0,-0.00333978046516727],[0.8436010519408085,0.6666666666666666,1.0,1.0,0.15639894805919155,0.3333333333333333,1.0,1.0,0.10840841364232613,1.0,1.0,0.10419322629939338,1.0,1.0,0.06164602305405331,0.0,0.0,-0.004215187342932741,0.0,0.0,-0.04676239058827283],[0.5654648767857288,0.16666666666666666,0.6154226775360514,0.3333333333333333,0.049957800750322585,0.16666666666666666,0.7132736779914857,0.3333333333333333,0.0438750159916273,0.7132736779914857,0.3333333333333333,0.044545779620355976,0.6299403446581523,0.16666666666666666,0.04312038615497669,0.0,0.0,0.0006707636287286827,0.08333333333333333,0.16666666666666666,-0.0007546298366506099],[0.3965226128254642,0.0,0.5717794263455654,0.16666666666666666,0.17525681352010128,0.16666666666666666,0.4695882275513224,0.16666666666666666,0.05341364579710576,0.4695882275513224,0.16666666666666666,0.0532225758567165,0.4695882275513224,0.16666666666666666,0.057103655063220654,0.0,0.0,-0.00019106994038924945,0.0,0.0,0.0036900092661149076],[0.13625489421798911,0.0,0.0,0.0,-0.13625489421798911,0.0,0.0,0.0,0.0003091578783455814,0.0,0.0,0.00030718994002464924,0.0,0.0,0.0012894691982561531,0.0,0.0,-1.9679383209321377e-06,0.0,0.0,0.0009803113199105715],[0.6884882922619097,0.5,0.7103099178571526,0.5,0.02182162559524292,0.0,0.7103099178571526,0.5,0.0132367584637628,0.7103099178571526,0.5,0.01336671708799953,0.7103099178571526,0.5,0.012832558139980832,0.0,0.0,0.00012995862423672745,0.0,0.0,-0.0004042003237819688],[0.5862970934676666,0.16666666666666666,0.4914098531465654,0.16666666666666666,-0.09488724032110114,0.0,0.6051549589285763,0.3333333333333333,0.22509338294908884,0.6769343852741417,0.3333333333333333,0.22237157395171883,0.6051549589285763,0.3333333333333333,0.2069629623985286,-0.07177942634556551,0.0,-0.0027218089973699883,0.0,0.0,-0.018130420550560234],[0.21958822755132246,0.0,0.21958822755132246,0.0,0.0,0.0,0.2602677186074751,0.0,0.002766046177670456,0.2529637601343332,0.0,0.0029931400663941814,0.2602677186074751,0.0,0.002265291256498166,0.007303958473141904,0.0,0.00022709388872372522,0.0,0.0,-0.0005007549211722904],[0.5036519229750684,0.16666666666666666,0.4507303620904127,0.16666666666666666,-0.05292156088465578,0.0,0.6154226775360514,0.16666666666666666,0.026820036287320603,0.6154226775360514,0.16666666666666666,0.02709636835407378,0.5936010519408085,0.16666666666666666,0.025503204896281523,0.0,0.0,0.0002763320667531817,0.02182162559524292,0.0,-0.0013168313910390742],[0.5029637601343332,0.16666666666666666,0.5247853857295762,0.16666666666666666,0.02182162559524292,0.0,0.4821315434523954,0.16666666666666666,0.09497383129537773,0.4821315434523954,0.16666666666666666,0.0957142033167268,0.4821315434523954,0.16666666666666666,0.09321724397123637,0.0,0.0,0.0007403720213490398,0.0,0.0,-0.0017565873241413529],[0.4841058946734235,0.16666666666666666,0.4841058946734235,0.16666666666666666,0.0,0.0,0.5862970934676666,0.3333333333333333,0.0918522747800508,0.5862970934676666,0.3333333333333333,0.09263168637601553,0.5218216255952429,0.3333333333333333,0.09055447736174792,0.0,0.0,0.0007794115959647449,0.0644754678724236,0.0,-0.0012977974183028644],[0.48844609301223213,0.0,0.5102677186074751,0.0,0.02182162559524292,0.0,0.39355885269113106,0.0,0.048089046530066876,0.39355885269113106,0.0,0.04882732858793946,0.3820049457033632,0.0,0.05064041237988557,0.0,0.0,0.0007382820578725877,0.011553906987767823,0.0,0.0025513658498186897],[0.08333333333333333,0.0,1.0,1.0,0.9166666666666666,1.0,0.9384882922619097,0.8333333333333334,0.08973943850636557,0.9384882922619097,0.8333333333333334,0.09065623620427303,1.0,1.0,0.09493773371312715,0.0,0.0,0.0009167976979074752,-0.061511707738090414,-0.16666666666666666,0.005198295206761586],[0.4507303620904127,0.0,0.3436010519408084,0.0,-0.10712931014960429,0.0,0.3247431864798987,0.0,0.03250516993430076,0.3965226128254642,0.0,0.03194488925218741,0.3247431864798987,0.0,0.034178093321895135,-0.07177942634556551,0.0,-0.0005602806821133577,0.0,0.0,0.0016729233875943702],[0.3247431864798987,0.0,0.18848829226190958,0.0,-0.13625489421798911,0.0,0.4414520523962428,0.0,0.16600050492951304,0.4414520523962428,0.0,0.16464083889710604,0.40807651981323206,0.0,0.13868254256022713,0.0,0.0,-0.0013596660324070163,0.03337553258301074,0.0,-0.027317962369285936],[0.4269343852741418,0.0,0.6666666666666666,0.6666666666666666,0.2397322813925249,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.09477346972730656,0.8978088012057569,0.8333333333333334,0.09512427836427345,0.8333333333333334,0.8333333333333334,0.08760637778748691,-0.0644754678724236,0.0,0.0003508086369669013,0.0,0.0,-0.007167091939819647],[0.3247431864798987,0.0,0.3247431864798987,0.0,0.0,0.0,0.36314708024245346,0.0,0.040344911150179935,0.3820049457033632,0.0,0.040657433867238836,0.3820049457033632,0.0,0.03995199050903035,-0.01885786546090973,0.0,0.0003125227170589028,-0.01885786546090973,0.0,-0.000392920641149586],[0.5654648767857288,0.0,0.6091081279762146,0.0,0.04364325119048584,0.0,0.5872865023809717,0.0,0.034112118836195755,0.5872865023809717,0.0,0.03484550757818763,0.5872865023809717,0.0,0.033815739343115346,0.0,0.0,0.0007333887419918683,0.0,0.0,-0.00029637949308040457],[0.40077256134009015,0.16666666666666666,0.3551549589285763,0.16666666666666666,-0.04561760241151388,0.0,0.3436010519408084,0.16666666666666666,0.13643027227437862,0.3551549589285763,0.16666666666666666,0.13802185832199,0.4051127596788988,0.3333333333333333,0.1388977737211731,-0.011553906987767823,0.0,0.0015915860476113748,-0.061511707738090414,-0.16666666666666666,0.0024675014467944894],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.007654663033746542,1.0,1.0,0.007951126655464298,1.0,1.0,0.006649575766256142,0.0,0.0,0.00029646362171775465,0.0,0.0,-0.0010050872674903998],[0.15511275967889884,0.0,0.2602677186074751,0.0,0.10515495892857625,0.0,0.15511275967889884,0.0,0.03525480495530781,0.23844609301223219,0.0,0.035086936904084966,0.23844609301223219,0.0,0.03481327101060123,-0.08333333333333333,0.0,-0.00016786805122284546,-0.08333333333333333,0.0,-0.0004415339447065815],[0.7602677186074751,0.5,0.782089344202718,0.5,0.02182162559524292,0.0,0.7103099178571526,0.5,0.039779401453700895,0.7103099178571526,0.5,0.03957291841451776,0.7103099178571526,0.5,0.042043316350052116,0.0,0.0,-0.00020648303918313933,0.0,0.0,0.0022639148963512147],[0.16963042680099985,0.0,0.13625489421798911,0.0,-0.03337553258301074,0.0,0.3320471449530406,0.0,0.05962445296619981,0.36542267753605134,0.0,0.06018102898053765,0.2602677186074751,0.0,0.06019080830095555,-0.03337553258301074,0.0,0.0005565760143378288,0.07177942634556551,0.0,0.000566355334755726],[0.6696304268009999,0.5,0.7341058946734235,0.5,0.0644754678724236,0.0,0.7718216255952429,0.6666666666666666,0.08889517044228877,0.7718216255952429,0.6666666666666666,0.08904466917274179,0.7718216255952429,0.6666666666666666,0.08749930384823656,0.0,0.0,0.00014949873045301925,0.0,0.0,-0.0013958665940522008],[0.0644754678724236,0.0,0.3551549589285763,0.0,0.29067949105615265,0.0,0.2718216255952429,0.0,0.06775882591529883,0.2718216255952429,0.0,0.06859658583970221,0.23844609301223219,0.0,0.06265422049200824,0.0,0.0,0.0008377599244033829,0.03337553258301074,0.0,-0.005104605423290598],[0.5152058299628363,0.16666666666666666,0.534063695423746,0.16666666666666666,0.01885786546090973,0.0,0.555885321018989,0.16666666666666666,0.0038856465046491206,0.555885321018989,0.16666666666666666,0.004108953191097239,0.555885321018989,0.16666666666666666,0.003941355275051438,0.0,0.0,0.0002233066864481192,0.0,0.0,5.570877040231701e-05],[0.1289509357448472,0.0,0.20803432056355464,0.0,0.07908338481870741,0.0,0.4391764551026449,0.16666666666666666,0.06563453229701852,0.4391764551026449,0.16666666666666666,0.06534912145495406,0.4391764551026449,0.16666666666666666,0.06130918823764489,0.0,0.0,-0.0002854108420644662,0.0,0.0,-0.004325344059373629],[0.9166666666666666,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.02182162559524292,0.0,0.9384882922619097,0.8333333333333334,0.01215993688669872,0.9384882922619097,0.8333333333333334,0.012273097796246926,1.0,1.0,0.011088263713399384,0.0,0.0,0.00011316090954820801,-0.061511707738090414,-0.16666666666666666,-0.0010716731732993347],[0.553910969797961,0.16666666666666666,0.6372443031312943,0.16666666666666666,0.08333333333333333,0.0,0.6706198357143051,0.16666666666666666,0.014735352913246036,0.6706198357143051,0.16666666666666666,0.014735534142699113,0.692441461309548,0.16666666666666666,0.013943803548401773,0.0,0.0,1.812294530754583e-07,-0.02182162559524292,0.0,-0.0007915493648442628],[0.36739702875707936,0.0,0.5486716123700298,0.16666666666666666,0.18127458361295046,0.16666666666666666,0.5936010519408085,0.16666666666666666,0.004007035727421191,0.5936010519408085,0.16666666666666666,0.003900727352235626,0.5936010519408085,0.16666666666666666,0.004006976921717498,0.0,0.0,-0.00010630837518556416,0.0,0.0,-5.880570369237653e-08],[0.8551549589285763,0.6666666666666666,0.8333333333333334,0.6666666666666666,-0.02182162559524292,0.0,0.9384882922619097,0.8333333333333334,0.029943099597124778,0.9384882922619097,0.8333333333333334,0.030380570333850557,0.9166666666666666,0.8333333333333334,0.02816110299245955,0.0,0.0,0.00043747073672577476,0.02182162559524292,0.0,-0.0017819966046652258],[0.27250978843597823,0.0,0.13625489421798911,0.0,-0.13625489421798911,0.0,0.2487138116197073,0.0,0.030494167286841775,0.2487138116197073,0.0,0.030686802184956525,0.24140985314656538,0.0,0.02893628796939757,0.0,0.0,0.00019263489811475036,0.007303958473141904,0.0,-0.0015578793174442053],[0.44648041357578677,0.0,0.5820471449530406,0.16666666666666666,0.1355667313772538,0.16666666666666666,0.4914098531465654,0.16666666666666666,0.01977387733648728,0.5102677186074751,0.16666666666666666,0.01931285451345969,0.5102677186074751,0.16666666666666666,0.02177798411829124,-0.01885786546090973,0.0,-0.00046102282302759394,-0.01885786546090973,0.0,0.0020041067818039643],[0.5717794263455654,0.3333333333333333,0.5644754678724236,0.3333333333333333,-0.007303958473141904,0.0,0.5747431864798987,0.16666666666666666,0.10530821410054121,0.5747431864798987,0.16666666666666666,0.10534567299936437,0.7602677186074751,0.5,0.1055146806622342,0.0,0.0,3.745889882313981e-05,-0.18552453212757639,-0.3333333333333333,0.0002064665616929791],[0.3102255193577977,0.0,0.3820049457033632,0.0,0.07177942634556551,0.0,0.29136765389688796,0.0,0.040550243019576694,0.29136765389688796,0.0,0.04049831218697069,0.3747009872302213,0.0,0.040074331807416166,0.0,0.0,-5.193083260599422e-05,-0.08333333333333333,0.0,-0.0004759112121605257],[0.7718216255952429,0.6666666666666666,0.8029215608846557,0.6666666666666666,0.03109993528941286,0.0,0.7195882275513225,0.5,0.022870175583960577,0.7195882275513225,0.5,0.02316534479995677,0.7195882275513225,0.5,0.02425597651733213,0.0,0.0,0.00029516921599619296,0.0,0.0,0.0013858009333715525],[0.429898145408475,0.0,0.44145205239624286,0.0,0.011553906987767823,0.0,0.3654226775360514,0.0,0.01479946241597451,0.429898145408475,0.0,0.014696413973363616,0.429898145408475,0.0,0.014378562214813498,-0.0644754678724236,0.0,-0.00010304844261089693,-0.0644754678724236,0.0,-0.00042090020116101096],[0.16666666666666666,0.0,0.21958822755132246,0.0,0.05292156088465578,0.0,0.14780880120575693,0.0,0.021906749121671582,0.14780880120575693,0.0,0.02143913524939857,0.14780880120575693,0.0,0.021498908709890626,0.0,0.0,-0.0004676138722730198,0.0,0.0,-0.00040784041178095875],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.9384882922619097,0.8333333333333334,9.52311031625154e-05,0.9384882922619097,0.8333333333333334,7.860446998789407e-05,0.9384882922619097,0.8333333333333334,0.0001763791442690181,0.0,0.0,-1.662663317462134e-05,0.0,0.0,8.114804110650267e-05],[0.4580343205635546,0.16666666666666666,0.4695882275513224,0.16666666666666666,0.011553906987767823,0.0,0.4269343852741418,0.0,0.05932922383454143,0.4269343852741418,0.0,0.059882828059400504,0.4269343852741418,0.0,0.0597477447945002,0.0,0.0,0.0005536042248590602,0.0,0.0,0.00041852095995876387],[0.3965226128254642,0.0,0.3558431217693116,0.0,-0.04067949105615265,0.0,0.39780880120575696,0.0,0.03754623768292427,0.39780880120575696,0.0,0.03800669313080703,0.5247853857295761,0.0,0.036577273694565614,0.0,0.0,0.00046045544788276557,-0.12697658452381919,0.0,-0.0009689639883586591],[0.10515495892857625,0.0,0.0644754678724236,0.0,-0.04067949105615265,0.0,0.13625489421798911,0.0,0.05066683304911387,0.13625489421798911,0.0,0.05166154207658504,0.13625489421798911,0.0,0.05122549321447153,0.0,0.0,0.0009947090274711788,0.0,0.0,0.0005586601653576583],[0.40807651981323206,0.16666666666666666,0.40807651981323206,0.16666666666666666,0.0,0.0,0.40807651981323206,0.16666666666666666,0.033171335950086464,0.40807651981323206,0.16666666666666666,0.03311920048676916,0.40807651981323206,0.16666666666666666,0.03333189175933375,0.0,0.0,-5.213546331731098e-05,0.0,0.0,0.00016055580924729024],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,1.0,1.0,0.009769614590846276,1.0,1.0,0.010065331475192963,1.0,1.0,0.007832486205799667,0.0,0.0,0.0002957168843466898,0.0,0.0,-0.0019371283850466057],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.00022310741143608917,1.0,1.0,0.00019660893163312194,1.0,1.0,0.0002977250973339252,0.0,0.0,-2.6498479802967267e-05,0.0,0.0,7.461768589783601e-05],[0.8436010519408085,0.6666666666666666,0.8362970934676666,0.6666666666666666,-0.007303958473141904,0.0,0.8978088012057569,0.8333333333333334,0.021889430138442717,0.8978088012057569,0.8333333333333334,0.022592038032340816,0.9166666666666666,0.8333333333333334,0.020616641908374703,0.0,0.0,0.0007026078938981052,-0.01885786546090973,0.0,-0.001272788230068012],[0.6269765845238192,0.3333333333333333,0.7103099178571526,0.5,0.08333333333333333,0.16666666666666666,0.782089344202718,0.5,0.053289301010098926,0.782089344202718,0.5,0.05334787214665133,0.782089344202718,0.5,0.051062642002591474,0.0,0.0,5.857113655239977e-05,0.0,0.0,-0.0022266590075074593],[0.5102677186074751,0.16666666666666666,0.4914098531465654,0.16666666666666666,-0.01885786546090973,0.0,0.5820471449530406,0.16666666666666666,0.02055477784046792,0.5820471449530406,0.16666666666666666,0.020795676371080013,0.5820471449530406,0.16666666666666666,0.019927087166703744,0.0,0.0,0.0002408985306120925,0.0,0.0,-0.0006276906737641747],[0.8362970934676666,0.6666666666666666,0.8144754678724236,0.6666666666666666,-0.02182162559524292,0.0,0.8978088012057569,0.8333333333333334,0.055567867044340254,0.8978088012057569,0.8333333333333334,0.05656583492640091,0.8978088012057569,0.8333333333333334,0.05272838254281098,0.0,0.0,0.000997967882060645,0.0,0.0,-0.0028394845015292714],[0.16963042680099985,0.0,0.10515495892857625,0.0,-0.0644754678724236,0.0,0.30292156088465577,0.16666666666666666,0.03597278656621362,0.30292156088465577,0.16666666666666666,0.03606943743655636,0.30292156088465577,0.16666666666666666,0.034328482338825794,0.0,0.0,9.665087034275517e-05,0.0,0.0,-0.001644304227387823],[0.21228426907818054,0.0,0.08333333333333333,0.0,-0.1289509357448472,0.0,0.16666666666666666,0.0,0.4613168132671784,0.16666666666666666,0.0,0.45736109452128293,0.16666666666666666,0.0,0.41381844090000247,0.0,0.0,-0.003955718745895513,0.0,0.0,-0.04749837236717593],[0.5102677186074751,0.0,0.48844609301223213,0.0,-0.02182162559524292,0.0,0.45803432056355464,0.0,0.0035314009193116967,0.45803432056355464,0.0,0.003533681099761772,0.45803432056355464,0.0,0.004219179308736326,0.0,0.0,2.28018045007558e-06,0.0,0.0,0.0006877783894246296],[0.7384460930122322,0.6666666666666666,0.7311421345390903,0.6666666666666666,-0.007303958473141904,0.0,0.8362970934676666,0.6666666666666666,0.014964702571766094,0.8362970934676666,0.6666666666666666,0.014729084411938672,0.8362970934676666,0.6666666666666666,0.01474471883974818,0.0,0.0,-0.0002356181598274225,0.0,0.0,-0.00021998373201791494],[0.3131892794921309,0.0,0.3392608536019997,0.0,0.02607157410986884,0.0,0.5277491458639093,0.0,0.036465262452478095,0.48706965480775666,0.0,0.03731331681146686,0.48706965480775666,0.0,0.03532367531999057,0.04067949105615265,0.0,0.0008480543589887672,0.04067949105615265,0.0,-0.0011415871324875258],[0.29867161237002987,0.0,0.4609980806978878,0.0,0.16232646832785794,0.0,0.5747431864798987,0.3333333333333333,0.07648710309774022,0.5747431864798987,0.3333333333333333,0.07609197466047901,0.5747431864798987,0.3333333333333333,0.07293569841696197,0.0,0.0,-0.0003951284372612049,0.0,0.0,-0.003551404680778263],[0.5029637601343332,0.16666666666666666,0.5029637601343332,0.16666666666666666,0.0,0.0,0.33629709346766656,0.0,0.09794317410874842,0.39780880120575696,0.16666666666666666,0.09619841569438187,0.33629709346766656,0.0,0.10310443190846967,-0.061511707738090414,-0.16666666666666666,-0.0017447584143665403,0.0,0.0,0.0051612577997212465],[0.27250978843597823,0.0,0.3551549589285763,0.16666666666666666,0.08264517049259802,0.16666666666666666,0.3551549589285763,0.16666666666666666,0.21355726578438358,0.3551549589285763,0.16666666666666666,0.21145401847643738,0.3551549589285763,0.16666666666666666,0.20412635907883128,0.0,0.0,-0.002103247307946183,0.0,0.0,-0.00943090670555226],[0.39780880120575696,0.3333333333333333,0.48715990463193953,0.0,0.08935110342618253,-0.3333333333333333,0.4705776364646277,0.0,0.19684153119739023,0.4372021038816169,0.0,0.19849060243826855,0.4372021038816169,0.0,0.2021695153029195,0.03337553258301074,0.0,0.0016490712408783253,0.03337553258301074,0.0,0.005327984105529271],[0.5413676538968879,0.16666666666666666,0.541367653896888,0.16666666666666666,0.0,0.0,0.5936010519408085,0.16666666666666666,0.028825387006230305,0.5936010519408085,0.16666666666666666,0.02881591272052311,0.5936010519408085,0.16666666666666666,0.02894333640598536,0.0,0.0,-9.474285707196682e-06,0.0,0.0,0.00011794939975505379],[0.8436010519408085,0.6666666666666666,0.8436010519408085,0.6666666666666666,0.0,0.0,0.8551549589285763,0.6666666666666666,0.0005723451091105052,0.8551549589285763,0.6666666666666666,0.0006104043709329322,0.8551549589285763,0.6666666666666666,0.0005669106982731859,0.0,0.0,3.8059261822427e-05,0.0,0.0,-5.434410837319277e-06],[0.6884882922619097,0.5,0.7414098531465654,0.5,0.05292156088465578,0.0,0.7414098531465654,0.5,0.005550914499866285,0.7414098531465654,0.5,0.005668522113032454,0.7414098531465654,0.5,0.005730571608675742,0.0,0.0,0.00011760761316616827,0.0,0.0,0.00017965710880945654],[0.29561760241151386,0.16666666666666666,0.30292156088465577,0.16666666666666666,0.007303958473141904,0.0,0.40077256134009015,0.16666666666666666,0.056380191041516266,0.40077256134009015,0.16666666666666666,0.056663217221562145,0.40077256134009015,0.16666666666666666,0.05416326022648057,0.0,0.0,0.00028302618004586827,0.0,0.0,-0.002216930815035704],[0.16963042680099985,0.0,0.16963042680099985,0.0,0.0,0.0,0.2103099178571525,0.0,0.04793007741136637,0.2103099178571525,0.0,0.046315666406149585,0.2747853857295761,0.0,0.048621362655258425,0.0,0.0,-0.0016144110052167856,-0.0644754678724236,0.0,0.0006912852438920486],[0.27981374690912014,0.0,0.36739702875707936,0.0,0.08758328184795926,0.0,0.3558431217693116,0.0,0.033886625806041605,0.3558431217693116,0.0,0.032990736308801574,0.3558431217693116,0.0,0.03523683533233208,0.0,0.0,-0.0008958894972400292,0.0,0.0,0.0013502095262904773],[0.48844609301223213,0.16666666666666666,0.6465226128254642,0.3333333333333333,0.15807651981323204,0.16666666666666666,0.4871599046319394,0.16666666666666666,0.06255790845496075,0.40382657129860616,0.0,0.06289287494416361,0.4871599046319394,0.16666666666666666,0.06397611201075253,0.08333333333333333,0.16666666666666666,0.00033496648920285506,0.0,0.0,0.0014182035557917668],[0.33629709346766656,0.0,0.42259418693533307,0.0,0.08629709346766652,0.0,0.3247431864798987,0.0,0.05300239986974451,0.3247431864798987,0.0,0.052523568498914756,0.2602677186074751,0.0,0.05574486364392226,0.0,0.0,-0.0004788313708297639,0.0644754678724236,0.0,0.0027424637741777416]],"kuairec":[[0.45378437204892874,0.0,0.4537843720489287,0.0,0.0,0.0,0.5975542209884468,0.0,0.05160465389746411,0.5975542209884468,0.0,0.05325376490217417,0.5975542209884468,0.0,0.05286052496186319,0.0,0.0,0.0016491110047100477,0.0,0.0,0.001255871064399076],[0.0644754678724236,0.0,0.20803432056355464,0.0,0.14355885269113103,0.0,0.5,0.0,0.08849830266543295,0.5,0.0,0.08715748909350261,0.20803432056355464,0.0,0.09751719283362287,0.0,0.0,-0.0013408135719303411,0.29196567943644536,0.0,0.00901889016818992],[0.7132736779914858,0.3333333333333333,0.6517619702533953,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.6914520523962429,0.3333333333333333,0.26072201809004486,0.6914520523962429,0.3333333333333333,0.25834711213624123,0.10515495892857625,0.0,0.29337435984323734,0.0,0.0,-0.0023749059538036334,0.5862970934676666,0.3333333333333333,0.03265234175319244],[0.3436010519408084,0.0,0.8769765845238192,0.6666666666666666,0.5333755325830108,0.6666666666666666,0.5218216255952429,0.0,0.12097907859535605,0.5218216255952429,0.0,0.12181256108445526,0.5218216255952429,0.0,0.1211618218214865,0.0,0.0,0.000833482489099209,0.0,0.0,0.0001827432261304734],[0.3144754678724236,0.0,0.782089344202718,0.5,0.46761387633029444,0.5,1.0,1.0,0.29731581021178166,1.0,1.0,0.2999832087120174,1.0,1.0,0.2554798974037003,0.0,0.0,0.0026673985002357153,0.0,0.0,-0.041835912808081376],[0.3558431217693116,0.0,0.40146072418082546,0.0,0.04561760241151388,0.0,0.4507303620904127,0.0,0.03729386486956516,0.4507303620904127,0.0,0.03759232400770863,0.42762254811487715,0.0,0.0369358190067563,0.0,0.0,0.00029845913814347647,0.023107813975535647,0.0,-0.00035804586280885234],[0.14355885269113103,0.0,0.0,0.0,-0.14355885269113103,0.0,0.0644754678724236,0.0,0.0906826645406441,0.1289509357448472,0.0,0.09266005543818033,0.0644754678724236,0.0,0.09367495933578973,-0.0644754678724236,0.0,0.0019773908975362214,0.0,0.0,0.0029922947951456385],[0.8769765845238192,0.6666666666666666,0.5205354372149502,0.0,-0.35644114730886894,-0.6666666666666666,0.564178688405436,0.0,0.09732995566452736,0.5975542209884468,0.0,0.09656963207701642,0.5423570628101931,0.0,0.10715475054051733,-0.03337553258301074,0.0,-0.0007603235875109441,0.02182162559524292,0.0,0.009824794875989966],[0.0644754678724236,0.0,0.5936010519408085,0.3333333333333333,0.5291255840683848,0.3333333333333333,0.3144754678724236,0.16666666666666666,0.1535448322752785,0.3144754678724236,0.16666666666666666,0.15374021013106315,0.3144754678724236,0.16666666666666666,0.14568667235217173,0.0,0.0,0.00019537785578466858,0.0,0.0,-0.007858159923106758],[0.7747853857295762,0.5,0.8769765845238192,0.6666666666666666,0.10219119879424306,0.16666666666666666,0.8978088012057569,0.8333333333333334,0.12290895805318314,0.8978088012057569,0.8333333333333334,0.12109176591248727,0.8978088012057569,0.8333333333333334,0.08225459831928793,0.0,0.0,-0.0018171921406958628,0.0,0.0,-0.040654359733895216],[0.6666666666666666,0.3333333333333333,1.0,1.0,0.3333333333333333,0.6666666666666666,1.0,1.0,0.1567412424984684,1.0,1.0,0.1566179486933706,1.0,1.0,0.11832960263623883,0.0,0.0,-0.00012329380509778823,0.0,0.0,-0.03841163986222954],[0.35386877054828353,0.0,0.19342640361727081,0.0,-0.16044236693101271,0.0,0.19342640361727081,0.0,0.02077518137472375,0.19342640361727081,0.0,0.02069532915888962,0.19342640361727081,0.0,0.021034798405033497,0.0,0.0,-7.985221583413039e-05,0.0,0.0,0.0002596170303097457],[0.36314708024245346,0.0,0.3174392280067568,0.0,-0.04570785223569667,0.0,0.40571067269545136,0.0,0.08786864762791323,0.40571067269545136,0.0,0.08760904811654908,0.40571067269545136,0.0,0.0902126351014178,0.0,0.0,-0.00025959951136412504,0.0,0.0,0.0023439874735045924],[0.13625489421798911,0.0,0.2602677186074751,0.0,0.12401282438948598,0.0,0.3320471449530406,0.0,0.1377213806484944,0.3320471449530406,0.0,0.13637908155005526,0.2602677186074751,0.0,0.13918139968575838,0.0,0.0,-0.0013422990984391456,0.07177942634556551,0.0,0.0014600190372639477],[0.0644754678724236,0.0,0.1289509357448472,0.0,0.0644754678724236,0.0,0.1289509357448472,0.0,0.10584914103248098,0.1289509357448472,0.0,0.10522425650452501,0.1289509357448472,0.0,0.10660213333573686,0.0,0.0,-0.0006248845279559757,0.0,0.0,0.0007529923032558713],[0.40807651981323206,0.0,0.0,0.0,-0.40807651981323206,0.0,0.0,0.0,0.07970659391933586,0.0,0.0,0.07937591791679556,0.0,0.0,0.0827706359297774,0.0,0.0,-0.00033067600254029704,0.0,0.0,0.0030640420104415538],[0.27250978843597823,0.0,0.23114213453909027,0.0,-0.041367653896887964,0.0,0.0644754678724236,0.0,0.0819815423017434,0.0644754678724236,0.0,0.08398361347186613,0.30292156088465577,0.0,0.07482809782214703,0.0,0.0,0.002002071170122735,-0.23844609301223219,0.0,-0.007153444479596358],[0.6173970287570794,0.3333333333333333,0.6173970287570794,0.3333333333333333,0.0,0.0,0.6987560108693848,0.3333333333333333,0.1075837619252214,0.7414098531465654,0.5,0.10605734292878184,0.7602677186074751,0.5,0.10514195617894646,-0.042653842277180685,-0.16666666666666666,-0.0015264189964395677,-0.061511707738090414,-0.16666666666666666,-0.002441805746274946],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.20803432056355464,0.0,0.09290854939452457,0.36314708024245346,0.0,0.09338219436965696,0.21958822755132246,0.0,0.10282631336690307,-0.15511275967889884,0.0,0.00047364497513239834,-0.011553906987767823,0.0,0.009917763972378505],[0.3174392280067568,0.0,0.1289509357448472,0.0,-0.18848829226190958,0.0,0.0644754678724236,0.0,0.0578790299633814,0.0644754678724236,0.0,0.05695634345927201,0.1289509357448472,0.0,0.058813556446254134,0.0,0.0,-0.0009226865041093874,-0.0644754678724236,0.0,0.0009345264828727217],[0.29867161237002987,0.0,0.8769765845238192,0.6666666666666666,0.5783049721537893,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.14886567011308202,0.8769765845238192,0.6666666666666666,0.14629118268456173,0.8769765845238192,0.6666666666666666,0.15824464389435847,0.0,0.0,-0.0025744874285202725,0.0,0.0,0.00937897378127647],[0.2602677186074751,0.0,0.08333333333333333,0.0,-0.17693438527414176,0.0,0.32237733936211804,0.0,0.14575395670225627,0.32237733936211804,0.0,0.14431888054777228,0.32237733936211804,0.0,0.15790825510268713,0.0,0.0,-0.0014350761544839772,0.0,0.0,0.012154298400430872],[0.27250978843597823,0.0,0.5704932379652727,0.16666666666666666,0.29798344952929456,0.16666666666666666,0.9166666666666666,0.8333333333333334,0.21225329654475975,0.9166666666666666,0.8333333333333334,0.21058092228422412,0.9166666666666666,0.8333333333333334,0.18363915619884427,0.0,0.0,-0.0016723742605355464,0.0,0.0,-0.028614140345915463],[0.17693438527414176,0.0,0.23844609301223219,0.0,0.0615117077380904,0.0,0.3862548942179891,0.0,0.167499237059458,0.3862548942179891,0.0,0.16598980092075968,0.30292156088465577,0.0,0.16319591065773154,0.0,0.0,-0.001509436138698271,0.08333333333333333,0.0,-0.004303326401726446],[0.7718216255952429,0.6666666666666666,0.29136765389688796,0.0,-0.4804539716983549,-0.6666666666666666,0.5257747946428813,0.0,0.05759495351277885,0.5257747946428813,0.0,0.05760893359382214,0.5257747946428813,0.0,0.057960393655372026,0.0,0.0,1.3980081043283148e-05,0.0,0.0,0.00036544014259317156],[0.29867161237002987,0.0,0.3558431217693116,0.0,0.0571715093992817,0.0,0.20073036209041273,0.0,0.12019727630324045,0.1289509357448472,0.0,0.11896242952328616,0.28406369542374604,0.0,0.10742598539757642,0.07177942634556551,0.0,-0.0012348467799543042,-0.08333333333333333,0.0,-0.012771290905664019],[0.0,0.0,0.0,0.0,0.0,0.0,0.32237733936211804,0.0,0.049028876406696696,0.32237733936211804,0.0,0.05000648427490793,0.32237733936211804,0.0,0.04081743651504618,0.0,0.0,0.0009776078682112329,0.0,0.0,-0.008211439891650518],[0.1289509357448472,0.0,0.0644754678724236,0.0,-0.0644754678724236,0.0,0.23114213453909027,0.0,0.09799012959474378,0.14780880120575693,0.0,0.09781963270773303,0.14780880120575693,0.0,0.09818464838929379,0.08333333333333333,0.0,-0.00017049688701075132,0.08333333333333333,0.0,0.00019451879455001982],[0.5631892794921308,0.16666666666666666,0.3747009872302213,0.0,-0.18848829226190958,-0.16666666666666666,0.29136765389688796,0.0,0.1417278180312086,0.29136765389688796,0.0,0.14134117618631656,0.20803432056355464,0.0,0.14652205522494424,0.0,0.0,-0.00038664184489205455,0.08333333333333333,0.0,0.004794237193735636],[0.0644754678724236,0.0,0.14780880120575693,0.0,0.08333333333333333,0.0,0.23114213453909027,0.0,0.08920846211313706,0.3144754678724236,0.0,0.08821122760047007,0.14780880120575693,0.0,0.09123534404605198,-0.08333333333333333,0.0,-0.0009972345126669998,0.08333333333333333,0.0,0.0020268819329149154],[0.21533827903669653,0.0,0.8978088012057569,0.8333333333333334,0.6824705221690603,0.8333333333333334,0.5833333333333334,0.16666666666666666,0.23445056132538103,0.6478088012057569,0.3333333333333333,0.2315254540719065,0.7311421345390903,0.5,0.24272558521846546,-0.0644754678724236,-0.16666666666666666,-0.002925107253474534,-0.14780880120575693,-0.3333333333333333,0.008275023893084474],[0.5923148635605157,0.16666666666666666,0.5350531043370511,0.0,-0.05726175922346449,-0.16666666666666666,0.4536941222247459,0.0,0.19113143538932398,0.4536941222247459,0.0,0.19175479603953674,0.5350531043370511,0.0,0.17951992182080725,0.0,0.0,0.0006233606502128094,-0.0813589821123053,0.0,-0.011611513568516729],[0.0644754678724236,0.0,0.07177942634556551,0.0,0.007303958473141904,0.0,0.13625489421798911,0.0,0.08585357595310128,0.13625489421798911,0.0,0.08738137806142526,0.0644754678724236,0.0,0.08534631766225874,0.0,0.0,0.0015278021083239997,0.07177942634556551,0.0,-0.0005072582908425324],[0.35386877054828353,0.0,0.7718216255952429,0.5,0.4179528550469594,0.5,0.9384882922619097,0.8333333333333334,0.29850882788731303,0.9384882922619097,0.8333333333333334,0.29818063997413785,0.9384882922619097,0.8333333333333334,0.25440936231484296,0.0,0.0,-0.0003281879131752195,0.0,0.0,-0.04409946557247011],[0.3747009872302213,0.0,0.4705776364646275,0.0,0.09587664923440631,0.0,0.43067655807339306,0.0,0.08929648476135683,0.49742762323941453,0.0,0.08796669454110861,0.43067655807339306,0.0,0.08428783520383654,-0.06675106516602149,0.0,-0.001329790220248199,0.0,0.0,-0.005008649557520292],[0.2529637601343332,0.0,0.38921865435232234,0.0,0.13625489421798911,0.0,0.4890440060287847,0.16666666666666666,0.08071276271806926,0.4890440060287847,0.16666666666666666,0.0811462760541954,0.4890440060287847,0.16666666666666666,0.0843847972803237,0.0,0.0,0.00043351333612614526,0.0,0.0,0.003672034562254428],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0683969020927211,1.0,1.0,0.06759192809939032,1.0,1.0,0.048455808509278504,0.0,0.0,-0.0008049739933307798,0.0,0.0,-0.01994109358344261],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.8154648767857289,0.5,0.07400704314171701,0.8154648767857289,0.5,0.07401517644663218,0.782089344202718,0.5,0.07273338019118157,0.0,0.0,8.13330491516896e-06,0.03337553258301074,0.0,-0.0012736629505354432],[0.0644754678724236,0.0,0.2579018714896944,0.0,0.19342640361727081,0.0,0.48114213453909027,0.0,0.08766631481323713,0.48114213453909027,0.0,0.08973321910135153,0.48114213453909027,0.0,0.08605024766254454,0.0,0.0,0.0020669042881143987,0.0,0.0,-0.001616067150692578],[0.7103099178571526,0.5,0.13625489421798911,0.0,-0.5740550236391634,-0.5,0.13625489421798911,0.0,0.11404289976630431,0.24140985314656538,0.0,0.11267479801285042,0.13625489421798911,0.0,0.11893245774684508,-0.10515495892857625,0.0,-0.001368101753453874,0.0,0.0,0.004889557980540776],[0.1289509357448472,0.0,0.0644754678724236,0.0,-0.0644754678724236,0.0,0.0,0.0,0.04372240070436568,0.0,0.0,0.04379842551742,0.0,0.0,0.04098877111598218,0.0,0.0,7.602481305432893e-05,0.0,0.0,-0.002733629588383494],[0.3333333333333333,0.0,0.3747009872302213,0.0,0.04136765389688796,0.0,0.21958822755132246,0.0,0.07566838152220808,0.21958822755132246,0.0,0.07415369555491044,0.21958822755132246,0.0,0.0672746654235005,0.0,0.0,-0.001514685967297636,0.0,0.0,-0.008393716098707574],[0.1289509357448472,0.0,0.34123520482302777,0.0,0.21228426907818054,0.0,0.0644754678724236,0.0,0.06575617290806028,0.0644754678724236,0.0,0.06634586632652609,0.0644754678724236,0.0,0.06911106887795912,0.0,0.0,0.0005896934184658142,0.0,0.0,0.003354895969898842],[0.3392608536019997,0.0,0.16666666666666666,0.0,-0.17259418693533304,0.0,0.4640520906564038,0.0,0.24991897381620953,0.4640520906564038,0.0,0.2552616410441647,0.4640520906564038,0.0,0.23814720330271752,0.0,0.0,0.0053426672279552065,0.0,0.0,-0.01177177051349203],[0.4914098531465654,0.16666666666666666,0.6706198357143051,0.16666666666666666,0.17920998256773965,0.0,0.6091081279762146,0.0,0.04436409752576509,0.6091081279762146,0.0,0.04431671622149257,0.6309297535714576,0.0,0.04359038969244933,0.0,0.0,-4.7381304272520936e-05,-0.02182162559524292,0.0,-0.0007737078333157638],[0.8362970934676666,0.6666666666666666,0.10515495892857625,0.0,-0.7311421345390903,-0.6666666666666666,0.16666666666666666,0.16666666666666666,0.28774859735591773,0.16666666666666666,0.16666666666666666,0.28748891106453406,0.16666666666666666,0.16666666666666666,0.28621099840552144,0.0,0.0,-0.00025968629138360823,0.0,0.0,-0.0015375989503962535],[0.3558431217693116,0.0,0.21958822755132246,0.0,-0.13625489421798911,0.0,0.5255637983944942,0.16666666666666666,0.15596957221163463,0.5255637983944942,0.16666666666666666,0.1520434442338242,0.5255637983944942,0.16666666666666666,0.15840391177214433,0.0,0.0,-0.003926127977810408,0.0,0.0,0.0024343395605097087],[0.6081187190629095,0.16666666666666666,0.30292156088465577,0.0,-0.30519715817825366,-0.16666666666666666,0.692441461309548,0.16666666666666666,0.1468120402485054,0.692441461309548,0.16666666666666666,0.14735692314856294,0.6706198357143051,0.16666666666666666,0.1387258511535989,0.0,0.0,0.0005448829000575147,0.02182162559524292,0.0,-0.008086189094906526],[0.3965226128254642,0.0,0.8769765845238192,0.6666666666666666,0.4804539716983549,0.6666666666666666,0.8436010519408085,0.6666666666666666,0.20540160523139764,0.9051127596788988,0.8333333333333334,0.2018724606614638,0.8769765845238192,0.6666666666666666,0.20564772034955295,-0.061511707738090414,-0.16666666666666666,-0.0035291445699338463,-0.03337553258301074,0.0,0.0002461151181553342],[0.34428921478154373,0.0,0.14780880120575693,0.0,-0.1964804135757868,0.0,0.4640520906564038,0.0,0.09391590074288898,0.4640520906564038,0.0,0.09359504065256502,0.4640520906564038,0.0,0.08446075913876354,0.0,0.0,-0.00032086009032397596,0.0,0.0,-0.009455141604125463],[0.29136765389688796,0.0,0.33629709346766656,0.0,0.04492943957077857,0.0,0.0,0.0,0.11102632802115443,0.0,0.0,0.11106937598434036,0.0644754678724236,0.0,0.10589784264455261,0.0,0.0,4.3047963185937905e-05,-0.0644754678724236,0.0,-0.0051284853766018134],[0.4051127596788988,0.3333333333333333,0.23114213453909027,0.0,-0.17397062513980857,-0.3333333333333333,0.0644754678724236,0.0,0.0896448703516826,0.14780880120575693,0.0,0.08888448953517597,0.21228426907818054,0.0,0.07817089662676222,-0.08333333333333333,0.0,-0.0007603808165066438,-0.14780880120575693,0.0,-0.011473973724920409],[0.568428636920062,0.0,0.7321315434523955,0.3333333333333333,0.16370290653233346,0.3333333333333333,0.8551549589285763,0.6666666666666666,0.2863406511222712,0.8551549589285763,0.6666666666666666,0.28269096493331175,0.9166666666666666,0.8333333333333334,0.26585766257822946,0.0,0.0,-0.003649686188959464,-0.061511707738090414,-0.16666666666666666,-0.020482988544041753],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.09239907763227373,1.0,1.0,0.0878459278044474,1.0,1.0,0.06721882797745428,0.0,0.0,-0.004553149827826325,0.0,0.0,-0.025180249654819454],[0.37895093574484723,0.0,0.34853916329616963,0.0,-0.030411772448677554,0.0,0.0,0.0,0.20387334538398597,0.0,0.0,0.2035837780974827,0.0,0.0,0.22889876423589492,0.0,0.0,-0.0002895672865033001,0.0,0.0,0.025025418851908916],[0.5529215608846557,0.16666666666666666,0.6706198357143052,0.16666666666666666,0.11769827482964923,0.0,1.0,1.0,0.3444082364820844,1.0,1.0,0.344560744914121,1.0,1.0,0.28147894615179864,0.0,0.0,0.00015250843203658588,0.0,0.0,-0.06292929033028576],[0.5039531690476383,0.0,0.6706198357143051,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.692441461309548,0.16666666666666666,0.08879339782617864,0.692441461309548,0.16666666666666666,0.08907172003342524,0.692441461309548,0.16666666666666666,0.08120316856896391,0.0,0.0,0.0002783222072466145,0.0,0.0,-0.007590229257214733],[0.5820471449530406,0.16666666666666666,0.4652480292125138,0.0,-0.11679911574052687,-0.16666666666666666,0.42337259960025114,0.0,0.0657252484014218,0.42337259960025114,0.0,0.06437816355032495,0.42337259960025114,0.0,0.06811371151172801,0.0,0.0,-0.0013470848510968414,0.0,0.0,0.0023884631103062216],[0.0644754678724236,0.0,0.8436010519408085,0.6666666666666666,0.7791255840683848,0.6666666666666666,1.0,1.0,0.15823171190441584,1.0,1.0,0.15461791881568673,1.0,1.0,0.14413117932925318,0.0,0.0,-0.003613793088729122,0.0,0.0,-0.014100532575162665],[0.5872865023809717,0.0,0.8769765845238192,0.6666666666666666,0.28969008214284747,0.6666666666666666,0.5833333333333334,0.16666666666666666,0.09228290258966441,0.5833333333333334,0.16666666666666666,0.09327932782030879,0.5833333333333334,0.16666666666666666,0.10019459856513209,0.0,0.0,0.0009964252306443766,0.0,0.0,0.007911695975467663],[0.46030991785715253,0.16666666666666666,0.35386877054828353,0.0,-0.10644114730886896,-0.16666666666666666,0.692441461309548,0.16666666666666666,0.11872075779499193,0.6590659287265371,0.16666666666666666,0.12044860508990607,0.692441461309548,0.16666666666666666,0.10509247300716473,0.03337553258301074,0.0,0.001727847294914144,0.0,0.0,-0.013628284787827185],[0.0644754678724236,0.0,0.4580343205635546,0.16666666666666666,0.39355885269113106,0.16666666666666666,0.32237733936211804,0.0,0.23259463806586986,0.32237733936211804,0.0,0.23150119752356826,0.32237733936211804,0.0,0.23226358469127217,0.0,0.0,-0.0010934405423016133,0.0,0.0,-0.0003310533745977118],[0.3654226775360514,0.0,0.29867161237002987,0.0,-0.06675106516602149,0.0,0.4653382790366965,0.16666666666666666,0.29827177018253137,0.29867161237002987,0.0,0.29767140619220567,0.29867161237002987,0.0,0.33987215658708214,0.16666666666666666,0.16666666666666666,-0.000600363990325703,0.16666666666666666,0.16666666666666666,0.041600386404550875],[0.13625489421798911,0.0,0.40807651981323206,0.0,0.2718216255952429,0.0,0.8551549589285763,0.6666666666666666,0.2876128214033873,0.8551549589285763,0.6666666666666666,0.28682875515791806,0.8551549589285763,0.6666666666666666,0.29263277364525003,0.0,0.0,-0.0007840662454692074,0.0,0.0,0.005019952241862792],[0.6299403446581525,0.16666666666666666,0.5247853857295761,0.0,-0.10515495892857625,-0.16666666666666666,0.6884882922619097,0.5,0.10701581323123044,0.6884882922619097,0.5,0.10716220198854869,0.46030991785715253,0.0,0.11680805711270324,0.0,0.0,0.00014638875731824244,0.22817837440475708,0.5,0.009792243881472795],[0.9166666666666666,0.8333333333333334,0.3987982101190621,0.0,-0.5178684565476046,-0.8333333333333334,0.3987982101190621,0.0,0.2351757950196844,0.5039531690476383,0.0,0.2349440594047502,0.3987982101190621,0.0,0.23377822851112237,-0.10515495892857625,0.0,-0.00023173561493421377,0.0,0.0,-0.0013975665085620356],[0.13625489421798911,0.0,0.08333333333333333,0.0,-0.05292156088465578,0.0,0.18848829226190958,0.0,0.0865314655716609,0.18848829226190958,0.0,0.08694815572531567,0.18848829226190958,0.0,0.0861822712249477,0.0,0.0,0.00041669015365477195,0.0,0.0,-0.00034919434671319677],[0.1289509357448472,0.0,0.07177942634556551,0.0,-0.0571715093992817,0.0,0.07177942634556551,0.0,0.09641973321843329,0.14355885269113103,0.0,0.09537624326259993,0.13625489421798911,0.0,0.08522028967209745,-0.07177942634556551,0.0,-0.0010434899558333449,-0.0644754678724236,0.0,-0.011199443546335818],[0.20073036209041273,0.0,0.1289509357448472,0.0,-0.07177942634556551,0.0,0.0644754678724236,0.0,0.03657870654899084,0.0644754678724236,0.0,0.03764678074120207,0.0644754678724236,0.0,0.037784249248390876,0.0,0.0,0.0010680741922112307,0.0,0.0,0.0012055426994000322],[0.24140985314656538,0.0,0.7321315434523955,0.3333333333333333,0.4907216903058302,0.3333333333333333,0.692441461309548,0.16666666666666666,0.0360061365109304,0.692441461309548,0.16666666666666666,0.036682484281258344,0.692441461309548,0.16666666666666666,0.02983634065098656,0.0,0.0,0.0006763477703279399,0.0,0.0,-0.006169795859943845],[0.20803432056355464,0.0,0.24140985314656538,0.0,0.033375532583010736,0.0,0.35889713172782756,0.0,0.11265115854590058,0.35889713172782756,0.0,0.11283326942193633,0.35889713172782756,0.0,0.11867536321736992,0.0,0.0,0.000182110876035742,0.0,0.0,0.006024204671469346],[0.3131892794921309,0.0,0.21958822755132246,0.0,-0.09360105194080844,0.0,0.0644754678724236,0.0,0.03480043862081597,0.0644754678724236,0.0,0.035811321166551814,0.0644754678724236,0.0,0.04077365149230149,0.0,0.0,0.001010882545735835,0.0,0.0,0.005973212871485515],[0.75,0.5,0.3333333333333333,0.0,-0.4166666666666667,-0.5,0.32237733936211804,0.0,0.048184809248851025,0.32237733936211804,0.0,0.049147119748475215,0.40571067269545136,0.0,0.04543611743588968,0.0,0.0,0.000962310499624188,-0.08333333333333333,0.0,-0.0027486918129613533],[0.5965648120751417,0.16666666666666666,0.6154226775360514,0.16666666666666666,0.018857865460909718,0.0,0.35889713172782756,0.0,0.10261399436351636,0.35889713172782756,0.0,0.10294939861760806,0.3704510387155954,0.0,0.11104536147584065,0.0,0.0,0.0003354042540917111,-0.011553906987767823,0.0,0.008431367112324298],[0.0,0.0,0.4609980806978878,0.0,0.4609980806978878,0.0,0.0644754678724236,0.0,0.1787936165186151,0.0644754678724236,0.0,0.17766654568044968,0.0644754678724236,0.0,0.1772609578682379,0.0,0.0,-0.0011270708381654199,0.0,0.0,-0.0015326586503772212],[0.23844609301223219,0.16666666666666666,0.23114213453909027,0.16666666666666666,-0.007303958473141904,0.0,0.16963042680099985,0.0,0.10103803979805831,0.2529637601343332,0.0,0.10127451521625308,0.16963042680099985,0.0,0.1026203697262706,-0.08333333333333333,0.0,0.00023647541819476486,0.0,0.0,0.0015823299282123019],[0.0,0.0,0.75,0.6666666666666666,0.75,0.6666666666666666,0.5644754678724236,0.5,0.3604381343016419,0.5644754678724236,0.5,0.3623630214713132,0.5833333333333334,0.5,0.352855623474891,0.0,0.0,0.0019248871696713396,-0.01885786546090973,0.0,-0.0075825108267508325],[0.44648041357578677,0.16666666666666666,0.4487560108693847,0.0,0.002275597293597905,-0.16666666666666666,0.0,0.0,0.1341392130372189,0.0,0.0,0.13329718117774822,0.0,0.0,0.12921043332979973,0.0,0.0,-0.0008420318594706955,0.0,0.0,-0.004928779707419156],[0.23114213453909027,0.0,0.07177942634556551,0.0,-0.15936270819352474,0.0,0.0,0.0,0.04580364573001267,0.0,0.0,0.045520682826531024,0.0,0.0,0.04656410124327767,0.0,0.0,-0.00028296290348164116,0.0,0.0,0.0007604555132649905],[1.0,1.0,0.33629709346766656,0.0,-0.6637029065323334,-1.0,0.33629709346766656,0.0,0.2724267335941419,0.33629709346766656,0.0,0.27361385450190906,0.33629709346766656,0.0,0.28246459008862074,0.0,0.0,0.0011871209077670881,0.0,0.0,0.010037856494478808],[0.2602677186074751,0.0,0.07177942634556551,0.0,-0.18848829226190958,0.0,0.3102255193577977,0.16666666666666666,0.4526554378239605,0.3102255193577977,0.16666666666666666,0.45199756352052994,0.47689218602446437,0.3333333333333333,0.41237059819256944,0.0,0.0,-0.000657874303430557,-0.16666666666666666,-0.16666666666666666,-0.040284839631391046],[0.21958822755132246,0.0,0.34123520482302777,0.0,0.1216469772717053,0.0,0.0644754678724236,0.0,0.27018263556317407,0.0644754678724236,0.0,0.26820374565198574,0.0644754678724236,0.0,0.2819464053081108,0.0,0.0,-0.0019788899111883446,0.0,0.0,0.011763769744936757],[0.8551549589285763,0.6666666666666666,0.8551549589285763,0.6666666666666666,0.0,0.0,0.7487138116197073,0.5,0.11249673485842566,0.8436010519408085,0.6666666666666666,0.1121647270400592,0.8436010519408085,0.6666666666666666,0.11129921639132219,-0.09488724032110114,-0.16666666666666666,-0.00033200781836647603,-0.09488724032110114,-0.16666666666666666,-0.001197518467103488],[0.29136765389688796,0.0,0.4841058946734235,0.16666666666666666,0.19273824077653548,0.16666666666666666,0.0644754678724236,0.0,0.24261163718159584,0.0644754678724236,0.0,0.2416627877198371,0.3144754678724236,0.16666666666666666,0.23676352425054306,0.0,0.0,-0.000948849461758764,-0.25,-0.16666666666666666,-0.005848112931052766],[0.24140985314656538,0.0,0.3102255193577977,0.16666666666666666,0.06881566621123232,0.16666666666666666,0.3862548942179891,0.0,0.15619520534412748,0.3747009872302213,0.0,0.15736445077288683,0.3558431217693116,0.0,0.15461127138084424,0.011553906987767823,0.0,0.001169245428759312,0.030411772448677554,0.0,-0.0015839339632832707],[0.6706198357143051,0.16666666666666666,0.46030991785715253,0.16666666666666666,-0.2103099178571525,0.0,0.40571067269545136,0.0,0.2547347833606654,0.40571067269545136,0.0,0.2573939719057184,0.40571067269545136,0.0,0.24847277346307997,0.0,0.0,0.002659188545053074,0.0,0.0,-0.0062620098975853635],[0.40807651981323206,0.0,1.0,1.0,0.591923480186768,1.0,1.0,1.0,0.005508868025777915,1.0,1.0,0.005372802078526379,1.0,1.0,0.00413730238786725,0.0,0.0,-0.00013606594725153466,0.0,0.0,-0.001371565637910665],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.07530520310699478,0.0,0.0,0.0757618854443625,0.0,0.0,0.0674160749730851,0.0,0.0,0.0004566823373677511,0.0,0.0,-0.007889128133909653],[0.8769765845238192,0.6666666666666666,0.793643251190486,0.5,-0.08333333333333333,-0.16666666666666666,0.3333333333333333,0.3333333333333333,0.3573949896278355,0.4384882922619096,0.3333333333333333,0.35870720834774944,0.3333333333333333,0.3333333333333333,0.36314684099432304,-0.10515495892857625,0.0,0.0013122187199139333,0.0,0.0,0.005751851366487486],[0.21228426907818054,0.0,0.07177942634556551,0.0,-0.14050484273261502,0.0,0.0,0.0,0.07178546576182952,0.0,0.0,0.07222657336173734,0.14355885269113103,0.0,0.0694841467740653,0.0,0.0,0.00044110759990781547,-0.14355885269113103,0.0,-0.002301318987764234],[0.4821315434523954,0.0,0.5965648120751417,0.16666666666666666,0.1144332686227462,0.16666666666666666,1.0,1.0,0.09690765994438844,1.0,1.0,0.09617745031179999,1.0,1.0,0.07602236499142058,0.0,0.0,-0.0007302096325884413,0.0,0.0,-0.020885294952967853],[0.34123520482302777,0.0,0.4391764551026449,0.0,0.09794125027961714,0.0,0.39780880120575696,0.0,0.057324823195342677,0.4166666666666667,0.0,0.058123878791110396,0.39780880120575696,0.0,0.061393531918722065,-0.01885786546090973,0.0,0.0007990555957677141,0.0,0.0,0.004068708723379384],[0.2602677186074751,0.0,0.16666666666666666,0.0,-0.09360105194080844,0.0,0.08333333333333333,0.0,0.0367521315782428,0.08333333333333333,0.0,0.03570893636935675,0.18848829226190958,0.0,0.03614547485013663,0.0,0.0,-0.0010431952088860456,-0.10515495892857625,0.0,-0.0006066567281061696],[0.4196304268009999,0.0,1.0,1.0,0.5803695731990001,1.0,0.5218216255952429,0.0,0.2040024370846112,0.5218216255952429,0.0,0.201999213442966,0.5218216255952429,0.0,0.198493714422882,0.0,0.0,-0.002003223641645152,0.0,0.0,-0.005508722661729154],[0.3551549589285763,0.16666666666666666,0.8333333333333334,0.8333333333333334,0.478178374404757,0.6666666666666666,0.75,0.6666666666666666,0.16586355995659832,0.9166666666666666,0.8333333333333334,0.1645512882744508,0.8551549589285763,0.6666666666666666,0.17406692153793143,-0.16666666666666666,-0.16666666666666666,-0.0013122716821474811,-0.10515495892857625,0.0,0.00820336158133309],[0.15511275967889884,0.0,0.5644754678724236,0.16666666666666666,0.40936270819352477,0.16666666666666666,0.4640520906564038,0.0,0.07242586516437395,0.4756059976441716,0.0,0.07242061900243117,0.4640520906564038,0.0,0.07712934122342727,-0.011553906987767823,0.0,-5.2461619427708085e-06,0.0,0.0,0.0047034760590533116],[0.3551549589285763,0.0,0.1289509357448472,0.0,-0.22620402318372904,0.0,0.420619835714305,0.0,0.3616226019606836,0.5257747946428813,0.0,0.3558293064841796,0.5257747946428813,0.0,0.36738327696095063,-0.10515495892857625,0.0,-0.005793295476503913,-0.10515495892857625,0.0,0.005760675000267158],[0.16963042680099985,0.0,0.0644754678724236,0.0,-0.10515495892857625,0.0,0.0644754678724236,0.0,0.08238639492389331,0.0644754678724236,0.0,0.08238661811106314,0.0644754678724236,0.0,0.0835322154810132,0.0,0.0,2.23187169845022e-07,0.0,0.0,0.0011458205571198866],[0.0644754678724236,0.0,0.14780880120575693,0.0,0.08333333333333333,0.0,0.14780880120575693,0.0,0.08813547046537586,0.14780880120575693,0.0,0.08764803206707893,0.14780880120575693,0.0,0.08938803161514002,0.0,0.0,-0.0004874383982969293,0.0,0.0,0.001252561149764142],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.01076897040920685,1.0,1.0,0.009925937265432677,1.0,1.0,0.0064810505068995045,0.0,0.0,-0.0008430331437741705,0.0,0.0,-0.004287919902307344],[0.658076519813232,0.3333333333333333,0.5747431864798987,0.16666666666666666,-0.08333333333333333,-0.16666666666666666,0.7414098531465654,0.5,0.17860124972996552,0.7414098531465654,0.5,0.1764249207985693,0.9051127596788988,0.8333333333333334,0.1693608534772967,0.0,0.0,-0.002176328931396202,-0.16370290653233346,-0.3333333333333333,-0.009240396252668827],[0.31546487678572877,0.0,0.8154648767857288,0.5,0.5,0.5,0.8769765845238192,0.6666666666666666,0.40023666810847414,0.8769765845238192,0.6666666666666666,0.39830299162440364,0.8769765845238192,0.6666666666666666,0.3642225429421641,0.0,0.0,-0.0019336764840704884,0.0,0.0,-0.03601412516631007],[0.3247431864798987,0.0,0.24871381161970726,0.0,-0.07602937486019143,0.0,0.3320471449530406,0.0,0.06352593287132365,0.3320471449530406,0.0,0.06391621270793194,0.28208934420271803,0.0,0.0645279757344686,0.0,0.0,0.00039027983660828227,0.049957800750322585,0.0,0.00100204286314494],[0.3922726643108383,0.0,0.2579018714896944,0.0,-0.13437079282114386,0.0,0.27675973695060413,0.0,0.07089791029275552,0.27675973695060413,0.0,0.07095318350048632,0.27675973695060413,0.0,0.07349977313923442,0.0,0.0,5.5273207730788514e-05,0.0,0.0,0.0026018628464788873],[0.21958822755132246,0.0,0.15511275967889884,0.0,-0.0644754678724236,0.0,0.23844609301223219,0.0,0.1382174114713384,0.23844609301223219,0.0,0.13825313326438615,0.15511275967889884,0.0,0.13705651601002253,0.0,0.0,3.5721793047751586e-05,0.08333333333333333,0.0,-0.0011608954613158563],[0.2602677186074751,0.0,0.2602677186074751,0.0,0.0,0.0,0.6309297535714576,0.0,0.0936885192372553,0.6309297535714576,0.0,0.09413246886712169,0.6309297535714576,0.0,0.117541566698643,0.0,0.0,0.0004439496298663988,0.0,0.0,0.023853047461387708],[0.5486716123700298,0.3333333333333333,0.37766474736455447,0.0,-0.17100686500547538,-0.3333333333333333,0.07177942634556551,0.0,0.4621640623961256,0.20803432056355464,0.0,0.4663412841537742,0.17693438527414176,0.0,0.46676352043299724,-0.13625489421798911,0.0,0.004177221757648573,-0.10515495892857625,0.0,0.004599458036871645],[0.30588532101898896,0.0,0.0,0.0,-0.30588532101898896,0.0,0.16666666666666666,0.16666666666666666,0.2362793433515414,0.16666666666666666,0.16666666666666666,0.2374194402587927,0.08333333333333333,0.0,0.2179269283902571,0.0,0.0,0.0011400969072512801,0.08333333333333333,0.16666666666666666,-0.01835241496128429],[0.0644754678724236,0.0,0.8436010519408085,0.6666666666666666,0.7791255840683848,0.6666666666666666,0.9166666666666666,0.8333333333333334,0.3023845837517514,0.9166666666666666,0.8333333333333334,0.29885391862474914,0.9166666666666666,0.8333333333333334,0.29798547785029883,0.0,0.0,-0.003530665127002302,0.0,0.0,-0.004399105901452584],[0.42564819689384903,0.0,0.3558431217693116,0.0,-0.06980507512453747,0.0,0.32237733936211804,0.0,0.14063629951586124,0.32237733936211804,0.0,0.13950708931359176,0.32237733936211804,0.0,0.14824193929397547,0.0,0.0,-0.0011292102022694818,0.0,0.0,0.007605639778114231],[0.5850109050873739,0.16666666666666666,0.22689218602446437,0.0,-0.35811871906290943,-0.16666666666666666,0.0644754678724236,0.0,0.18175231660751778,0.0644754678724236,0.0,0.18010812885943137,0.0644754678724236,0.0,0.19451925935569117,0.0,0.0,-0.0016441877480864186,0.0,0.0,0.012766942748173438],[0.30292156088465577,0.0,0.0,0.0,-0.30292156088465577,0.0,0.0,0.0,0.2980185627123814,0.0,0.0,0.3009518832120554,0.0,0.0,0.3304337675324525,0.0,0.0,0.0029333204996739534,0.0,0.0,0.03241520482007105],[0.5,0.5,0.5423570628101931,0.0,0.04235706281019313,-0.5,0.3941567657076835,0.0,0.08133601745449073,0.3941567657076835,0.0,0.08159390229453158,0.42753229829069433,0.0,0.08035112244266075,0.0,0.0,0.00025788484004084233,-0.03337553258301074,0.0,-0.0009848950118299833],[0.5205354372149502,0.0,0.30588532101898896,0.0,-0.21465011619596122,0.0,0.07177942634556551,0.0,0.16850197939891973,0.07177942634556551,0.0,0.1676194215670567,0.07177942634556551,0.0,0.17396294186872033,0.0,0.0,-0.0008825578318630081,0.0,0.0,0.005460962469800615],[0.4384882922619096,0.0,0.16666666666666666,0.0,-0.2718216255952429,0.0,0.16666666666666666,0.0,0.12156421211582998,0.16666666666666666,0.0,0.12141592364076219,0.08333333333333333,0.0,0.12269901381056808,0.0,0.0,-0.0001482884750677948,0.08333333333333333,0.0,0.001134801694738083],[0.29364325119048584,0.0,0.3131892794921309,0.0,0.019546028301645035,0.0,0.3131892794921309,0.0,0.16711791954254876,0.3131892794921309,0.0,0.16891481224071012,0.3131892794921309,0.0,0.16599660664539798,0.0,0.0,0.0017968926981613426,0.0,0.0,-0.0011213128971507811],[0.3558431217693116,0.0,0.15511275967889884,0.0,-0.20073036209041273,0.0,0.15511275967889884,0.0,0.14052979759159887,0.08333333333333333,0.0,0.14149931765846668,0.2602677186074751,0.0,0.15225663264863618,0.07177942634556551,0.0,0.0009695200668677836,-0.10515495892857625,0.0,0.011726835057037302],[0.35889713172782756,0.0,0.07177942634556551,0.0,-0.28711770538226206,0.0,0.5833333333333334,0.16666666666666666,0.13219272134012736,0.5833333333333334,0.16666666666666666,0.13612137153827056,0.5833333333333334,0.16666666666666666,0.13218555173539767,0.0,0.0,0.003928650198143195,0.0,0.0,-7.16960472967737e-06],[0.10515495892857625,0.0,0.29858136254584705,0.0,0.19342640361727081,0.0,0.28406369542374604,0.0,0.1146266220536765,0.28406369542374604,0.0,0.11348926436642631,0.28406369542374604,0.0,0.09255494409285107,0.0,0.0,-0.0011373576872501883,0.0,0.0,-0.02207167796082543],[0.4372021038816169,0.0,0.5631892794921308,0.16666666666666666,0.125987175610514,0.16666666666666666,0.43067655807339306,0.0,0.1325909968108667,0.43067655807339306,0.0,0.13326499029442357,0.43067655807339306,0.0,0.15203045232412016,0.0,0.0,0.0006739934835568558,0.0,0.0,0.019439455513253434],[0.782089344202718,0.5,0.9384882922619097,0.8333333333333334,0.15639894805919155,0.3333333333333333,0.692441461309548,0.16666666666666666,0.11233983929047715,0.692441461309548,0.16666666666666666,0.1120316567124167,0.692441461309548,0.16666666666666666,0.10825492187791158,0.0,0.0,-0.00030818257806045096,0.0,0.0,-0.004084917412565591],[0.1289509357448472,0.0,0.44145205239624286,0.16666666666666666,0.31250111665139557,0.16666666666666666,0.44145205239624286,0.16666666666666666,0.09958220782281346,0.44145205239624286,0.16666666666666666,0.09914762901820103,0.44145205239624286,0.16666666666666666,0.0993733538347834,0.0,0.0,-0.0004345788046124545,0.0,0.0,-0.00020885398803005897],[0.13625489421798911,0.0,0.49871381161970724,0.0,0.36245891740171815,0.0,0.5902502625153049,0.0,0.14791414853154225,0.5902502625153049,0.0,0.1477406643268099,0.5902502625153049,0.0,0.14015333657249432,0.0,0.0,-0.00017348420473237464,0.0,0.0,-0.007760811959047937],[0.15511275967889884,0.0,0.575732595393204,0.0,0.420619835714305,0.0,1.0,1.0,0.1783076828500554,1.0,1.0,0.1786854459920968,1.0,1.0,0.19118278967544722,0.0,0.0,0.0003777631420413992,0.0,0.0,0.012875106825391829],[0.08333333333333333,0.0,0.08333333333333333,0.0,0.0,0.0,0.6309297535714576,0.0,0.15518101100247236,0.6309297535714576,0.0,0.1568893468805058,0.6309297535714576,0.0,0.1677959004113163,0.0,0.0,0.0017083358780334082,0.0,0.0,0.01261488940884394],[0.18848829226190958,0.0,0.2747853857295761,0.0,0.08629709346766652,0.0,0.0644754678724236,0.0,0.14364406891509654,0.0644754678724236,0.0,0.14581563073842618,0.0644754678724236,0.0,0.13373210547701558,0.0,0.0,0.0021715618233296456,0.0,0.0,-0.009911963438080961],[0.3747009872302213,0.16666666666666666,0.3515931732546857,0.0,-0.02310781397553564,-0.16666666666666666,0.4640520906564038,0.0,0.05012582153092676,0.4640520906564038,0.0,0.05117156413327841,0.4640520906564038,0.0,0.05037362008087676,0.0,0.0,0.0010457426023516476,0.0,0.0,0.0002477985499499919],[0.4695882275513224,0.16666666666666666,0.3247431864798987,0.0,-0.14484504107142374,-0.16666666666666666,0.40571067269545136,0.0,0.28291256344485355,0.40571067269545136,0.0,0.2802565129091381,0.34123520482302777,0.0,0.2824710400030587,0.0,0.0,-0.0026560505357154855,0.0644754678724236,0.0,-0.0004415234417948777],[0.13625489421798911,0.0,0.20803432056355464,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0,0.11651908636687958,0.07177942634556551,0.0,0.11634311857013635,0.07177942634556551,0.0,0.1182811856812397,0.0,0.0,-0.00017596779674321672,0.0,0.0,0.0017620993143601389],[0.37895093574484723,0.16666666666666666,0.46228426907818054,0.3333333333333333,0.08333333333333333,0.16666666666666666,0.3862548942179891,0.0,0.10831582468621524,0.36739702875707936,0.0,0.1078206692352404,0.40807651981323206,0.16666666666666666,0.10766512347419026,0.01885786546090973,0.0,-0.0004951554509748518,-0.02182162559524292,-0.16666666666666666,-0.0006507012120250052],[0.7311421345390903,0.6666666666666666,0.7956176024115139,0.6666666666666666,0.0644754678724236,0.0,0.7311421345390903,0.5,0.08828711011175759,0.7311421345390903,0.5,0.08761705851788619,0.8144754678724236,0.6666666666666666,0.087115334702065,0.0,0.0,-0.0006700515938714065,-0.08333333333333333,-0.16666666666666666,-0.0011717754096925784],[0.20073036209041273,0.0,0.13625489421798911,0.0,-0.06447546787242361,0.0,0.5257747946428813,0.0,0.1383243419078927,0.5257747946428813,0.0,0.1350512776088747,0.5257747946428813,0.0,0.1402101441693391,0.0,0.0,-0.0032730642990180373,0.0,0.0,0.0018858022614463919],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.4890440060287847,0.16666666666666666,0.3328564638962914,0.4245685381563611,0.16666666666666666,0.33692534269453284,0.4890440060287847,0.16666666666666666,0.3386432826444994,0.0644754678724236,0.0,0.004068878798241444,0.0,0.0,0.005786818748207937],[0.45803432056355464,0.16666666666666666,0.3247431864798987,0.0,-0.13329113408365592,-0.16666666666666666,0.0644754678724236,0.0,0.18853309892905887,0.0644754678724236,0.0,0.18638742303519595,0.0644754678724236,0.0,0.18455353249345371,0.0,0.0,-0.0021456758938629156,0.0,0.0,-0.00397956643560514],[0.4517197710037179,0.0,0.3247431864798987,0.0,-0.12697658452381919,0.0,0.42753229829069433,0.0,0.15192486260830376,0.42753229829069433,0.0,0.1530093341863779,0.42753229829069433,0.0,0.18172944395018922,0.0,0.0,0.0010844715780741452,0.0,0.0,0.029804581341885444],[0.28406369542374604,0.0,0.41104027994756526,0.0,0.12697658452381919,0.0,0.07177942634556551,0.0,0.10163869806348631,0.07177942634556551,0.0,0.10098449516729809,0.24140985314656538,0.0,0.09157555547056717,0.0,0.0,-0.0006542028961882395,-0.16963042680099985,0.0,-0.010063142592919154],[0.793643251190486,0.5,1.0,1.0,0.20635674880951416,0.5,1.0,1.0,0.06881624688017733,1.0,1.0,0.06784846130300788,1.0,1.0,0.05289186795041231,0.0,0.0,-0.0009677855771694546,0.0,0.0,-0.015924378929765032],[0.2602677186074751,0.0,0.3320471449530406,0.0,0.07177942634556551,0.0,0.30588532101898896,0.0,0.19841903007861786,0.30588532101898896,0.0,0.19699549903125568,0.3320471449530406,0.0,0.19079338687920788,0.0,0.0,-0.0014235310473621754,-0.026161823934051632,0.0,-0.00762564319941001],[0.21958822755132246,0.0,0.6769343852741417,0.5,0.45734615772281934,0.5,0.5777069466142319,0.16666666666666666,0.25704097858949915,0.5777069466142319,0.16666666666666666,0.2503719303974687,0.5777069466142319,0.16666666666666666,0.26126629526259154,0.0,0.0,-0.006669048192030485,0.0,0.0,0.004225316673092346],[0.39780880120575696,0.0,0.1289509357448472,0.0,-0.26885786546090973,0.0,0.0,0.0,0.22297099757295571,0.0,0.0,0.22414019533008492,0.0,0.0,0.2575974869683194,0.0,0.0,0.0011691977571292335,0.0,0.0,0.034626489395363697],[0.5936010519408085,0.3333333333333333,0.6696304268009999,0.3333333333333333,0.07602937486019141,0.0,0.9166666666666666,0.8333333333333334,0.12045954821182721,0.9166666666666666,0.8333333333333334,0.12176504666171452,0.9166666666666666,0.8333333333333334,0.12244200381385274,0.0,0.0,0.0013054984498873119,0.0,0.0,0.00198245560202553],[0.4652480292125138,0.0,0.23410589467342346,0.0,-0.23114213453909027,0.0,0.38685280723454163,0.0,0.052614849807491954,0.38685280723454163,0.0,0.052687010499929236,0.38685280723454163,0.0,0.055692911704032656,0.0,0.0,7.216069243727904e-05,0.0,0.0,0.0030780618965407045],[0.4372021038816169,0.0,0.658076519813232,0.3333333333333333,0.22087441593161516,0.3333333333333333,0.658076519813232,0.3333333333333333,0.12382599997504955,0.658076519813232,0.3333333333333333,0.12392187731778921,0.5936010519408085,0.3333333333333333,0.12651655338321108,0.0,0.0,9.587734273966911e-05,0.0644754678724236,0.0,0.002690553408161562],[0.28406369542374604,0.0,0.0644754678724236,0.0,-0.21958822755132246,0.0,0.0644754678724236,0.0,0.16703993382354018,0.0644754678724236,0.0,0.16259528041921312,0.28208934420271803,0.0,0.1365557478924654,0.0,0.0,-0.004444653404327044,-0.21761387633029441,0.0,-0.030484185931074742],[0.22689218602446437,0.0,0.2652058299628363,0.0,0.03831364393837197,0.0,0.4640520906564038,0.0,0.04960775287725549,0.4640520906564038,0.0,0.04999016172439138,0.4640520906564038,0.0,0.04614141513800568,0.0,0.0,0.00038240884713588416,0.0,0.0,-0.0034663377392498084],[0.1289509357448472,0.0,0.20803432056355464,0.0,0.07908338481870741,0.0,0.30292156088465577,0.0,0.08414816279059208,0.21958822755132246,0.0,0.08395900429802995,0.13625489421798911,0.0,0.08568723195330628,0.08333333333333333,0.0,-0.00018915849256212944,0.16666666666666666,0.0,0.001539069162714198],[0.36739702875707936,0.16666666666666666,0.3747009872302213,0.16666666666666666,0.007303958473141904,0.0,0.0,0.0,0.1747295741617356,0.0,0.0,0.17668940415389411,0.0,0.0,0.17424681955663723,0.0,0.0,0.0019598299921585096,0.0,0.0,-0.00048275460509835587],[0.8436010519408085,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.09488724032110114,0.16666666666666666,0.5218216255952429,0.0,0.13440086826328992,0.6051549589285763,0.16666666666666666,0.1334851080863506,0.75,0.5,0.12796388888420107,-0.08333333333333333,-0.16666666666666666,-0.0009157601769393028,-0.22817837440475708,-0.5,-0.0064369793790888365],[0.33629709346766656,0.16666666666666666,0.29364325119048584,0.0,-0.042653842277180685,-0.16666666666666666,0.5902502625153049,0.0,0.1087608031255975,0.5902502625153049,0.0,0.10824460708176399,0.5902502625153049,0.0,0.09930857082311045,0.0,0.0,-0.0005161960438335024,0.0,0.0,-0.009452232302487032],[0.0,0.0,0.0,0.0,0.0,0.0,0.2579018714896944,0.0,0.05862469280962568,0.2579018714896944,0.0,0.05774342567028398,0.32237733936211804,0.0,0.04977695123927469,0.0,0.0,-0.0008812671393416986,-0.0644754678724236,0.0,-0.008847741570351002],[0.6081187190629095,0.16666666666666666,0.5218216255952429,0.16666666666666666,-0.08629709346766652,0.0,0.48114213453909027,0.0,0.046070928921336886,0.48114213453909027,0.0,0.0479794991933076,0.48114213453909027,0.0,0.05038039852231507,0.0,0.0,0.0019085702719706969,0.0,0.0,0.004309469600978172],[0.9384882922619097,0.8333333333333334,0.8769765845238192,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,0.8769765845238192,0.6666666666666666,0.2721999323467503,0.8769765845238192,0.6666666666666666,0.26980001719781865,0.8769765845238192,0.6666666666666666,0.239127575563876,0.0,0.0,-0.0023999151489315766,0.0,0.0,-0.033072356782874235],[0.14780880120575693,0.0,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.2028155953780761,0.0,0.0,0.1989614145477425,0.0,0.0,0.20091475340806575,0.0,0.0,-0.0038541808303336252,0.0,0.0,-0.0019008419700103478],[0.34853916329616963,0.0,0.24140985314656538,0.0,-0.10712931014960429,0.0,0.30292156088465577,0.0,0.08948073191242607,0.3247431864798987,0.0,0.08985361013291686,0.2487138116197073,0.0,0.08975924799116897,-0.02182162559524292,0.0,0.00037287822049078713,0.05420774926494851,0.0,0.00027851607874290193],[0.5965648120751417,0.16666666666666666,0.429898145408475,0.0,-0.16666666666666666,-0.16666666666666666,0.0644754678724236,0.0,0.32604977920285827,0.0644754678724236,0.0,0.33166311877816457,0.0644754678724236,0.0,0.3285973923919579,0.0,0.0,0.005613339575306307,0.0,0.0,0.0025476131890996706],[0.19342640361727081,0.0,0.14780880120575693,0.0,-0.04561760241151388,0.0,0.0644754678724236,0.0,0.09567660610682445,0.0644754678724236,0.0,0.09449681906250418,0.0644754678724236,0.0,0.09584092391226103,0.0,0.0,-0.0011797870443202726,0.0,0.0,0.00016431780543657397],[0.7718216255952429,0.6666666666666666,0.5218216255952429,0.3333333333333333,-0.25,-0.3333333333333333,0.5975542209884468,0.0,0.22267892453891314,0.5975542209884468,0.0,0.22189079175985796,0.5975542209884468,0.0,0.22358664473323184,0.0,0.0,-0.0007881327790551503,0.0,0.0,0.0009077201943187436],[0.13625489421798911,0.0,0.793643251190486,0.5,0.6573883569724966,0.5,0.35889713172782756,0.0,0.23124868181779323,0.35889713172782756,0.0,0.2248616835158946,0.5255637983944942,0.16666666666666666,0.22268845325681594,0.0,0.0,-0.006386998301898636,-0.16666666666666666,-0.16666666666666666,-0.008560228560977308],[0.0644754678724236,0.0,0.3747009872302213,0.0,0.3102255193577977,0.0,0.5902502625153049,0.0,0.05185693647412581,0.5902502625153049,0.0,0.051675291893836316,0.5902502625153049,0.0,0.05123796413530699,0.0,0.0,-0.00018164458028949138,0.0,0.0,-0.0006189723388187999],[0.4871599046319394,0.0,0.43917645510264486,0.16666666666666666,-0.047983449529294564,0.16666666666666666,0.42753229829069433,0.0,0.08612994517928073,0.42753229829069433,0.0,0.08636757924402089,0.42753229829069433,0.0,0.08438708015268441,0.0,0.0,0.00023763406474015523,0.0,0.0,-0.0017428650265963162],[0.18848829226190958,0.0,0.07177942634556551,0.0,-0.11670886591634407,0.0,0.07177942634556551,0.0,0.14123737745532666,0.07177942634556551,0.0,0.13855503600321858,0.07177942634556551,0.0,0.14448773994404587,0.0,0.0,-0.0026823414521080714,0.0,0.0,0.003250362488719186],[0.6507725613400902,0.3333333333333333,0.7820893442027179,0.5,0.1313167828626279,0.16666666666666666,0.5371177053822621,0.16666666666666666,0.0885014400295851,0.5371177053822621,0.16666666666666666,0.08794298632557351,0.44223046506116087,0.0,0.09346672837365633,0.0,0.0,-0.000558453704011596,0.09488724032110114,0.16666666666666666,0.004965288344071222],[0.10515495892857625,0.0,0.10515495892857625,0.0,0.0,0.0,0.18848829226190958,0.0,0.11769269723445198,0.2103099178571525,0.0,0.11744997808707913,0.18848829226190958,0.0,0.11659959381703909,-0.02182162559524292,0.0,-0.00024271914737286626,0.0,0.0,-0.0010931034174128933],[0.8551549589285763,0.6666666666666666,1.0,1.0,0.14484504107142374,0.3333333333333333,0.9051127596788988,0.8333333333333334,0.1004166585668555,0.9051127596788988,0.8333333333333334,0.10174983132913416,1.0,1.0,0.06146792121102404,0.0,0.0,0.0013331727622786366,-0.09488724032110114,-0.16666666666666666,-0.03894873735583148],[0.0644754678724236,0.0,0.37697658452381916,0.16666666666666666,0.31250111665139557,0.16666666666666666,0.0644754678724236,0.0,0.47036816819990973,0.0644754678724236,0.0,0.46938517075569686,0.0644754678724236,0.0,0.47038288496251224,0.0,0.0,-0.0009829974442129377,0.0,0.0,1.4716762602462926e-05],[0.3247431864798987,0.0,0.9166666666666666,0.8333333333333334,0.591923480186768,0.8333333333333334,1.0,1.0,0.1927671126596405,1.0,1.0,0.19352398561251194,1.0,1.0,0.16223632075050773,0.0,0.0,0.0007568729528714067,0.0,0.0,-0.03053079190913278],[0.22689218602446437,0.0,0.23114213453909027,0.0,0.004249948514625919,0.0,0.30292156088465577,0.0,0.06476874519319374,0.30292156088465577,0.0,0.06475254769350818,0.20803432056355464,0.0,0.06614800388266144,0.0,0.0,-1.6197499685570757e-05,0.09488724032110114,0.0,0.0013792586894677062],[0.4580343205635546,0.16666666666666666,0.4269343852741418,0.0,-0.03109993528941286,-0.16666666666666666,0.5975542209884468,0.0,0.1353506263446437,0.5975542209884468,0.0,0.1342819264491409,0.564178688405436,0.0,0.13269103080611352,0.0,0.0,-0.0010686998955028175,0.03337553258301074,0.0,-0.0026595955385301834],[0.0644754678724236,0.0,0.4943736132808986,0.0,0.429898145408475,0.0,1.0,1.0,0.26849683850569,0.9384882922619097,0.8333333333333334,0.26733205055545434,0.9384882922619097,0.8333333333333334,0.2972922468798913,0.061511707738090414,0.16666666666666666,-0.0011647879502357354,0.061511707738090414,0.16666666666666666,0.028795408374201248],[0.0644754678724236,0.0,0.2579018714896944,0.0,0.19342640361727081,0.0,0.07177942634556551,0.0,0.15717122932997699,0.07177942634556551,0.0,0.15782724147001145,0.07177942634556551,0.0,0.1574292889517761,0.0,0.0,0.0006560121400344919,0.0,0.0,0.00025805962179913214],[0.0,0.0,0.7132736779914858,0.3333333333333333,0.7132736779914858,0.3333333333333333,0.48509530358672864,0.0,0.10624368836119369,0.48509530358672864,0.0,0.10715208099302577,0.48509530358672864,0.0,0.11047274426116217,0.0,0.0,0.0009083926318320684,0.0,0.0,0.00422905589996847],[1.0,1.0,0.23844609301223219,0.0,-0.7615539069877678,-1.0,0.23844609301223219,0.0,0.07015666887685447,0.23844609301223219,0.0,0.06934718365813093,0.23844609301223219,0.0,0.07374014723176602,0.0,0.0,-0.0008094852187235376,0.0,0.0,0.0035834783549115357],[0.21228426907818054,0.0,0.14355885269113103,0.0,-0.06872541638704953,0.0,0.14355885269113103,0.0,0.07580549183686856,0.15511275967889884,0.0,0.07632112789315608,0.14355885269113103,0.0,0.073645187255254,-0.011553906987767823,0.0,0.0005156360562875245,0.0,0.0,-0.002160304581614561],[0.3747009872302213,0.0,0.1289509357448472,0.0,-0.2457500514853741,0.0,0.0,0.0,0.43123542419661276,0.0,0.0,0.4325104869468888,0.0,0.0,0.5008319958974216,0.0,0.0,0.0012750627502760483,0.0,0.0,0.0695965717008088],[0.6987560108693848,0.3333333333333333,0.40382657129860616,0.0,-0.29492943957077855,-0.3333333333333333,0.07177942634556551,0.0,0.36526215727803585,0.07177942634556551,0.0,0.3664284951441063,0.07177942634556551,0.0,0.33683619581619345,0.0,0.0,0.0011663378660704317,0.0,0.0,-0.028425961461842387],[0.7718216255952429,0.6666666666666666,0.23844609301223219,0.0,-0.5333755325830108,-0.6666666666666666,0.16666666666666666,0.16666666666666666,0.3359069909921084,0.16666666666666666,0.16666666666666666,0.3389862860353887,0.16666666666666666,0.16666666666666666,0.2919143890866416,0.0,0.0,0.0030792950432803304,0.0,0.0,-0.04399260190546683],[0.2652058299628363,0.0,0.1289509357448472,0.0,-0.13625489421798911,0.0,0.0,0.0,0.13445434547314597,0.0,0.0,0.13234667115512794,0.0644754678724236,0.0,0.12692676260814592,0.0,0.0,-0.0021076743180180467,-0.0644754678724236,0.0,-0.0075275828650000634],[0.15511275967889884,0.0,0.5965648120751417,0.16666666666666666,0.4414520523962428,0.16666666666666666,0.9051127596788988,0.8333333333333334,0.19076935628439093,0.9051127596788988,0.8333333333333334,0.19000560861973545,0.9051127596788988,0.8333333333333334,0.1706141767630661,0.0,0.0,-0.0007637476646554833,0.0,0.0,-0.020155179521324867],[1.0,1.0,1.0,1.0,0.0,0.0,0.692441461309548,0.16666666666666666,0.09315307853286009,0.692441461309548,0.16666666666666666,0.09471092791670249,0.8154648767857289,0.5,0.09884278578520093,0.0,0.0,0.0015578493838424151,-0.12302341547618083,-0.3333333333333333,0.005689707252340831],[0.07177942634556551,0.0,0.40077256134009015,0.0,0.3289931349945246,0.0,0.40571067269545136,0.0,0.054542716289523695,0.40571067269545136,0.0,0.05343075102095043,0.40571067269545136,0.0,0.056096810283465394,0.0,0.0,-0.0011119652685732632,0.0,0.0,0.001554093993941707],[0.22689218602446437,0.0,0.21958822755132246,0.0,-0.007303958473141904,0.0,0.4166666666666667,0.0,0.16188285791279322,0.4166666666666667,0.0,0.1641285681105654,0.4166666666666667,0.0,0.16270694882156866,0.0,0.0,0.0022457101977721647,0.0,0.0,0.0008240909087754364],[0.2602677186074751,0.0,0.5039531690476383,0.0,0.24368545044016324,0.0,0.48509530358672864,0.0,0.17659342811218318,0.5088912804029996,0.0,0.1774428972799312,0.48509530358672864,0.0,0.1679564177384093,-0.023795976816270954,0.0,0.0008494691677480053,0.0,0.0,-0.008637010373773905],[0.4166666666666667,0.3333333333333333,0.35386877054828353,0.0,-0.06279789611838314,-0.3333333333333333,0.4640520906564038,0.0,0.15871645420884214,0.4640520906564038,0.0,0.1594827737108152,0.4640520906564038,0.0,0.1540332379171606,0.0,0.0,0.0007663195019730684,0.0,0.0,-0.004683216291681543],[0.0,0.0,0.13625489421798911,0.0,0.13625489421798911,0.0,0.07177942634556551,0.0,0.22121367880896306,0.07177942634556551,0.0,0.22269686850383152,0.07177942634556551,0.0,0.2081587183929862,0.0,0.0,0.001483189694868465,0.0,0.0,-0.01305496041597686],[0.20073036209041273,0.0,0.7414098531465654,0.5,0.5406794910561527,0.5,0.5902502625153049,0.0,0.24070790728902924,0.5902502625153049,0.0,0.24046846756221804,0.5902502625153049,0.0,0.2225986156490204,0.0,0.0,-0.00023943972681119414,0.0,0.0,-0.018109291640008865],[0.07177942634556551,0.0,0.648798210119062,0.3333333333333333,0.5770187837734966,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.19274484202061856,0.8769765845238192,0.6666666666666666,0.18955584555232052,0.9384882922619097,0.8333333333333334,0.1437535825696533,0.061511707738090414,0.16666666666666666,-0.003188996468298042,0.0,0.0,-0.04899125945096527],[0.20073036209041273,0.0,0.22689218602446437,0.0,0.026161823934051632,0.0,1.0,1.0,0.18267407348286083,1.0,1.0,0.18296212766185674,1.0,1.0,0.17178957236360634,0.0,0.0,0.0002880541789959182,0.0,0.0,-0.010884501119254484],[0.22689218602446437,0.0,0.0,0.0,-0.22689218602446437,0.0,0.3941567657076835,0.0,0.26131374978339944,0.3941567657076835,0.0,0.2598940864327568,0.3941567657076835,0.0,0.2907758118273722,0.0,0.0,-0.0014196633506425806,0.0,0.0,0.02946206204397279],[0.48844609301223213,0.16666666666666666,0.28711770538226206,0.0,-0.2013283876299701,-0.16666666666666666,0.28711770538226206,0.0,0.0672637048953433,0.28711770538226206,0.0,0.06656607152332596,0.28711770538226206,0.0,0.06866330685265336,0.0,0.0,-0.0006976333720173297,0.0,0.0,0.001399601957310064],[0.2602677186074751,0.0,0.25,0.0,-0.010267718607475098,0.0,0.0,0.0,0.09527176580216466,0.0,0.0,0.0933010473210994,0.21958822755132246,0.0,0.0817255686576052,0.0,0.0,-0.00197071848106526,-0.21958822755132246,0.0,-0.013546197144559432],[0.6987560108693848,0.3333333333333333,0.6478088012057569,0.5,-0.05094720966362775,0.16666666666666666,1.0,1.0,0.2376693495482638,1.0,1.0,0.23736924253463246,1.0,1.0,0.24555716276041842,0.0,0.0,-0.00030010701363132375,0.0,0.0,0.00788781321215466],[0.40146072418082546,0.0,0.07177942634556551,0.0,-0.32968129783525996,0.0,0.35889713172782756,0.0,0.06975960767459982,0.35889713172782756,0.0,0.06910757247670167,0.35889713172782756,0.0,0.07475757279532246,0.0,0.0,-0.0006520351978981405,0.0,0.0,0.004997965120722629],[0.29561760241151386,0.0,0.20073036209041273,0.0,-0.09488724032110114,0.0,0.07177942634556551,0.0,0.2358346461687878,0.07177942634556551,0.0,0.2353422530770977,0.13625489421798911,0.0,0.23398513075426922,0.0,0.0,-0.000492393091690129,-0.0644754678724236,0.0,-0.0018495154145185986],[0.0,0.0,0.0,0.0,0.0,0.0,0.25,0.0,0.1200377637120596,0.25,0.0,0.1185729957637695,0.08333333333333333,0.0,0.12252344108181135,0.0,0.0,-0.0014647679482900657,0.16666666666666666,0.0,0.002485677369751758],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,0.24140985314656538,0.0,0.07005529854310882,0.24140985314656538,0.0,0.06954161658714114,0.07177942634556551,0.0,0.07326324024679642,0.0,0.0,-0.0005136819559676777,0.16963042680099985,0.0,0.003207941703687598],[0.6269765845238192,0.16666666666666666,0.5568747299322941,0.0,-0.07010185459152503,-0.16666666666666666,0.4640520906564038,0.0,0.17595267605792086,0.4640520906564038,0.0,0.17609702018274084,0.4640520906564038,0.0,0.17958208047480106,0.0,0.0,0.0001443441248199668,0.0,0.0,0.003629404416880187],[0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0,0.40571067269545136,0.0,0.07530056823480029,0.40571067269545136,0.0,0.07543468750853573,0.40571067269545136,0.0,0.07741592859475603,0.0,0.0,0.0001341192737354466,0.0,0.0,0.002115360359955732],[0.21958822755132246,0.0,0.4580343205635546,0.0,0.23844609301223219,0.0,0.5257747946428813,0.0,0.06665885733208708,0.5257747946428813,0.0,0.06546495018854229,0.5257747946428813,0.0,0.060529200757817196,0.0,0.0,-0.0011939071435447892,0.0,0.0,-0.006129656574269888],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.32237733936211804,0.0,0.13309517088325865,0.32237733936211804,0.0,0.13389056459687163,0.32237733936211804,0.0,0.12738194902462122,0.0,0.0,0.0007953937136129871,0.0,0.0,-0.005713221858637406],[0.49871381161970724,0.16666666666666666,0.5529215608846557,0.16666666666666666,0.05420774926494851,0.0,0.35889713172782756,0.0,0.11634050493214615,0.35889713172782756,0.0,0.11544435749593,0.35889713172782756,0.0,0.11940129452987826,0.0,0.0,-0.0008961474362161314,0.0,0.0,0.0030607895977321415],[0.19342640361727081,0.0,0.2529637601343332,0.0,0.05953735651706238,0.0,0.0,0.0,0.15951701260777398,0.0,0.0,0.15933625233191276,0.0,0.0,0.1685838040941999,0.0,0.0,-0.00018076027586125067,0.0,0.0,0.009066791486425878],[0.08333333333333333,0.0,0.8551549589285763,0.6666666666666666,0.7718216255952429,0.6666666666666666,1.0,1.0,0.35470889561987756,1.0,1.0,0.3569626404075013,1.0,1.0,0.3576726330155425,0.0,0.0,0.0022537447876237646,0.0,0.0,0.0029637373956649463],[0.5102677186074751,0.0,0.5350531043370513,0.0,0.024785385729576115,0.0,0.6769343852741417,0.5,0.15442242062427314,0.6769343852741417,0.5,0.15408383362961633,0.4705776364646277,0.0,0.1633067948269499,0.0,0.0,-0.00033858699465680206,0.20635674880951416,0.5,0.008884374202676773],[0.15511275967889884,0.0,0.3558431217693116,0.0,0.20073036209041273,0.0,0.6091081279762146,0.0,0.0707133924399924,0.6091081279762146,0.0,0.0715556152645666,0.6091081279762146,0.0,0.07313303522741277,0.0,0.0,0.0008422228245742085,0.0,0.0,0.0024196427874203716],[0.5602255193577976,0.3333333333333333,0.5132314787418083,0.16666666666666666,-0.04699404061598939,-0.16666666666666666,0.5132314787418083,0.16666666666666666,0.11776089237364713,0.4487560108693847,0.16666666666666666,0.1182480004940738,0.4487560108693847,0.16666666666666666,0.1177715649919518,0.0644754678724236,0.0,0.0004871081204266708,0.0644754678724236,0.0,1.0672618304656371e-05],[0.16963042680099985,0.0,0.1289509357448472,0.0,-0.04067949105615265,0.0,0.0,0.0,0.1241553199622863,0.0,0.0,0.12364852542331443,0.0,0.0,0.11340315967733051,0.0,0.0,-0.0005067945389718804,0.0,0.0,-0.010752160284955797],[0.14780880120575693,0.0,0.21958822755132246,0.0,0.07177942634556551,0.0,0.4166666666666667,0.0,0.0949854535265046,0.4166666666666667,0.0,0.09546758191755578,0.4166666666666667,0.0,0.08779581596499703,0.0,0.0,0.0004821283910511837,0.0,0.0,-0.007189637561507586],[0.3436010519408084,0.0,0.0644754678724236,0.0,-0.27912558406838484,0.0,0.0,0.0,0.18801773407553693,0.0,0.0,0.18920052283809285,0.16666666666666666,0.16666666666666666,0.17198993509884838,0.0,0.0,0.001182788762555926,-0.16666666666666666,-0.16666666666666666,-0.01602779897668857],[0.5205354372149502,0.0,0.7321315434523954,0.3333333333333333,0.2115961062374452,0.3333333333333333,1.0,1.0,0.22410585362425686,1.0,1.0,0.22994360583771165,1.0,1.0,0.21589095215390033,0.0,0.0,0.005837752213454767,0.0,0.0,-0.00821490147035649],[0.16666666666666666,0.0,0.4269343852741418,0.16666666666666666,0.2602677186074751,0.16666666666666666,0.3436010519408084,0.0,0.14779207933714503,0.3436010519408084,0.0,0.14804403804809566,0.23844609301223219,0.0,0.1682362096500821,0.0,0.0,0.000251958710950602,0.10515495892857625,0.0,0.020444130312937084],[0.5654648767857288,0.16666666666666666,0.7132736779914857,0.3333333333333333,0.14780880120575693,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.1230971479532323,0.9384882922619097,0.8333333333333334,0.122180338469059,0.7132736779914857,0.3333333333333333,0.13370566517317417,0.0,0.0,-0.0009168094841732986,0.22521461427042389,0.5,0.01060851721994187],[0.6091081279762146,0.0,0.9166666666666666,0.8333333333333334,0.3075585386904521,0.8333333333333334,1.0,1.0,0.21546414806658598,1.0,1.0,0.21451930051984403,1.0,1.0,0.22472820253092085,0.0,0.0,-0.0009448475467419741,0.0,0.0,0.00926405446433483],[0.24871381161970726,0.0,0.10515495892857625,0.0,-0.14355885269113103,0.0,0.2103099178571525,0.0,0.16309431074485062,0.29364325119048584,0.0,0.16184839785776148,0.10515495892857625,0.0,0.16338453725907567,-0.08333333333333333,0.0,-0.0012459128870891355,0.10515495892857625,0.0,0.00029022651422505363],[0.8144754678724236,0.6666666666666666,0.546607011324819,0.0,-0.26786845654760455,-0.6666666666666666,0.46327367799148567,0.0,0.06990560458800649,0.46327367799148567,0.0,0.06919439127581273,0.4414520523962428,0.0,0.07060336592031177,0.0,0.0,-0.0007112133121937515,0.02182162559524292,0.0,0.0006977613323052775],[0.39780880120575696,0.3333333333333333,0.2747853857295761,0.0,-0.12302341547618083,-0.3333333333333333,0.29561760241151386,0.0,0.0873982264195589,0.21228426907818054,0.0,0.08820300443281974,0.1289509357448472,0.0,0.0887743355149776,0.08333333333333333,0.0,0.0008047780132608304,0.16666666666666666,0.0,0.0013761090954186948],[0.6392186543523223,0.3333333333333333,0.20073036209041273,0.0,-0.43848829226190955,-0.3333333333333333,1.0,1.0,0.3706575505167782,1.0,1.0,0.3709369769861564,1.0,1.0,0.35607428103777733,0.0,0.0,0.00027942646937825316,0.0,0.0,-0.014583269479000766],[1.0,1.0,1.0,1.0,0.0,0.0,0.5833333333333334,0.16666666666666666,0.12624320877428186,0.5833333333333334,0.16666666666666666,0.12542870165133854,0.5833333333333334,0.16666666666666666,0.13263749971464445,0.0,0.0,-0.000814507122943301,0.0,0.0,0.0063942909403626],[0.7539531690476385,0.3333333333333333,1.0,1.0,0.24604683095236166,0.6666666666666666,1.0,1.0,0.030662285687731383,1.0,1.0,0.031176406007464838,1.0,1.0,0.027976191716608922,0.0,0.0,0.0005141203197334528,0.0,0.0,-0.002686093971122461],[0.29136765389688796,0.0,0.4871599046319394,0.0,0.1957922507350515,0.0,0.32237733936211804,0.0,0.07598737237342017,0.32237733936211804,0.0,0.07373420517570953,0.32237733936211804,0.0,0.07292963398346966,0.0,0.0,-0.002253167197710648,0.0,0.0,-0.0030577383899505067],[0.5936010519408085,0.3333333333333333,0.5247853857295762,0.16666666666666666,-0.06881566621123232,-0.16666666666666666,0.5029637601343332,0.3333333333333333,0.11399802347962974,0.5029637601343332,0.3333333333333333,0.11371071533378983,0.5029637601343332,0.3333333333333333,0.11244541316059492,0.0,0.0,-0.0002873081458399122,0.0,0.0,-0.0015526103190348164],[0.30292156088465577,0.0,0.8144754678724236,0.6666666666666666,0.5115539069877678,0.6666666666666666,0.6289509357448472,0.3333333333333333,0.27662118050968765,0.6289509357448472,0.3333333333333333,0.2833059917814011,0.6173970287570794,0.3333333333333333,0.2680196382130357,0.0,0.0,0.006684811271713412,0.011553906987767823,0.0,-0.008601542296651906],[0.2747853857295761,0.0,0.0644754678724236,0.0,-0.2103099178571525,0.0,0.0,0.0,0.04255744228618833,0.0,0.0,0.0412187148053012,0.0,0.0,0.045612338883254215,0.0,0.0,-0.0013387274808871368,0.0,0.0,0.0030548965970658686],[1.0,1.0,0.5644754678724236,0.5,-0.4355245321275764,-0.5,0.6478088012057569,0.5,0.230036536467654,0.75,0.6666666666666666,0.22855903986304868,0.7311421345390903,0.6666666666666666,0.2258040804195158,-0.10219119879424306,-0.16666666666666666,-0.0014774966046053582,-0.08333333333333333,-0.16666666666666666,-0.0042324560481382225],[0.9051127596788988,0.8333333333333334,0.3862548942179891,0.0,-0.5188578654609097,-0.8333333333333334,0.3862548942179891,0.0,0.058569204911379534,0.3862548942179891,0.0,0.05815473013337316,0.36739702875707936,0.0,0.06382340700048347,0.0,0.0,-0.00041447477800636497,0.01885786546090973,0.0,0.005254202089103946],[0.0644754678724236,0.0,0.46228426907818054,0.3333333333333333,0.39780880120575696,0.3333333333333333,1.0,1.0,0.3722551897552185,1.0,1.0,0.37301808070008,1.0,1.0,0.3496202565786051,0.0,0.0,0.0007628909448615341,0.0,0.0,-0.022634933176613418],[0.4391764551026449,0.0,0.6372443031312943,0.16666666666666666,0.19806784802864938,0.16666666666666666,0.6372443031312943,0.16666666666666666,0.1054223102600761,0.6372443031312943,0.16666666666666666,0.10309383928988092,0.5350531043370513,0.0,0.11058892913404982,0.0,0.0,-0.002328470970195192,0.10219119879424306,0.16666666666666666,0.005166618873973706],[0.6372443031312943,0.16666666666666666,0.5466070113248191,0.16666666666666666,-0.09063729180647524,0.0,0.6309297535714576,0.0,0.17959273919024452,0.5257747946428813,0.0,0.1776854559753376,0.5257747946428813,0.0,0.1749421730653705,0.10515495892857625,0.0,-0.0019072832149068894,0.10515495892857625,0.0,-0.0046505661248740305],[0.07177942634556551,0.0,0.3131892794921309,0.0,0.24140985314656538,0.0,0.14355885269113103,0.0,0.1210250654636406,0.20803432056355464,0.0,0.11970863985111824,0.3131892794921309,0.0,0.11668194774074676,-0.0644754678724236,0.0,-0.0013164256125223703,-0.16963042680099985,0.0,-0.004343117722893856],[0.49871381161970724,0.16666666666666666,0.5029637601343332,0.16666666666666666,0.004249948514625919,0.0,0.5218216255952429,0.3333333333333333,0.12638431927335983,0.5218216255952429,0.3333333333333333,0.1273073981750621,0.5,0.3333333333333333,0.12528634419815968,0.0,0.0,0.0009230789017022504,0.02182162559524292,0.0,-0.0010979750752001568],[0.6154226775360514,0.16666666666666666,0.3862548942179891,0.16666666666666666,-0.22916778331806223,0.0,0.9166666666666666,0.8333333333333334,0.14790264161885724,0.9166666666666666,0.8333333333333334,0.1490087565597016,0.8217794263455654,0.6666666666666666,0.14990860496352668,0.0,0.0,0.0011061149408443428,0.09488724032110114,0.16666666666666666,0.002005963344669407],[0.6269765845238192,0.3333333333333333,0.6154226775360514,0.3333333333333333,-0.011553906987767823,0.0,0.37697658452381916,0.16666666666666666,0.23064433457989733,0.3436010519408084,0.16666666666666666,0.23130298838620644,0.543643251190486,0.3333333333333333,0.2285090186636525,0.03337553258301074,0.0,0.0006586538063090967,-0.16666666666666666,-0.16666666666666666,-0.0021353159162448747],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.6051549589285763,0.16666666666666666,0.1628649770679859,0.6884882922619097,0.3333333333333333,0.16240024576656029,0.6051549589285763,0.16666666666666666,0.1605089650167529,-0.08333333333333333,-0.16666666666666666,-0.00046473130142556514,0.0,0.0,-0.002356012051232977],[0.30292156088465577,0.0,0.3320471449530406,0.0,0.029125584068384825,0.0,0.3204932379652728,0.0,0.09161608406896354,0.3204932379652728,0.0,0.09334617382400649,0.3320471449530406,0.0,0.0970462275836411,0.0,0.0,0.0017300897550429374,-0.011553906987767823,0.0,0.005430143514677563],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,1.0,1.0,0.3896336977332122,1.0,1.0,0.3906264203257686,0.8333333333333334,0.8333333333333334,0.3815874849157101,0.0,0.0,0.0009927225925563526,0.16666666666666666,0.16666666666666666,-0.008046212817502207],[0.20073036209041273,0.0,0.7132736779914858,0.3333333333333333,0.5125433159010729,0.3333333333333333,0.6696304268009999,0.5,0.25607306685978,0.6081187190629095,0.3333333333333333,0.25625412950947396,0.6081187190629095,0.3333333333333333,0.26947496303691104,0.061511707738090414,0.16666666666666666,0.00018106264969398184,0.061511707738090414,0.16666666666666666,0.013401896177131075],[0.7539531690476383,0.3333333333333333,0.6517619702533953,0.16666666666666666,-0.10219119879424306,-0.16666666666666666,0.16666666666666666,0.16666666666666666,0.33700471987920216,0.16666666666666666,0.16666666666666666,0.33872545437328155,0.16666666666666666,0.16666666666666666,0.3368560694852189,0.0,0.0,0.00172073449407936,0.0,0.0,-0.0001486503939832559],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,0.012211151816410968,0.0644754678724236,0.0,0.012574854510896682,0.0644754678724236,0.0,0.012340009059537062,0.0,0.0,0.0003637026944857161,0.0,0.0,0.00012885724312609433],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.07508295109938504,1.0,1.0,0.07652497863712633,1.0,1.0,0.04391106616484086,0.0,0.0,0.0014420275377412916,0.0,0.0,-0.031171884934544175],[0.0,0.0,0.40571067269545136,0.0,0.40571067269545136,0.0,0.40571067269545136,0.0,0.07012523888887782,0.40571067269545136,0.0,0.07026261953773465,0.40571067269545136,0.0,0.07148980928456096,0.0,0.0,0.00013738064885681638,0.0,0.0,0.0013645703956831304],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.043579437602255994,0.0,0.0,0.04274713653909801,0.08333333333333333,0.0,0.03814413794271062,0.0,0.0,-0.00083230106315798,-0.08333333333333333,0.0,-0.00543529965954537],[1.0,1.0,1.0,1.0,0.0,0.0,0.6309297535714576,0.0,0.11314611273712055,0.6309297535714576,0.0,0.1114920332196077,0.692441461309548,0.16666666666666666,0.10929438368429417,0.0,0.0,-0.0016540795175128454,-0.061511707738090414,-0.16666666666666666,-0.0038517290528263756],[0.4196304268009999,0.0,0.7122842690781805,0.5,0.29265384227718066,0.5,0.5833333333333334,0.16666666666666666,0.08892599858820434,0.5833333333333334,0.16666666666666666,0.09042192158975747,0.5833333333333334,0.16666666666666666,0.08588747220843664,0.0,0.0,0.0014959230015531202,0.0,0.0,-0.0030385263797677036],[0.20073036209041273,0.0,0.23114213453909027,0.0,0.030411772448677554,0.0,0.2718216255952429,0.0,0.15529954681782426,0.2718216255952429,0.0,0.15452475008744962,0.2718216255952429,0.0,0.1579215105539298,0.0,0.0,-0.0007747967303746531,0.0,0.0,0.002621963736105538],[0.40807651981323206,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.5304117724486775,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.11366908440163247,0.9384882922619097,0.8333333333333334,0.11149879102020556,0.8436010519408085,0.6666666666666666,0.08042849133748883,0.0,0.0,-0.002170293381426882,0.09488724032110114,0.16666666666666666,-0.03324059306414361],[0.1289509357448472,0.0,0.17693438527414176,0.0,0.04798344952929456,0.0,0.7384460930122322,0.6666666666666666,0.36323110845632955,0.7384460930122322,0.6666666666666666,0.36482946628400886,0.4051127596788988,0.3333333333333333,0.38696381444677863,0.0,0.0,0.001598357827679327,0.3333333333333333,0.3333333333333333,0.023732705990449073],[0.5132314787418083,0.16666666666666666,0.5936010519408085,0.16666666666666666,0.08036957319900014,0.0,0.5,0.0,0.09483069426957678,0.5,0.0,0.09557109619724731,0.5,0.0,0.10845754620331272,0.0,0.0,0.0007404019276705524,0.0,0.0,0.013626851933735936],[0.33629709346766656,0.16666666666666666,0.21958822755132246,0.0,-0.11670886591634407,-0.16666666666666666,0.4051127596788988,0.0,0.11281293310878478,0.5,0.16666666666666666,0.11152086627345635,0.3217794263455655,0.0,0.11643792522589243,-0.09488724032110114,-0.16666666666666666,-0.0012920668353284444,0.08333333333333333,0.0,0.0036249921171076422],[0.6362548942179891,0.3333333333333333,0.5850109050873739,0.16666666666666666,-0.051243989130615314,-0.16666666666666666,0.48844609301223213,0.0,0.1805845517431581,0.48844609301223213,0.0,0.18019448056865703,0.47689218602446437,0.0,0.18676897936228262,0.0,0.0,-0.0003900711745010654,0.011553906987767823,0.0,0.006184427619124568],[0.38496870583769643,0.0,0.4609980806978878,0.0,0.07602937486019143,0.0,0.0,0.0,0.3071477807425675,0.0,0.0,0.30492673583096497,0.0,0.0,0.33457614406110725,0.0,0.0,-0.0022210449116025536,0.0,0.0,0.02742836331853976],[0.0,0.0,0.20803432056355464,0.0,0.20803432056355464,0.0,0.35889713172782756,0.0,0.12041188589658715,0.35889713172782756,0.0,0.12012436833178246,0.35889713172782756,0.0,0.12298484225660115,0.0,0.0,-0.00028751756480468885,0.0,0.0,0.0025729563600140368],[0.4434264036172708,0.0,0.4652480292125138,0.0,0.02182162559524292,0.0,0.0644754678724236,0.0,0.692417747443856,0.0644754678724236,0.0,0.69051683819095,0.0644754678724236,0.0,0.7367212403832043,0.0,0.0,-0.0019009092529059894,0.0,0.0,0.0443034929393484],[0.13625489421798911,0.0,0.20073036209041273,0.0,0.0644754678724236,0.0,0.3551549589285763,0.0,0.1324061056207824,0.3551549589285763,0.0,0.1329177396550841,0.2529637601343332,0.0,0.13215882444723992,0.0,0.0,0.0005116340343017068,0.10219119879424306,0.0,-0.0002472811735424587],[0.5257747946428813,0.0,0.3436010519408084,0.0,-0.18217374270207284,0.0,0.3436010519408084,0.0,0.11638853741913353,0.3436010519408084,0.0,0.11460022909020993,0.3436010519408084,0.0,0.11969192610755013,0.0,0.0,-0.0017883083289236418,0.0,0.0,0.0033033886884165555],[0.13625489421798911,0.0,0.14355885269113103,0.0,0.007303958473141904,0.0,0.35889713172782756,0.0,0.046385725072164985,0.35889713172782756,0.0,0.046948860578714086,0.28711770538226206,0.0,0.04890781820867088,0.0,0.0,0.000563135506549094,0.07177942634556551,0.0,0.002522093136505885],[0.5936010519408085,0.3333333333333333,0.7539531690476385,0.3333333333333333,0.16035211710682992,0.0,0.10515495892857625,0.0,0.3075292320595356,0.2103099178571525,0.0,0.30861620468435486,0.2103099178571525,0.0,0.32316193683706534,-0.10515495892857625,0.0,0.0010869726248192806,-0.10515495892857625,0.0,0.015632704777529767],[0.14780880120575693,0.0,0.16963042680099985,0.0,0.02182162559524292,0.0,0.25,0.0,0.08735553183356766,0.25,0.0,0.08743807589249848,0.14780880120575693,0.0,0.08937121310735958,0.0,0.0,8.254405893080722e-05,0.10219119879424306,0.0,0.0020156812737919137],[0.7747853857295762,0.5,0.532089344202718,0.16666666666666666,-0.2426960415268581,-0.3333333333333333,0.9384882922619097,0.8333333333333334,0.24292984511797808,0.9384882922619097,0.8333333333333334,0.24467000873557235,0.9384882922619097,0.8333333333333334,0.22440743445799047,0.0,0.0,0.0017401636175943304,0.0,0.0,-0.018522410659987592],[0.28208934420271803,0.0,0.34656481207514167,0.0,0.0644754678724236,0.0,0.17693438527414176,0.0,0.14395174404018474,0.2487138116197073,0.0,0.1423385312077042,0.3131892794921309,0.0,0.13627358252817892,-0.07177942634556551,0.0,-0.001613212832480541,-0.13625489421798911,0.0,-0.007678161512005818],[0.0644754678724236,0.0,0.13625489421798911,0.0,0.07177942634556551,0.0,0.42753229829069433,0.0,0.1661099032738613,0.42753229829069433,0.0,0.16621828871873714,0.42753229829069433,0.0,0.1763407284462395,0.0,0.0,0.00010838544487586977,0.0,0.0,0.010230825172378218],[0.15511275967889884,0.0,0.15511275967889884,0.0,0.0,0.0,0.28406369542374604,0.0,0.1084524971632607,0.28406369542374604,0.0,0.10883947404156662,0.29561760241151386,0.0,0.10777366568483744,0.0,0.0,0.0003869768783059053,-0.011553906987767823,0.0,-0.0006788314784232507],[0.3102255193577977,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.14355885269113103,0.0,0.18848829226190958,0.0,0.13006577678724546,0.18848829226190958,0.0,0.1300097498087299,0.18848829226190958,0.0,0.13125735049030476,0.0,0.0,-5.602697851556093e-05,0.0,0.0,0.0011915737030592996],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0,0.1055900120925118,0.0,0.0,0.10554156772232547,0.0,0.0,0.10685934177739022,0.0,0.0,-4.8444370186365454e-05,0.0,0.0,0.001269329684878412],[0.23844609301223219,0.0,0.22689218602446437,0.0,-0.011553906987767823,0.0,0.3941567657076835,0.0,0.1394372059241815,0.3941567657076835,0.0,0.1376024905228774,0.3941567657076835,0.0,0.13108357344198715,0.0,0.0,-0.0018347154013040555,0.0,0.0,-0.008353632482194324],[0.34656481207514167,0.0,0.8362970934676666,0.6666666666666666,0.4897322813925249,0.6666666666666666,0.7747853857295762,0.5,0.318644480641057,0.7103099178571526,0.5,0.3201463745980743,0.793643251190486,0.5,0.3134642419304367,0.0644754678724236,0.0,0.0015018939570173352,-0.01885786546090973,0.0,-0.005180238710620272],[0.0,0.0,0.3174392280067568,0.0,0.3174392280067568,0.0,0.32237733936211804,0.0,0.07893262350332099,0.32237733936211804,0.0,0.08034870442906243,0.32237733936211804,0.0,0.08629685400829919,0.0,0.0,0.0014160809257414446,0.0,0.0,0.007364230504978211],[0.13625489421798911,0.0,0.0644754678724236,0.0,-0.07177942634556551,0.0,0.9051127596788988,0.8333333333333334,0.40605371226846093,0.9051127596788988,0.8333333333333334,0.40835206565689125,0.9051127596788988,0.8333333333333334,0.40506075426168775,0.0,0.0,0.002298353388430307,0.0,0.0,-0.0009929580067731928],[0.08333333333333333,0.0,0.4705776364646277,0.0,0.3872443031312944,0.0,0.10515495892857625,0.0,0.11384228400509448,0.10515495892857625,0.0,0.11382772133190051,0.10515495892857625,0.0,0.11348391376024825,0.0,0.0,-1.4562673193962173e-05,0.0,0.0,-0.00035837024484623926],[0.0644754678724236,0.0,0.13625489421798911,0.0,0.07177942634556551,0.0,0.0,0.0,0.08159296019778403,0.0,0.0,0.07978041636947288,0.0,0.0,0.08043337586725395,0.0,0.0,-0.0018125438283111651,0.0,0.0,-0.0011595843305300892],[0.1289509357448472,0.0,0.5102677186074751,0.0,0.3813167828626279,0.0,0.5902502625153049,0.0,0.10113207665660584,0.5902502625153049,0.0,0.10318665643525149,0.5902502625153049,0.0,0.11401882764529181,0.0,0.0,0.002054579778645657,0.0,0.0,0.012886750988685964],[0.21228426907818054,0.0,0.0,0.0,-0.21228426907818054,0.0,0.5,0.0,0.10239097871039382,0.5,0.0,0.101296707689769,0.5,0.0,0.09986292195277473,0.0,0.0,-0.001094271020624836,0.0,0.0,-0.002528056757619093],[0.13625489421798911,0.0,0.07177942634556551,0.0,-0.0644754678724236,0.0,0.07177942634556551,0.0,0.07775125864050546,0.07177942634556551,0.0,0.07746157610372433,0.07177942634556551,0.0,0.0804091636008581,0.0,0.0,-0.00028968253678114214,0.0,0.0,0.002657904960352639],[0.5218216255952429,0.0,0.42564819689384903,0.0,-0.09617342870139389,0.0,1.0,1.0,0.1789287447955116,1.0,1.0,0.1786799229901808,1.0,1.0,0.16134766794933428,0.0,0.0,-0.0002488218053307775,0.0,0.0,-0.017581076846177306],[0.29561760241151386,0.16666666666666666,0.0644754678724236,0.0,-0.23114213453909027,-0.16666666666666666,0.08333333333333333,0.0,0.07920376917358699,0.08333333333333333,0.0,0.07756388541301214,0.08333333333333333,0.0,0.07051517514290323,0.0,0.0,-0.001639883760574865,0.0,0.0,-0.008688594030683764],[0.3131892794921309,0.0,0.3131892794921309,0.0,0.0,0.0,0.5820471449530406,0.3333333333333333,0.3867736871423522,0.7487138116197073,0.5,0.38834183435821606,0.5820471449530406,0.3333333333333333,0.3839052307271349,-0.16666666666666666,-0.16666666666666666,0.0015681472158637633,0.0,0.0,-0.0028684564152173706],[0.2529637601343332,0.0,0.1289509357448472,0.0,-0.12401282438948598,0.0,0.19342640361727081,0.0,0.06956921394408443,0.19342640361727081,0.0,0.06886037064770925,0.1289509357448472,0.0,0.07502819484314803,0.0,0.0,-0.0007088432963751643,0.0644754678724236,0.0,0.0054589808990636104],[0.4348362567638362,0.0,0.3747009872302213,0.16666666666666666,-0.06013526953361489,0.16666666666666666,0.4695882275513224,0.16666666666666666,0.2277023913371934,0.4695882275513224,0.16666666666666666,0.22755667663835757,0.4695882275513224,0.3333333333333333,0.22481844538043094,0.0,0.0,-0.0001457146988357973,0.0,-0.16666666666666666,-0.0028839459567624186],[0.08333333333333333,0.0,0.10515495892857625,0.0,0.02182162559524292,0.0,0.10515495892857625,0.0,0.029891301969106613,0.10515495892857625,0.0,0.02867676745311608,0.10515495892857625,0.0,0.028418008702898335,0.0,0.0,-0.0012145345159905237,0.0,0.0,-0.0014732932662082738],[0.3247431864798987,0.0,0.4166666666666667,0.3333333333333333,0.09192348018676795,0.3333333333333333,0.4166666666666667,0.3333333333333333,0.2631663514667329,0.4166666666666667,0.3333333333333333,0.26484213160496145,0.4166666666666667,0.3333333333333333,0.25501959331599955,0.0,0.0,0.0016757801382285347,0.0,0.0,-0.008146758150733357],[0.3247431864798987,0.0,1.0,1.0,0.6752568135201013,1.0,0.5079018714896945,0.16666666666666666,0.18237313173685746,0.5079018714896945,0.16666666666666666,0.184232755679712,0.8144754678724236,0.6666666666666666,0.17626558926761862,0.0,0.0,0.0018596239428545654,-0.3065735963827292,-0.5,-0.006107542469238822],[0.7602677186074751,0.5,0.7602677186074751,0.5,0.0,0.0,0.0,0.0,0.302932658014282,0.0,0.0,0.303379672516975,0.17693438527414176,0.0,0.30789199680961316,0.0,0.0,0.000447014502693024,-0.17693438527414176,0.0,0.004959338795331149],[0.30292156088465577,0.0,0.30292156088465577,0.0,0.0,0.0,0.30292156088465577,0.0,0.1470697164592618,0.30292156088465577,0.0,0.14630501783872116,0.23844609301223219,0.0,0.1463614288033657,0.0,0.0,-0.0007646986205406718,0.0644754678724236,0.0,-0.0007082876558960932],[0.40077256134009015,0.0,0.21228426907818054,0.0,-0.18848829226190958,0.0,0.0,0.0,0.14272902466966772,0.0,0.0,0.14372078458738416,0.0,0.0,0.14368915818327002,0.0,0.0,0.0009917599177164573,0.0,0.0,0.000960133513602281],[0.19342640361727081,0.0,0.0644754678724236,0.0,-0.1289509357448472,0.0,0.0,0.0,0.1980168703691572,0.0,0.0,0.19698230566808597,0.0,0.0,0.1870650150943132,0.0,0.0,-0.0010345647010712295,0.0,0.0,-0.010951855274844007],[0.4464804135757869,0.0,0.29858136254584705,0.0,-0.14789905102993972,0.0,0.07177942634556551,0.0,0.2298639889314935,0.07177942634556551,0.0,0.22990213939254636,0.07177942634556551,0.0,0.25625428002068124,0.0,0.0,3.815046105285167e-05,0.0,0.0,0.02639029108918774],[0.34656481207514167,0.0,0.3965226128254642,0.0,0.049957800750322585,0.0,0.5833333333333334,0.16666666666666666,0.13640831886746782,0.5833333333333334,0.16666666666666666,0.1377140897631083,0.5833333333333334,0.16666666666666666,0.14522249807817725,0.0,0.0,0.0013057708956405042,0.0,0.0,0.008814179210709457],[0.08333333333333333,0.0,0.23114213453909027,0.0,0.14780880120575693,0.0,0.692441461309548,0.16666666666666666,0.19002390336899166,0.692441461309548,0.16666666666666666,0.18948745212658732,0.692441461309548,0.16666666666666666,0.1867795368063354,0.0,0.0,-0.0005364512424043538,0.0,0.0,-0.0032443665626562582],[0.4153804782863739,0.0,0.6091081279762146,0.0,0.19372764968984066,0.0,0.4166666666666667,0.0,0.11485594660338422,0.4166666666666667,0.0,0.116026191074041,0.4166666666666667,0.0,0.11627706486277395,0.0,0.0,0.0011702444706567828,0.0,0.0,0.0014211182593897441],[0.47689218602446437,0.3333333333333333,0.541367653896888,0.3333333333333333,0.0644754678724236,0.0,0.6478088012057569,0.5,0.12970596515953148,0.6478088012057569,0.5,0.129601213387424,0.5644754678724236,0.5,0.12762204352312553,0.0,0.0,-0.00010475177210746607,0.08333333333333333,0.0,-0.0020839216364059534],[0.17693438527414176,0.0,0.10515495892857625,0.0,-0.07177942634556551,0.0,0.0,0.0,0.07767736757150916,0.0,0.0,0.07783582634459814,0.10515495892857625,0.0,0.07118522324692865,0.0,0.0,0.00015845877308899058,-0.10515495892857625,0.0,-0.006492144324580494],[0.6487982101190622,0.16666666666666666,1.0,1.0,0.3512017898809379,0.8333333333333334,0.32237733936211804,0.0,0.2262770572900974,0.32237733936211804,0.0,0.22657551128029338,0.32237733936211804,0.0,0.23346100291993924,0.0,0.0,0.00029845399019593394,0.0,0.0,0.007183945629841852],[0.3551549589285763,0.0,0.5757325953932039,0.0,0.2205776364646276,0.0,0.6590659287265371,0.16666666666666666,0.08955893895832583,0.5757325953932039,0.0,0.08873831122084685,0.5757325953932039,0.0,0.10048145133461205,0.08333333333333333,0.16666666666666666,-0.0008206277374789795,0.08333333333333333,0.16666666666666666,0.01092251237628622],[0.1289509357448472,0.0,0.13625489421798911,0.0,0.007303958473141904,0.0,0.3144754678724236,0.0,0.14139094991444054,0.3144754678724236,0.0,0.1412479134575038,0.0644754678724236,0.0,0.14991276500610776,0.0,0.0,-0.00014303645693677,0.25,0.0,0.008521815091667212],[0.16963042680099985,0.0,0.38496870583769643,0.0,0.21533827903669656,0.0,0.16666666666666666,0.16666666666666666,0.34163630537545764,0.16666666666666666,0.16666666666666666,0.34509093228103876,0.16666666666666666,0.16666666666666666,0.33087403920510766,0.0,0.0,0.0034546269055812395,0.0,0.0,-0.010762266170349906],[0.0644754678724236,0.0,0.3862548942179891,0.0,0.3217794263455655,0.0,0.4051127596788988,0.0,0.14897375033051127,0.4051127596788988,0.0,0.1463147911386484,0.4166666666666667,0.0,0.1498064873935589,0.0,0.0,-0.0026589591918628947,-0.011553906987767823,0.0,0.0008327370630476094],[0.6051549589285763,0.3333333333333333,0.2602677186074751,0.0,-0.3448872403211012,-0.3333333333333333,0.2579018714896944,0.0,0.2728833573836989,0.2579018714896944,0.0,0.27185936959211116,0.29858136254584705,0.0,0.26826087424502704,0.0,0.0,-0.0010239877915877126,-0.04067949105615265,0.0,-0.004622483138671822],[0.08333333333333333,0.0,0.27675973695060413,0.0,0.19342640361727081,0.0,0.23410589467342346,0.0,0.12913884670886563,0.23410589467342346,0.0,0.12974826710725754,0.23410589467342346,0.0,0.12851372650359447,0.0,0.0,0.0006094203983918953,0.0,0.0,-0.0006251202052711963],[0.5350531043370513,0.0,0.5350531043370513,0.0,0.0,0.0,0.9051127596788988,0.8333333333333334,0.23057533601331626,0.9051127596788988,0.8333333333333334,0.22807083265253417,0.9051127596788988,0.8333333333333334,0.20194584113354308,0.0,0.0,-0.0025045033607820504,0.0,0.0,-0.028629494879773176],[0.42564819689384903,0.0,0.49871381161970724,0.16666666666666666,0.07306561472585824,0.16666666666666666,0.4166666666666667,0.0,0.18275096203753827,0.4166666666666667,0.0,0.18422967722835115,0.4166666666666667,0.0,0.1878271368156047,0.0,0.0,0.0014787151908128963,0.0,0.0,0.005076174778066468],[0.7529637601343332,0.5,0.6884882922619097,0.5,-0.0644754678724236,0.0,0.7602677186074751,0.5,0.10546064012485078,0.7602677186074751,0.5,0.10569029569424661,0.6884882922619097,0.5,0.10679395938619668,0.0,0.0,0.000229655569395853,0.07177942634556551,0.0,0.0013333192613459177],[0.29867161237002987,0.0,0.40077256134009015,0.0,0.10210094897006024,0.0,0.0,0.0,0.2993838725000011,0.0,0.0,0.2963495435948528,0.0,0.0,0.30945132883493015,0.0,0.0,-0.003034328905148237,0.0,0.0,0.010067456334929096],[0.2602677186074751,0.0,0.0644754678724236,0.0,-0.1957922507350515,0.0,0.35889713172782756,0.0,0.1746527702708859,0.35889713172782756,0.0,0.1749050481124633,0.28711770538226206,0.0,0.16834371496826658,0.0,0.0,0.00025227784157736896,0.07177942634556551,0.0,-0.006309055302619317],[0.6051549589285763,0.3333333333333333,0.5257747946428813,0.0,-0.07938016428569498,-0.3333333333333333,0.17693438527414176,0.0,0.14325713185624298,0.07177942634556551,0.0,0.14335252596438325,0.5257747946428813,0.0,0.12949705373829412,0.10515495892857625,0.0,9.539410814029253e-05,-0.34884040936873956,0.0,-0.013760078117948842],[0.27675973695060413,0.0,0.10515495892857625,0.0,-0.1716047780220279,0.0,0.10515495892857625,0.0,0.06808924245957688,0.10515495892857625,0.0,0.06654149671727795,0.10515495892857625,0.0,0.06842127747627097,0.0,0.0,-0.00154774574229894,0.0,0.0,0.0003320350166940747],[0.3174392280067568,0.0,0.22689218602446437,0.0,-0.09054704198229245,0.0,0.44223046506116087,0.0,0.26740593581591987,0.44223046506116087,0.0,0.2630748129166426,0.44223046506116087,0.0,0.24698597420235077,0.0,0.0,-0.0043311228992772705,0.0,0.0,-0.020419961613569102],[0.5641786884054362,0.0,0.38921865435232234,0.0,-0.17496003405311375,0.0,0.42337259960025114,0.0,0.24241541278278197,0.42337259960025114,0.0,0.24465775056107442,0.43492650658801896,0.0,0.26477842439787563,0.0,0.0,0.0022423377782924358,-0.011553906987767823,0.0,0.022363011615093614],[0.2747853857295761,0.0,0.6051549589285763,0.5,0.3303695731990001,0.5,0.7718216255952429,0.6666666666666666,0.21987182246930145,0.7718216255952429,0.6666666666666666,0.21732051587861212,0.7718216255952429,0.6666666666666666,0.20832590302821596,0.0,0.0,-0.002551306590689365,0.0,0.0,-0.01154591944108555],[0.5862970934676666,0.3333333333333333,0.0644754678724236,0.0,-0.5218216255952429,-0.3333333333333333,0.5872865023809717,0.16666666666666666,0.130358567413543,0.546607011324819,0.16666666666666666,0.1300395362489802,0.692441461309548,0.16666666666666666,0.11374949970488096,0.04067949105615265,0.0,-0.00031903116456277053,-0.10515495892857625,0.0,-0.01660906770866204],[0.3819146958791804,0.0,0.23114213453909027,0.0,-0.15077256134009012,0.0,0.40571067269545136,0.0,0.0815160479425863,0.40571067269545136,0.0,0.08323752950899076,0.40571067269545136,0.0,0.08870103178728438,0.0,0.0,0.0017214815664044804,0.0,0.0,0.007184983844698095],[1.0,1.0,0.21228426907818054,0.0,-0.7877157309218195,-1.0,0.7311421345390903,0.5,0.19646478937990577,0.7122842690781805,0.5,0.194604722275032,0.21228426907818054,0.0,0.2128663488583645,0.01885786546090973,0.0,-0.0018600671048737717,0.5188578654609097,0.5,0.016401559478458703],[0.546607011324819,0.16666666666666666,0.0,0.0,-0.546607011324819,-0.16666666666666666,0.6091081279762146,0.0,0.15390339428454772,0.6091081279762146,0.0,0.15508722537383052,0.6091081279762146,0.0,0.17097526580149525,0.0,0.0,0.001183831089282809,0.0,0.0,0.017071871516947505],[0.0,0.0,0.0,0.0,0.0,0.0,0.28711770538226206,0.0,0.0668802782984567,0.28711770538226206,0.0,0.06900517729258321,0.0,0.0,0.08597196175149004,0.0,0.0,0.002124898994126502,0.28711770538226206,0.0,0.019091683453033335],[0.4609980806978878,0.0,0.17693438527414176,0.0,-0.28406369542374604,0.0,0.15511275967889884,0.0,0.1085273031746991,0.15511275967889884,0.0,0.10870146450107053,0.27981374690912014,0.0,0.10408735397068225,0.0,0.0,0.00017416132637141,-0.12470098723022127,0.0,-0.00443994920401684],[0.543643251190486,0.16666666666666666,0.7103099178571526,0.5,0.16666666666666666,0.3333333333333333,0.5872865023809717,0.16666666666666666,0.07982766937135953,0.5872865023809717,0.16666666666666666,0.07925290304693731,0.5872865023809717,0.16666666666666666,0.08412909607117608,0.0,0.0,-0.0005747663244222117,0.0,0.0,0.004301426699816531],[0.21228426907818054,0.0,0.24140985314656538,0.0,0.029125584068384835,0.0,0.10515495892857625,0.0,0.2054341435725797,0.2103099178571525,0.0,0.2045796115311386,0.2103099178571525,0.0,0.20333804127057434,-0.10515495892857625,0.0,-0.0008545320414410593,-0.10515495892857625,0.0,-0.0020961023020053516],[0.48844609301223213,0.3333333333333333,0.20073036209041273,0.0,-0.28771573092181946,-0.3333333333333333,0.6091081279762146,0.0,0.14868037162938452,0.6091081279762146,0.0,0.14498401602928188,0.6091081279762146,0.0,0.14861366041432364,0.0,0.0,-0.00369635560010266,0.0,0.0,-6.671121506088833e-05],[0.4269343852741418,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.4500421992496774,0.5,1.0,1.0,0.2968865283338658,1.0,1.0,0.2975362896039631,1.0,1.0,0.2929582435539269,0.0,0.0,0.0006497612700972488,0.0,0.0,-0.0039282847799388815],[0.5218216255952429,0.16666666666666666,0.21958822755132246,0.0,-0.30223339804392046,-0.16666666666666666,0.5975542209884468,0.0,0.12328754985875578,0.5975542209884468,0.0,0.12560538956592057,0.5350531043370513,0.0,0.12179985614367388,0.0,0.0,0.0023178397071647754,0.06250111665139557,0.0,-0.0014876937150819257],[0.08333333333333333,0.0,0.23844609301223219,0.0,0.15511275967889884,0.0,0.3941567657076835,0.0,0.08464302170726905,0.3941567657076835,0.0,0.08312886773977855,0.32968129783525996,0.0,0.08799219062491494,0.0,0.0,-0.0015141539674905016,0.0644754678724236,0.0,0.0033491689176459046],[0.3465648120751416,0.0,0.35386877054828353,0.0,0.007303958473141904,0.0,0.21533827903669653,0.0,0.1018437368883582,0.3204932379652728,0.0,0.10039139516443314,0.21533827903669653,0.0,0.10000236979442055,-0.10515495892857625,0.0,-0.0014523417239250558,0.0,0.0,-0.001841367093937664],[0.3922726643108383,0.0,0.47255198768565565,0.0,0.08027932337481734,0.0,0.6051549589285763,0.16666666666666666,0.2028824281463273,0.6051549589285763,0.16666666666666666,0.20216730844204134,0.4841058946734235,0.0,0.2059606643347889,0.0,0.0,-0.00071511970428594,0.12104906425515279,0.16666666666666666,0.003078236188461624],[0.5872865023809717,0.16666666666666666,0.08333333333333333,0.0,-0.5039531690476383,-0.16666666666666666,0.25,0.0,0.20034399216697155,0.25,0.0,0.20208144711535583,0.10515495892857625,0.0,0.19578466050659746,0.0,0.0,0.001737454948384312,0.14484504107142374,0.0,-0.004559331660374063],[0.49871381161970724,0.16666666666666666,0.3820049457033632,0.0,-0.11670886591634407,-0.16666666666666666,0.0,0.0,0.0885324960492732,0.0,0.0,0.08702394693714177,0.0,0.0,0.09745437645869971,0.0,0.0,-0.0015085491121314212,0.0,0.0,0.008921880409426538],[0.0644754678724236,0.0,0.5654648767857288,0.0,0.5009894089133051,0.0,0.532089344202718,0.0,0.03561346560217702,0.532089344202718,0.0,0.0357828623580835,0.532089344202718,0.0,0.03841646256288306,0.0,0.0,0.0001693967559064749,0.0,0.0,0.0028029969607060398],[0.6517619702533953,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.22521461427042389,0.5,0.6091081279762146,0.0,0.17025511701502086,0.6091081279762146,0.0,0.1699363702876635,0.6091081279762146,0.0,0.1534784937975335,0.0,0.0,-0.00031874672735735427,0.0,0.0,-0.016776623217487362],[0.7205776364646277,0.3333333333333333,0.24140985314656538,0.0,-0.47916778331806215,-0.3333333333333333,0.48844609301223213,0.0,0.16749546972059967,0.4051127596788988,0.0,0.1723426394191384,0.48844609301223213,0.0,0.17209612643598635,0.08333333333333333,0.0,0.004847169698538723,0.0,0.0,0.004600656715386643],[0.5892608536019998,0.16666666666666666,0.6884882922619097,0.5,0.09922743865990986,0.3333333333333333,0.5912352048230277,0.3333333333333333,0.26367152371912184,0.6934264036172708,0.5,0.26116983763723073,0.6884882922619097,0.5,0.26904059745133113,-0.10219119879424306,-0.16666666666666666,-0.0025016860818910538,-0.09725308743888184,-0.16666666666666666,0.00536907373220934],[0.4798559461587975,0.16666666666666666,0.3600930702839375,0.16666666666666666,-0.11976287587486006,0.0,0.5257747946428813,0.0,0.11404895232886834,0.5257747946428813,0.0,0.11433638866320713,0.3600930702839375,0.16666666666666666,0.12051292284910738,0.0,0.0,0.0002874363343387864,0.1656817243589438,-0.16666666666666666,0.006463970520239046],[0.15511275967889884,0.0,0.0,0.0,-0.15511275967889884,0.0,0.0,0.0,0.0029527786004882686,0.0,0.0,0.002937804101733986,0.0,0.0,0.0018158755162926072,0.0,0.0,-1.4974498754282585e-05,0.0,0.0,-0.0011369030841956616],[0.8769765845238192,0.6666666666666666,0.793643251190486,0.5,-0.08333333333333333,-0.16666666666666666,1.0,1.0,0.08389589973396538,0.9384882922619097,0.8333333333333334,0.08304671940835952,0.8551549589285763,0.6666666666666666,0.08195412444331902,0.061511707738090414,0.16666666666666666,-0.0008491803256058707,0.14484504107142374,0.3333333333333333,-0.001941775290646369],[0.5833333333333334,0.5,0.9051127596788988,0.8333333333333334,0.3217794263455655,0.3333333333333333,1.0,1.0,0.2445892644036239,1.0,1.0,0.2424393239113479,1.0,1.0,0.20880332595542692,0.0,0.0,-0.002149940492276041,0.0,0.0,-0.03578593844819701],[0.08333333333333333,0.0,0.07177942634556551,0.0,-0.011553906987767823,0.0,0.2487138116197073,0.0,0.09931382962119423,0.2487138116197073,0.0,0.10002594991275808,0.2487138116197073,0.0,0.10034000457044272,0.0,0.0,0.0007121202915638198,0.0,0.0,0.0010261749492484881],[0.5413676538968879,0.3333333333333333,0.6706198357143052,0.16666666666666666,0.12925218181741707,-0.16666666666666666,0.6309297535714576,0.0,0.042289873346997305,0.6309297535714576,0.0,0.04329260840978482,0.6309297535714576,0.0,0.047101394508290866,0.0,0.0,0.0010027350627875022,0.0,0.0,0.004811521161293549],[0.36542267753605134,0.0,0.37697658452381916,0.0,0.011553906987767823,0.0,0.47255198768565565,0.0,0.037879518496069006,0.47255198768565565,0.0,0.03783745506483974,0.4609980806978878,0.0,0.03756818323683174,0.0,0.0,-4.206343122926543e-05,0.011553906987767823,0.0,-0.0003113352592372571],[0.4153804782863739,0.0,0.46228426907818054,0.16666666666666666,0.0469037907918066,0.16666666666666666,0.48844609301223213,0.0,0.06659427171051191,0.48844609301223213,0.0,0.06609667547928529,0.48844609301223213,0.0,0.059210841454869906,0.0,0.0,-0.0004975962312266446,0.0,0.0,-0.007383430255642021],[0.0,0.0,0.29867161237002987,0.0,0.29867161237002987,0.0,0.5833333333333334,0.5,0.17438208411263434,0.5833333333333334,0.5,0.1744597070304459,0.5833333333333334,0.5,0.18092692900030463,0.0,0.0,7.762291781156459e-05,0.0,0.0,0.006544844887670313],[0.3131892794921309,0.0,0.27250978843597823,0.0,-0.04067949105615265,0.0,0.32237733936211804,0.0,0.029005509609957954,0.32237733936211804,0.0,0.030007596784412813,0.32237733936211804,0.0,0.02838120974381939,0.0,0.0,0.0010020871744548614,0.0,0.0,-0.0006242998661385599],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.017775356298760765,1.0,1.0,0.01721506272506379,1.0,1.0,0.02092816020063291,0.0,0.0,-0.0005602935736969734,0.0,0.0,0.0031528039018721434],[0.8154648767857289,0.5,0.6706198357143051,0.16666666666666666,-0.14484504107142374,-0.3333333333333333,0.5975542209884468,0.0,0.08694816477884194,0.5975542209884468,0.0,0.08774371449814287,0.5975542209884468,0.0,0.08858629853056216,0.0,0.0,0.0007955497193008992,0.0,0.0,0.0016381337517201722],[0.38921865435232234,0.0,0.5029637601343332,0.0,0.11374510578201087,0.0,0.6309297535714576,0.0,0.1851929990017279,0.6309297535714576,0.0,0.18301876985256715,0.546607011324819,0.0,0.20655492435281478,0.0,0.0,-0.0021742291491607985,0.0843227422466385,0.0,0.021361925351086847],[0.08333333333333333,0.0,0.0644754678724236,0.0,-0.01885786546090973,0.0,0.0,0.0,0.037548243896033014,0.0,0.0,0.03703351276906387,0.0,0.0,0.035052939178674754,0.0,0.0,-0.0005147311269691406,0.0,0.0,-0.00249530471735826],[0.15511275967889884,0.0,0.13625489421798911,0.0,-0.01885786546090973,0.0,0.38685280723454163,0.0,0.07526684010453025,0.38685280723454163,0.0,0.07534785371707954,0.38685280723454163,0.0,0.0728546717543432,0.0,0.0,8.101361254929248e-05,0.0,0.0,-0.002412168350187057],[0.3174392280067568,0.0,0.9166666666666666,0.8333333333333334,0.5992274386599098,0.8333333333333334,0.7384460930122322,0.5,0.2328013936707858,0.7384460930122322,0.5,0.23453178803570954,0.7384460930122322,0.5,0.23672446099066588,0.0,0.0,0.0017303943649237656,0.0,0.0,0.003923067319880055],[0.25,0.16666666666666666,0.5247853857295762,0.16666666666666666,0.2747853857295761,0.0,0.7529637601343332,0.5,0.25452271488388706,0.7529637601343332,0.5,0.25305865896444385,0.7529637601343332,0.5,0.26143576844528976,0.0,0.0,-0.001464055919443216,0.0,0.0,0.0069130535614027365],[0.3436010519408084,0.0,0.07177942634556551,0.0,-0.2718216255952429,0.0,0.07177942634556551,0.0,0.03413001310258935,0.07177942634556551,0.0,0.034013078847422766,0.07177942634556551,0.0,0.034621982279134884,0.0,0.0,-0.00011693425516658288,0.0,0.0,0.0004919691765455387],[0.07177942634556551,0.0,0.15511275967889884,0.0,0.08333333333333333,0.0,0.8333333333333334,0.6666666666666666,0.3350771596448783,0.9166666666666666,0.8333333333333334,0.33212801571944534,0.15511275967889884,0.0,0.3744195456095871,-0.08333333333333333,-0.16666666666666666,-0.0029491439254329143,0.6782205736544346,0.6666666666666666,0.039342385964708855],[0.2529637601343332,0.0,0.3747009872302213,0.0,0.12173722709588809,0.0,0.5218216255952429,0.0,0.14969308757357502,0.5218216255952429,0.0,0.15125211863800722,0.5218216255952429,0.0,0.14449784513986133,0.0,0.0,0.0015590310644321775,0.0,0.0,-0.005195242433713689],[0.6666666666666666,0.5,0.75,0.6666666666666666,0.08333333333333333,0.16666666666666666,0.6590659287265371,0.16666666666666666,0.1517788558248296,0.6590659287265371,0.16666666666666666,0.1530400554538551,0.7529637601343332,0.5,0.16096777293711337,0.0,0.0,0.0012611996290254706,-0.09389783140779599,-0.3333333333333333,0.009188917112283765],[0.24140985314656538,0.0,0.5257747946428813,0.0,0.2843649414963159,0.0,0.9384882922619097,0.8333333333333334,0.11675627091948991,0.9384882922619097,0.8333333333333334,0.11684711427575173,0.9384882922619097,0.8333333333333334,0.11356277013496391,0.0,0.0,9.084335626182057e-05,0.0,0.0,-0.0031935007845260033],[0.1289509357448472,0.0,0.6706198357143052,0.16666666666666666,0.5416688999694578,0.16666666666666666,0.18848829226190958,0.0,0.2024254656466161,0.18848829226190958,0.0,0.19948669934213625,0.10515495892857625,0.0,0.20272072416625597,0.0,0.0,-0.002938766304479798,0.08333333333333333,0.0,0.0002952585196399071],[0.8154648767857289,0.5,0.6987560108693848,0.3333333333333333,-0.11670886591634407,-0.16666666666666666,0.5255637983944942,0.16666666666666666,0.09900522338819123,0.5255637983944942,0.16666666666666666,0.09659273463221296,0.5255637983944942,0.16666666666666666,0.1121171180574858,0.0,0.0,-0.002412488755978283,0.0,0.0,0.013111894669294563],[0.15511275967889884,0.0,0.2529637601343332,0.0,0.09785100045543434,0.0,0.2529637601343332,0.0,0.05178518976158806,0.2529637601343332,0.0,0.05214579215359321,0.2529637601343332,0.0,0.04877357301810933,0.0,0.0,0.0003606023920051354,0.0,0.0,-0.0030116167434787373],[0.3558431217693116,0.0,0.7103099178571526,0.3333333333333333,0.35446679608784093,0.3333333333333333,0.3630568304182707,0.0,0.25536346810658556,0.3630568304182707,0.0,0.2556676531102818,0.2602677186074751,0.0,0.2652228905064198,0.0,0.0,0.00030418500369617146,0.10278911181079557,0.0,0.009859422399834158],[0.4384882922619096,0.0,0.8551549589285763,0.6666666666666666,0.4166666666666667,0.6666666666666666,1.0,1.0,0.22690162834593683,1.0,1.0,0.2255457312170299,1.0,1.0,0.2440113260646809,0.0,0.0,-0.0013558971289069448,0.0,0.0,0.017109697718744103],[0.21228426907818054,0.0,0.4798559461587975,0.16666666666666666,0.267571677080617,0.16666666666666666,0.692441461309548,0.16666666666666666,0.08403665354160537,0.692441461309548,0.16666666666666666,0.08450155361190385,0.692441461309548,0.16666666666666666,0.08726059302716362,0.0,0.0,0.0004649000702984876,0.0,0.0,0.0032239394855582437],[0.3747009872302213,0.0,0.7718216255952429,0.6666666666666666,0.39712063836502165,0.6666666666666666,0.4166666666666667,0.0,0.22302120980030668,0.4166666666666667,0.0,0.22056125176880373,0.4166666666666667,0.0,0.22873656647523355,0.0,0.0,-0.0024599580315029014,0.0,0.0,0.005715356674926893],[0.10515495892857625,0.0,0.2602677186074751,0.0,0.15511275967889884,0.0,0.0,0.0,0.07926950933648838,0.0,0.0,0.07806730544964406,0.0,0.0,0.09477049035366115,0.0,0.0,-0.001202203886844312,0.0,0.0,0.015500981017172783],[0.24140985314656538,0.0,0.3320471449530406,0.0,0.09063729180647524,0.0,0.0,0.0,0.20898910518723368,0.0,0.0,0.20563615819826553,0.0,0.0,0.19156882057003863,0.0,0.0,-0.003352946988968162,0.0,0.0,-0.017420284617195105],[0.08333333333333333,0.0,0.679898145408475,0.3333333333333333,0.5965648120751417,0.3333333333333333,0.9166666666666666,0.8333333333333334,0.2219840210764508,0.9166666666666666,0.8333333333333334,0.2171120240955441,0.9166666666666666,0.8333333333333334,0.17138498505422553,0.0,0.0,-0.004871996980906741,0.0,0.0,-0.05059903602222531],[0.20803432056355464,0.0,0.21958822755132246,0.0,0.011553906987767823,0.0,0.8551549589285763,0.6666666666666666,0.26989123780786406,0.8551549589285763,0.6666666666666666,0.2667493098387769,0.8551549589285763,0.6666666666666666,0.2761637573937253,0.0,0.0,-0.0031419279690871236,0.0,0.0,0.006272519585861169],[0.3600930702839375,0.16666666666666666,0.3600930702839375,0.16666666666666666,0.0,0.0,0.0644754678724236,0.0,0.1611693646601527,0.1289509357448472,0.0,0.16239532787210295,0.13625489421798911,0.0,0.16113205519007504,-0.0644754678724236,0.0,0.0012259632119502554,-0.07177942634556551,0.0,-3.7309470077689e-05],[0.10515495892857625,0.0,0.5568747299322941,0.0,0.4517197710037178,0.0,0.9384882922619097,0.8333333333333334,0.2878590883539243,0.9384882922619097,0.8333333333333334,0.29223387443586996,0.8154648767857289,0.5,0.27259549899134355,0.0,0.0,0.004374786081945639,0.12302341547618083,0.3333333333333333,-0.015263589362580756],[0.3204932379652728,0.0,0.33698525630840187,0.0,0.016492018343129033,0.0,0.07177942634556551,0.0,0.08291109186401797,0.07177942634556551,0.0,0.08389167256252006,0.14355885269113103,0.0,0.08685549503449556,0.0,0.0,0.0009805806985020628,-0.07177942634556551,0.0,0.003944403170477582],[0.5436432511904858,0.16666666666666666,0.4923992620598705,0.0,-0.051243989130615314,-0.16666666666666666,0.658076519813232,0.3333333333333333,0.12127369648526702,0.658076519813232,0.3333333333333333,0.12099950861812914,0.658076519813232,0.3333333333333333,0.1195689492945275,0.0,0.0,-0.0002741878671378805,0.0,0.0,-0.0017047471907395129],[0.429898145408475,0.0,0.42259418693533307,0.0,-0.007303958473141904,0.0,0.42259418693533307,0.0,0.20833622046431274,0.42259418693533307,0.0,0.20900811133920646,0.42259418693533307,0.0,0.19654958900390931,0.0,0.0,0.0006718908748937318,0.0,0.0,-0.011786631460403403],[0.20073036209041273,0.0,0.6051549589285763,0.5,0.4044245968381635,0.5,0.8769765845238192,0.6666666666666666,0.24927754219278478,0.8769765845238192,0.6666666666666666,0.2517812345207759,0.7718216255952429,0.6666666666666666,0.24755574127229082,0.0,0.0,0.0025036923279911174,0.10515495892857625,0.0,-0.001721800920493996],[0.33629709346766656,0.0,0.4695882275513224,0.16666666666666666,0.13329113408365592,0.16666666666666666,0.5,0.0,0.18077335813536868,0.5,0.0,0.18183565899327356,0.5,0.0,0.18783580390355206,0.0,0.0,0.0010623008579048589,0.0,0.0,0.00706244576818342],[0.08333333333333333,0.0,0.23114213453909027,0.0,0.14780880120575693,0.0,0.21958822755132246,0.0,0.330929155460685,0.21958822755132246,0.0,0.33121161502029733,0.15511275967889884,0.0,0.3337562260650877,0.0,0.0,0.0002824595596122703,0.0644754678724236,0.0,0.002827070604402638],[0.07177942634556551,0.0,0.22689218602446437,0.0,0.15511275967889884,0.0,0.9051127596788988,0.8333333333333334,0.1707782605457037,0.9051127596788988,0.8333333333333334,0.17321240474035593,0.9051127596788988,0.8333333333333334,0.1662468755147982,0.0,0.0,0.0024341441946521985,0.0,0.0,-0.0045313850309055105],[0.14780880120575693,0.0,0.27250978843597823,0.0,0.12470098723022131,0.0,0.4890440060287847,0.16666666666666666,0.16806056322199167,0.4890440060287847,0.16666666666666666,0.1685954159586179,0.4890440060287847,0.16666666666666666,0.15915517780346974,0.0,0.0,0.0005348527366262253,0.0,0.0,-0.008905385418521932],[0.5132314787418083,0.16666666666666666,0.30292156088465577,0.0,-0.2103099178571525,-0.16666666666666666,0.0,0.0,0.10610748655839851,0.0,0.0,0.10571184689318674,0.0,0.0,0.10772855579460504,0.0,0.0,-0.0003956396652117575,0.0,0.0,0.0016210692362065265],[0.07177942634556551,0.0,0.14780880120575693,0.0,0.07602937486019143,0.0,0.38685280723454163,0.0,0.08306735486392643,0.38685280723454163,0.0,0.08406181287037812,0.34123520482302777,0.0,0.08832708587924869,0.0,0.0,0.000994458006451697,0.04561760241151388,0.0,0.005259731015322247],[0.17693438527414176,0.0,0.1289509357448472,0.0,-0.047983449529294564,0.0,0.3247431864798987,0.0,0.1874595260764347,0.3247431864798987,0.0,0.18668987107871637,0.3965226128254642,0.0,0.166334732833845,0.0,0.0,-0.0007696549977183609,-0.07177942634556551,0.0,-0.021124793242589684],[0.5833333333333334,0.3333333333333333,0.6706198357143051,0.16666666666666666,0.08728650238097169,-0.16666666666666666,0.9166666666666666,0.8333333333333334,0.22956719713536963,0.8551549589285763,0.6666666666666666,0.22730498513529532,0.9166666666666666,0.8333333333333334,0.21857566912023485,0.061511707738090414,0.16666666666666666,-0.0022622120000742713,0.0,0.0,-0.010991528015134743],[0.6183864376703846,0.16666666666666666,0.7718216255952429,0.5,0.15343518792485836,0.3333333333333333,0.25,0.16666666666666666,0.26457747484822675,0.08333333333333333,0.0,0.26822748089293996,0.08333333333333333,0.0,0.26506673965344846,0.16666666666666666,0.16666666666666666,0.0036500060447132074,0.16666666666666666,0.16666666666666666,0.00048926480522172],[0.1289509357448472,0.0,0.1289509357448472,0.0,0.0,0.0,0.32237733936211804,0.0,0.07415603335228964,0.32237733936211804,0.0,0.07407272615454304,0.2579018714896944,0.0,0.07355652536035916,0.0,0.0,-8.330719774659115e-05,0.0644754678724236,0.0,-0.0005995079919304842],[0.3174392280067568,0.0,0.28406369542374604,0.0,-0.033375532583010736,0.0,0.1289509357448472,0.0,0.08498790391899504,0.1289509357448472,0.0,0.08490194019131077,0.27675973695060413,0.0,0.0738075556909601,0.0,0.0,-8.596372768426407e-05,-0.14780880120575693,0.0,-0.011180348228034943],[0.6706198357143051,0.16666666666666666,0.4051127596788988,0.16666666666666666,-0.2655070760354062,0.0,0.5833333333333334,0.16666666666666666,0.11487793357292876,0.5833333333333334,0.16666666666666666,0.11851710506521167,0.5833333333333334,0.16666666666666666,0.12091956425251575,0.0,0.0,0.003639171492282876,0.0,0.0,0.006041630679586962],[0.0644754678724236,0.0,0.1289509357448472,0.0,0.0644754678724236,0.0,0.38685280723454163,0.0,0.10600845327872195,0.38685280723454163,0.0,0.10619919276808443,0.38685280723454163,0.0,0.10285722013069813,0.0,0.0,0.00019073948936245677,0.0,0.0,-0.0031512331480238326],[0.23844609301223219,0.0,0.47255198768565565,0.16666666666666666,0.23410589467342346,0.16666666666666666,0.07177942634556551,0.0,0.1756145339139131,0.07177942634556551,0.0,0.1775863032159922,0.4798559461587975,0.16666666666666666,0.16423152703270086,0.0,0.0,0.001971769302079138,-0.40807651981323206,-0.16666666666666666,-0.011383006881212207],[0.22689218602446437,0.0,0.8769765845238192,0.6666666666666666,0.6500843984993548,0.6666666666666666,0.4384882922619096,0.0,0.15812068045901917,0.4384882922619096,0.0,0.15936500630125083,0.5218216255952429,0.16666666666666666,0.1607727948311454,0.0,0.0,0.0012443258422316823,-0.08333333333333333,-0.16666666666666666,0.002652114372126225],[0.3747009872302213,0.0,0.7321315434523955,0.3333333333333333,0.3574305562221742,0.3333333333333333,0.6706198357143052,0.16666666666666666,0.14714180840709104,0.6706198357143052,0.16666666666666666,0.14820708694342175,0.6091081279762146,0.0,0.1548253139123735,0.0,0.0,0.0010652785363307318,0.061511707738090414,0.16666666666666666,0.007683505505282469],[0.4153804782863739,0.16666666666666666,0.3862548942179891,0.16666666666666666,-0.029125584068384825,0.0,0.4051127596788988,0.16666666666666666,0.07972949660325891,0.4051127596788988,0.16666666666666666,0.07866618892423115,0.3217794263455655,0.0,0.08127406028154592,0.0,0.0,-0.0010633076790277712,0.08333333333333333,0.16666666666666666,0.0015445636782869929],[0.2652058299628363,0.0,0.28406369542374604,0.0,0.01885786546090973,0.0,0.28406369542374604,0.0,0.07539293483122447,0.28406369542374604,0.0,0.07509041530927078,0.28406369542374604,0.0,0.07298524518193582,0.0,0.0,-0.00030251952195369333,0.0,0.0,-0.002407689649288659],[0.5247853857295762,0.0,0.15511275967889884,0.0,-0.36967262605067724,0.0,0.4166666666666667,0.0,0.1486978050387815,0.4166666666666667,0.0,0.14923098312722174,0.23844609301223219,0.0,0.15381061000039586,0.0,0.0,0.0005331780884402804,0.17822057365443447,0.0,0.005112804961614377],[0.5029637601343332,0.16666666666666666,0.29561760241151386,0.0,-0.2073461577228193,-0.16666666666666666,0.29561760241151386,0.0,0.10737672301009961,0.3600930702839375,0.0,0.10882384344828673,0.29561760241151386,0.0,0.11550634933079747,-0.0644754678724236,0.0,0.0014471204381871201,0.0,0.0,0.008129626320697858],[0.10515495892857625,0.0,0.08333333333333333,0.0,-0.02182162559524292,0.0,0.08333333333333333,0.0,0.08421778965726218,0.16666666666666666,0.0,0.08414913785499852,0.08333333333333333,0.0,0.08506075135076037,-0.08333333333333333,0.0,-6.865180226365058e-05,0.0,0.0,0.0008429616934982048],[0.5833333333333334,0.3333333333333333,0.5833333333333334,0.3333333333333333,0.0,0.0,0.75,0.5,0.1921687601125229,0.75,0.5,0.1928397817300959,0.6551127596788988,0.3333333333333333,0.19231424135031042,0.0,0.0,0.0006710216175729589,0.09488724032110114,0.16666666666666666,0.00014548123778750088],[0.16666666666666666,0.0,0.5205354372149502,0.0,0.35386877054828353,0.0,0.8978088012057569,0.8333333333333334,0.2490564547339841,0.8978088012057569,0.8333333333333334,0.2504620743055436,0.5602255193577977,0.3333333333333333,0.26426484045934534,0.0,0.0,0.0014056195715595372,0.3375832818479592,0.5,0.01520838572536122],[0.14780880120575693,0.0,0.1289509357448472,0.0,-0.01885786546090973,0.0,0.14780880120575693,0.0,0.08689160571153913,0.14780880120575693,0.0,0.08704414885216077,0.1289509357448472,0.0,0.08920328797695698,0.0,0.0,0.00015254314062163664,0.01885786546090973,0.0,0.0023116822654178425],[0.14780880120575693,0.0,0.4653382790366965,0.16666666666666666,0.3175294778309396,0.16666666666666666,0.5257747946428813,0.0,0.06428022958736619,0.5257747946428813,0.0,0.06220135574111787,0.5257747946428813,0.0,0.06160393673609318,0.0,0.0,-0.002078873846248322,0.0,0.0,-0.002676292851273013],[0.08333333333333333,0.0,0.20073036209041273,0.0,0.1173970287570794,0.0,0.20073036209041273,0.0,0.05567737168748187,0.20073036209041273,0.0,0.05654617388755995,0.20073036209041273,0.0,0.058272000853967436,0.0,0.0,0.0008688022000780832,0.0,0.0,0.002594629166485569],[0.0644754678724236,0.0,0.14780880120575693,0.0,0.08333333333333333,0.0,0.5902502625153049,0.0,0.1203886063513225,0.5902502625153049,0.0,0.12031436578315319,0.5902502625153049,0.0,0.12481636098413669,0.0,0.0,-7.424056816932526e-05,0.0,0.0,0.004427754632814203],[0.40373632147442334,0.0,0.2529637601343332,0.0,-0.15077256134009012,0.0,0.5975542209884468,0.0,0.16512801670536484,0.5975542209884468,0.0,0.1652659563583487,0.5975542209884468,0.0,0.17002521081547242,0.0,0.0,0.00013793965298385374,0.0,0.0,0.004897194110107558],[0.13625489421798911,0.0,1.0,1.0,0.8637451057820109,1.0,1.0,1.0,0.3436438748596587,1.0,1.0,0.3431759480115628,1.0,1.0,0.33398744648119355,0.0,0.0,-0.0004679268480958406,0.0,0.0,-0.00965642837846522],[0.4609980806978878,0.0,0.25,0.16666666666666666,-0.2109980806978878,0.16666666666666666,0.42753229829069433,0.0,0.22020199048000164,0.42753229829069433,0.0,0.22061360924952664,0.42753229829069433,0.0,0.21866165386518832,0.0,0.0,0.0004116187695250041,0.0,0.0,-0.0015403366148132893],[0.36739702875707936,0.0,0.29136765389688796,0.0,-0.07602937486019143,0.0,0.44223046506116087,0.0,0.03906131635411119,0.44223046506116087,0.0,0.039035998343318175,0.3747009872302213,0.0,0.04136226034094127,0.0,0.0,-2.5318010793012006e-05,0.06752947783093959,0.0,0.0023009439868300874],[0.15511275967889884,0.0,0.2602677186074751,0.0,0.10515495892857625,0.0,1.0,1.0,0.38466226441896567,1.0,1.0,0.3846930823747474,1.0,1.0,0.3484322155549709,0.0,0.0,3.081795578170158e-05,0.0,0.0,-0.03623004886399478],[0.0,0.0,0.15511275967889884,0.0,0.15511275967889884,0.0,0.32237733936211804,0.0,0.07056332579191867,0.32237733936211804,0.0,0.07142282996366929,0.32237733936211804,0.0,0.07500517731183366,0.0,0.0,0.0008595041717506154,0.0,0.0,0.0044418515199149975],[0.0644754678724236,0.0,0.20073036209041273,0.0,0.13625489421798911,0.0,0.39780880120575696,0.0,0.12665559054948353,0.39780880120575696,0.0,0.1259132552759015,0.20073036209041273,0.0,0.13335585502887382,0.0,0.0,-0.0007423352735820262,0.1970784391153442,0.0,0.0067002644793902845],[0.4914098531465654,0.16666666666666666,0.3442892147815438,0.0,-0.14712063836502162,-0.16666666666666666,0.32237733936211804,0.0,0.11010746031671591,0.32237733936211804,0.0,0.10926121218980273,0.32237733936211804,0.0,0.11591893825440969,0.0,0.0,-0.0008462481269131752,0.0,0.0,0.005811477937693799],[0.13625489421798911,0.0,0.0644754678724236,0.0,-0.07177942634556551,0.0,0.5255637983944942,0.16666666666666666,0.12392034455355284,0.5255637983944942,0.16666666666666666,0.12313634480418317,0.2487138116197073,0.0,0.13399508928476625,0.0,0.0,-0.0007839997493696779,0.27684998677478695,0.16666666666666666,0.010074744731213392],[0.14780880120575693,0.0,0.3551549589285763,0.0,0.2073461577228193,0.0,0.0,0.0,0.13711308947737347,0.0,0.0,0.13725579086336914,0.0,0.0,0.13430348063913788,0.0,0.0,0.00014270138599565356,0.0,0.0,-0.002809608838235578],[0.21533827903669653,0.0,0.14355885269113103,0.0,-0.07177942634556551,0.0,0.14780880120575693,0.0,0.08521442461283561,0.14780880120575693,0.0,0.08543283308260947,0.13625489421798911,0.0,0.08560058729583853,0.0,0.0,0.00021840846977386232,0.011553906987767823,0.0,0.00038616268300290907],[0.39780880120575696,0.3333333333333333,0.6289509357448472,0.5,0.23114213453909027,0.16666666666666666,0.0,0.0,0.18372369504781835,0.0,0.0,0.18446058574537783,0.0,0.0,0.19778791315792074,0.0,0.0,0.0007368906975595396,0.0,0.0,0.01406421811010245],[0.16963042680099985,0.0,0.23410589467342346,0.0,0.0644754678724236,0.0,0.33629709346766656,0.0,0.07671619161464023,0.3174392280067568,0.0,0.07571319657737885,0.33629709346766656,0.0,0.0753914004827415,0.01885786546090973,0.0,-0.0010029950372613785,0.0,0.0,-0.0013247911318987379],[0.8362970934676666,0.6666666666666666,0.8154648767857288,0.5,-0.02083221668193776,-0.16666666666666666,1.0,1.0,0.06044898177916815,1.0,1.0,0.060389561884040995,0.9384882922619097,0.8333333333333334,0.06472077810181948,0.0,0.0,-5.9419895127147834e-05,0.061511707738090414,0.16666666666666666,0.0042717963226513314],[0.4923992620598705,0.0,0.7103099178571526,0.3333333333333333,0.21791065579728197,0.3333333333333333,0.5257747946428813,0.0,0.1335989251013248,0.5257747946428813,0.0,0.13289842685134343,0.5872865023809717,0.16666666666666666,0.13460437634867242,0.0,0.0,-0.0007004982499813398,-0.061511707738090414,-0.16666666666666666,0.001005451247347644],[0.3320471449530406,0.0,0.6154226775360514,0.16666666666666666,0.28337553258301074,0.16666666666666666,0.0,0.0,0.4882967386480963,0.0,0.0,0.4865900712139051,0.0,0.0,0.4675879373878558,0.0,0.0,-0.0017066674341912104,0.0,0.0,-0.0207088012602404],[0.30588532101898896,0.0,0.38496870583769643,0.0,0.07908338481870741,0.0,0.38496870583769643,0.0,0.04468424041355915,0.38496870583769643,0.0,0.04456976905216794,0.3320471449530406,0.0,0.045162980997846595,0.0,0.0,-0.00011447136139122221,0.05292156088465578,0.0,0.0004787405842874349],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.46327367799148567,0.0,0.17499716284473935,0.35811871906290943,0.0,0.17470312675119767,0.6091081279762146,0.0,0.14002284035699844,0.10515495892857625,0.0,-0.0002940360935416951,-0.14583444998472891,0.0,-0.03497432248774091],[0.29136765389688796,0.0,0.41104027994756526,0.0,0.11967262605067726,0.0,0.41104027994756526,0.0,0.12939242847489904,0.41104027994756526,0.0,0.1290562739515757,0.41104027994756526,0.0,0.13287074272752308,0.0,0.0,-0.0003361545233233334,0.0,0.0,0.0034783142526240486],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.06531792362712628,0.0,0.0,0.06496925038506009,0.14780880120575693,0.0,0.05432168682342555,0.0,0.0,-0.00034867324206617876,-0.14780880120575693,0.0,-0.010996236803700725],[0.9166666666666666,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,1.0,1.0,0.03150487487473488,1.0,1.0,0.031347086830021284,1.0,1.0,0.026719539389329663,0.0,0.0,-0.00015778804471359225,0.0,0.0,-0.004785335485405217],[0.0644754678724236,0.0,0.6696304268009999,0.5,0.6051549589285763,0.5,0.6309297535714576,0.0,0.244678397046544,0.6309297535714576,0.0,0.2459778423562051,0.6309297535714576,0.0,0.22896896645077683,0.0,0.0,0.0012994453096611264,0.0,0.0,-0.015709430595767102],[0.07177942634556551,0.0,0.19342640361727081,0.0,0.1216469772717053,0.0,0.44223046506116087,0.0,0.19429968989169843,0.44223046506116087,0.0,0.19513774020809346,0.44223046506116087,0.0,0.20890836193167736,0.0,0.0,0.0008380503163950059,0.0,0.0,0.014608672039978876],[0.48844609301223213,0.0,0.4603099178571526,0.0,-0.028136175155079667,0.0,0.4640520906564038,0.0,0.14292588710336332,0.4640520906564038,0.0,0.1456762107773518,0.4640520906564038,0.0,0.14418425911611019,0.0,0.0,0.002750323673988479,0.0,0.0,0.0012583720127468563],[0.33629709346766656,0.0,0.30588532101898896,0.0,-0.030411772448677554,0.0,0.42753229829069433,0.0,0.05777866571847274,0.42753229829069433,0.0,0.058881979290788554,0.42753229829069433,0.0,0.055441004566186176,0.0,0.0,0.0011033135723158066,0.0,0.0,-0.002337661152286561],[0.6372443031312942,0.16666666666666666,0.7205776364646277,0.3333333333333333,0.08333333333333333,0.16666666666666666,1.0,1.0,0.11524267347872613,1.0,1.0,0.11429617516425461,1.0,1.0,0.10892066208284669,0.0,0.0,-0.0009464983144715097,0.0,0.0,-0.006322011395879447],[0.4269343852741418,0.16666666666666666,0.6884882922619097,0.5,0.2615539069877678,0.3333333333333333,0.7718216255952429,0.6666666666666666,0.1509616904199967,0.7718216255952429,0.6666666666666666,0.1514514582812503,0.6666666666666666,0.6666666666666666,0.15531337245603508,0.0,0.0,0.0004897678612535566,0.10515495892857625,0.0,0.004351682036038358],[0.6154226775360514,0.3333333333333333,0.6696304268009999,0.5,0.05420774926494851,0.16666666666666666,0.5644754678724236,0.3333333333333333,0.11974090154100607,0.5644754678724236,0.3333333333333333,0.11959111051075642,0.7718216255952429,0.6666666666666666,0.11538806913966661,0.0,0.0,-0.00014979103024961456,-0.2073461577228193,-0.3333333333333333,-0.004352832401339445],[0.14355885269113103,0.0,0.5539109697979608,0.0,0.4103521171068299,0.0,0.6987560108693848,0.3333333333333333,0.1946993219389479,0.6987560108693848,0.3333333333333333,0.1951638535178897,0.5539109697979608,0.0,0.22103681618088378,0.0,0.0,0.00046453157894180835,0.14484504107142374,0.3333333333333333,0.026337494241935905],[0.14355885269113103,0.0,0.14355885269113103,0.0,0.0,0.0,0.29867161237002987,0.0,0.11334202820045924,0.29867161237002987,0.0,0.11265230529921128,0.29867161237002987,0.0,0.1134809966544898,0.0,0.0,-0.0006897229012479529,0.0,0.0,0.00013896845403055954],[0.6319146958791805,0.3333333333333333,0.29561760241151386,0.0,-0.33629709346766656,-0.3333333333333333,0.29561760241151386,0.0,0.14253598257967598,0.29561760241151386,0.0,0.14725205356505047,0.29561760241151386,0.0,0.14015706156601446,0.0,0.0,0.004716070985374499,0.0,0.0,-0.002378921013661568],[0.0,0.0,0.16963042680099985,0.0,0.16963042680099985,0.0,0.16963042680099985,0.0,0.10336549704453635,0.16963042680099985,0.0,0.10346570083256239,0.16963042680099985,0.0,0.10682975354117569,0.0,0.0,0.00010020378802603803,0.0,0.0,0.0034642564966393657],[0.1289509357448472,0.0,0.49871381161970724,0.16666666666666666,0.36976287587486006,0.16666666666666666,0.4166666666666667,0.0,0.10432792161249926,0.4166666666666667,0.0,0.10286938116142136,0.4166666666666667,0.0,0.10311956471120169,0.0,0.0,-0.001458540451077891,0.0,0.0,-0.0012083569012975714],[0.0644754678724236,0.0,0.37994034465815235,0.0,0.31546487678572877,0.0,0.44441581253057594,0.0,0.1362173141255882,0.40373632147442334,0.0,0.13713077451563438,0.37994034465815235,0.0,0.139155262205142,0.04067949105615265,0.0,0.0009134603900462125,0.0644754678724236,0.0,0.002937948079553814],[0.23410589467342346,0.0,0.29858136254584705,0.0,0.0644754678724236,0.0,0.14780880120575693,0.0,0.13911926420984913,0.14780880120575693,0.0,0.1391790338274732,0.14780880120575693,0.0,0.14207575625815613,0.0,0.0,5.9769617624090065e-05,0.0,0.0,0.002956492048306996],[0.13625489421798911,0.0,0.17693438527414176,0.0,0.04067949105615265,0.0,0.17693438527414176,0.0,0.06311138097670066,0.24140985314656538,0.0,0.06368859770908052,0.24140985314656538,0.0,0.0583477761072049,-0.0644754678724236,0.0,0.0005772167323798589,-0.0644754678724236,0.0,-0.004763604869495752],[0.4943736132808985,0.0,0.4434264036172708,0.16666666666666666,-0.05094720966362775,0.16666666666666666,0.7311421345390903,0.6666666666666666,0.2444457153266358,0.7311421345390903,0.6666666666666666,0.24448851511717803,0.5644754678724236,0.5,0.24083638006218122,0.0,0.0,4.279979054223589e-05,0.16666666666666666,0.16666666666666666,-0.0036093352644545247],[0.48844609301223213,0.16666666666666666,0.3102255193577977,0.0,-0.17822057365443447,-0.16666666666666666,0.6551127596788988,0.5,0.19283604702064863,0.5717794263455654,0.3333333333333333,0.1924274359562291,0.7602677186074751,0.5,0.18481790653872895,0.08333333333333333,0.16666666666666666,-0.0004086110644195955,-0.10515495892857625,0.0,-0.008018140481919714],[0.3630568304182707,0.0,0.6884882922619097,0.3333333333333333,0.3254314618436389,0.3333333333333333,0.48844609301223213,0.0,0.1634265591237619,0.48844609301223213,0.0,0.16627464493420388,0.48844609301223213,0.0,0.1689792458276641,0.0,0.0,0.0028480858104420206,0.0,0.0,0.005552686703902222],[0.13625489421798911,0.0,0.2718216255952429,0.0,0.1355667313772538,0.0,0.5218216255952429,0.0,0.24258234928319186,0.5218216255952429,0.0,0.24295289244129772,0.5218216255952429,0.0,0.23871178509679877,0.0,0.0,0.0003705431581059934,0.0,0.0,-0.0038705641863929874],[0.5,0.16666666666666666,0.39780880120575696,0.0,-0.10219119879424306,-0.16666666666666666,0.4166666666666667,0.0,0.03173243678777448,0.4166666666666667,0.0,0.032169364950241,0.4166666666666667,0.0,0.033044897374450044,0.0,0.0,0.00043692816246652483,0.0,0.0,0.0013124605866755652],[0.10515495892857625,0.0,0.28406369542374604,0.0,0.1789087364951698,0.0,0.16666666666666666,0.16666666666666666,0.0771351844499555,0.16666666666666666,0.16666666666666666,0.07951836930153432,0.16666666666666666,0.16666666666666666,0.07177513370625074,0.0,0.0,0.0023831848515788313,0.0,0.0,-0.005360050743704745],[0.648798210119062,0.3333333333333333,0.6269765845238192,0.3333333333333333,-0.02182162559524292,0.0,0.4384882922619096,0.0,0.07721304447021364,0.4384882922619096,0.0,0.0766818014419642,0.543643251190486,0.16666666666666666,0.07747279051121748,0.0,0.0,-0.0005312430282494461,-0.10515495892857625,-0.16666666666666666,0.0002597460410038519],[0.6769343852741417,0.5,0.37895093574484723,0.16666666666666666,-0.29798344952929456,-0.3333333333333333,1.0,1.0,0.20584801306305753,1.0,1.0,0.20922020580560585,0.7718216255952429,0.6666666666666666,0.2154124569507331,0.0,0.0,0.0033721927425483245,0.22817837440475708,0.3333333333333333,0.009564443887675625],[0.40807651981323206,0.16666666666666666,0.21228426907818054,0.0,-0.1957922507350515,-0.16666666666666666,0.21228426907818054,0.0,0.11980102926642222,0.21228426907818054,0.0,0.12038367578330106,0.21228426907818054,0.0,0.12192437041531201,0.0,0.0,0.0005826465168788294,0.0,0.0,0.0021233411488897924],[0.782089344202718,0.5,0.8362970934676666,0.6666666666666666,0.05420774926494851,0.16666666666666666,0.5370274555580793,0.16666666666666666,0.18083083703171932,0.5370274555580793,0.16666666666666666,0.18007672644594666,0.7414098531465654,0.5,0.18060606380934485,0.0,0.0,-0.0007541105857726566,-0.20438239758848611,-0.3333333333333333,-0.00022477322237447056],[0.4434264036172708,0.16666666666666666,0.6696304268009999,0.3333333333333333,0.22620402318372904,0.16666666666666666,0.546607011324819,0.0,0.050708989897811675,0.568428636920062,0.0,0.05111716270159533,0.5747431864798987,0.16666666666666666,0.05188482264434353,-0.02182162559524292,0.0,0.00040817280378364847,-0.028136175155079667,-0.16666666666666666,0.0011758327465318569],[0.3551549589285763,0.16666666666666666,0.3436010519408084,0.16666666666666666,-0.011553906987767823,0.0,0.3862548942179891,0.16666666666666666,0.14776311242241194,0.30292156088465577,0.16666666666666666,0.14803485329598118,0.30292156088465577,0.16666666666666666,0.14553060281343835,0.08333333333333333,0.0,0.0002717408735692167,0.08333333333333333,0.0,-0.0022325096089735774],[0.7268921860244643,0.5,0.6081187190629095,0.3333333333333333,-0.1187734669615549,-0.16666666666666666,0.5132314787418083,0.16666666666666666,0.10549152243134863,0.5132314787418083,0.16666666666666666,0.1047190647368787,0.429898145408475,0.0,0.10493597194046982,0.0,0.0,-0.000772457694469919,0.08333333333333333,0.16666666666666666,-0.0005555504908788139],[0.6154226775360514,0.16666666666666666,0.5936010519408085,0.16666666666666666,-0.02182162559524292,0.0,0.5,0.16666666666666666,0.16966299056312448,0.5,0.16666666666666666,0.1698506670850699,0.5218216255952429,0.16666666666666666,0.16962482700136952,0.0,0.0,0.00018767652194541865,-0.02182162559524292,0.0,-3.8163561754960745e-05],[0.3320471449530406,0.0,0.5132314787418083,0.0,0.18118433378876767,0.0,1.0,1.0,0.3530629762645034,1.0,1.0,0.3547217240368658,1.0,1.0,0.3479239983533076,0.0,0.0,0.0016587477723624376,0.0,0.0,-0.005138977911195673],[0.13625489421798911,0.0,0.28406369542374604,0.0,0.14780880120575693,0.0,0.5255637983944942,0.16666666666666666,0.1409194969510321,0.5255637983944942,0.16666666666666666,0.1416913950285821,0.5255637983944942,0.16666666666666666,0.14653875102156802,0.0,0.0,0.0007718980775499856,0.0,0.0,0.005619254070535933],[0.0,0.0,0.2579018714896944,0.0,0.2579018714896944,0.0,0.0,0.0,0.1474782548729716,0.0,0.0,0.14576810727791575,0.0644754678724236,0.0,0.14926028450828252,0.0,0.0,-0.0017101475950558216,-0.0644754678724236,0.0,0.0017820296353109617],[0.14355885269113103,0.0,0.0,0.0,-0.14355885269113103,0.0,0.0644754678724236,0.0,0.16165481092279796,0.0644754678724236,0.0,0.16171684213378906,0.0644754678724236,0.0,0.14663201132185902,0.0,0.0,6.203121099112982e-05,0.0,0.0,-0.015022799600938918],[0.21958822755132246,0.0,0.40807651981323206,0.0,0.18848829226190958,0.0,0.0,0.0,0.10647663879225876,0.0,0.0,0.10605560561776008,0.0,0.0,0.09210829377225717,0.0,0.0,-0.0004210331744986637,0.0,0.0,-0.01436834502000157],[0.8769765845238192,0.6666666666666666,0.6269765845238192,0.16666666666666666,-0.25,-0.5,0.9384882922619097,0.8333333333333334,0.09840012500704771,0.9384882922619097,0.8333333333333334,0.09741752701974687,0.9384882922619097,0.8333333333333334,0.10708315258912865,0.0,0.0,-0.000982597987300866,0.0,0.0,0.008683027582080916],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.02501198666727784,1.0,1.0,0.023888093229231095,1.0,1.0,0.012537983236000106,0.0,0.0,-0.0011238934380467427,0.0,0.0,-0.012474003431277733],[0.5892608536019998,0.16666666666666666,1.0,1.0,0.4107391463980002,0.8333333333333334,1.0,1.0,0.2796233914876929,1.0,1.0,0.2760783208408041,1.0,1.0,0.2992823059521558,0.0,0.0,-0.0035450706468888233,0.0,0.0,0.019658914464462857],[0.4414520523962428,0.0,0.8029215608846557,0.6666666666666666,0.361469508488413,0.6666666666666666,0.9166666666666666,0.8333333333333334,0.29626128974971694,0.9166666666666666,0.8333333333333334,0.29440234577750485,0.9166666666666666,0.8333333333333334,0.2712368674343732,0.0,0.0,-0.0018589439722120349,0.0,0.0,-0.0250244223153437],[0.6884882922619097,0.5,0.8978088012057569,0.8333333333333334,0.20932050894384735,0.3333333333333333,0.7956176024115139,0.6666666666666666,0.16588807629756708,0.7956176024115139,0.6666666666666666,0.16495336032226704,0.9166666666666666,0.8333333333333334,0.13754325301394846,0.0,0.0,-0.0009347159753000253,-0.12104906425515279,-0.16666666666666666,-0.02834482328361862],[0.16963042680099985,0.0,0.9384882922619097,0.8333333333333334,0.7688578654609097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.33850778155149236,0.9384882922619097,0.8333333333333334,0.3393964676343555,0.9384882922619097,0.8333333333333334,0.3317821271156752,0.0,0.0,0.0008886860828631651,0.0,0.0,-0.006725654435817209],[0.4901236647662726,0.0,0.4536941222247459,0.0,-0.03642954254152673,0.0,0.0644754678724236,0.0,0.3906031175991784,0.0644754678724236,0.0,0.38688663258411077,0.0644754678724236,0.0,0.38316023433964347,0.0,0.0,-0.003716485015067573,0.0,0.0,-0.007442883259534752],[0.658076519813232,0.3333333333333333,0.5132314787418083,0.0,-0.14484504107142374,-0.3333333333333333,0.4914098531465654,0.0,0.14365469485715984,0.4914098531465654,0.0,0.14386786053578368,0.5350531043370511,0.0,0.14098488825045472,0.0,0.0,0.00021316567862385773,-0.04364325119048584,0.0,-0.0026698066067051295],[0.0,0.0,0.3217794263455655,0.16666666666666666,0.3217794263455655,0.16666666666666666,0.0,0.0,0.12626542147507866,0.0,0.0,0.12109756103825565,0.0,0.0,0.12179128528491683,0.0,0.0,-0.005167860436823009,0.0,0.0,-0.0044741361901618525],[0.48281970629313076,0.0,0.4943736132808986,0.0,0.011553906987767823,0.0,0.4943736132808986,0.0,0.1025541172646109,0.4943736132808986,0.0,0.10233063700263288,0.4943736132808986,0.0,0.10254963998988291,0.0,0.0,-0.0002234802619780302,0.0,0.0,-4.477274728002338e-06],[0.0,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0,0.09540397627325353,0.0,0.0,0.09631771922805064,0.0,0.0,0.10022191567423544,0.08333333333333333,0.0,0.0009137429547970971,0.08333333333333333,0.0,0.004817939400981902],[0.8769765845238192,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.0,0.0,1.0,1.0,0.18205476129134776,1.0,1.0,0.17995958027499756,1.0,1.0,0.17030886272385395,0.0,0.0,-0.002095181016350173,0.0,0.0,-0.011745898567493744],[0.29136765389688796,0.0,0.15511275967889884,0.0,-0.13625489421798911,0.0,0.0644754678724236,0.0,0.08454465109710495,0.0644754678724236,0.0,0.08199485257638599,0.0644754678724236,0.0,0.08313254296482438,0.0,0.0,-0.002549798520718955,0.0,0.0,-0.0014121081322805626],[0.3174392280067568,0.0,0.43917645510264486,0.0,0.12173722709588812,0.0,0.4603099178571526,0.0,0.12939012543203418,0.4603099178571526,0.0,0.1289341073446373,0.5247853857295762,0.0,0.12115856118218372,0.0,0.0,-0.0004560180873968865,-0.0644754678724236,0.0,-0.008231564249850467],[0.46030991785715253,0.0,0.568428636920062,0.0,0.10811871906290944,0.0,0.8978088012057569,0.8333333333333334,0.09999439899664973,0.8978088012057569,0.8333333333333334,0.0998209237259986,0.8978088012057569,0.8333333333333334,0.07068224660333437,0.0,0.0,-0.00017347527065111196,0.0,0.0,-0.02931215239331536],[0.20073036209041273,0.0,0.13625489421798911,0.0,-0.0644754678724236,0.0,0.30292156088465577,0.0,0.1102559514235124,0.30292156088465577,0.0,0.11065757112378004,0.21958822755132246,0.0,0.11101985963476539,0.0,0.0,0.00040161970026763097,0.08333333333333333,0.0,0.0007639082112529746],[0.36739702875707936,0.0,0.3436010519408084,0.0,-0.023795976816270954,0.0,0.3436010519408084,0.0,0.1412598078326735,0.3436010519408084,0.0,0.13789207804849188,0.3436010519408084,0.0,0.14646559380616855,0.0,0.0,-0.003367729784181642,0.0,0.0,0.005205785973495021],[0.20803432056355464,0.0,0.1289509357448472,0.0,-0.07908338481870741,0.0,0.0,0.0,0.1098609391072653,0.0,0.0,0.10937617502741709,0.0,0.0,0.10081252608863905,0.0,0.0,-0.0004847640798482115,0.0,0.0,-0.009048413018626255],[0.21958822755132246,0.0,0.15511275967889884,0.0,-0.0644754678724236,0.0,0.29136765389688796,0.0,0.1774848724944806,0.3654226775360514,0.0,0.17510038081407728,0.429898145408475,0.0,0.14427704735012906,-0.0740550236391634,0.0,-0.002384491680403329,-0.138530491511587,0.0,-0.03320782514435155],[0.5466070113248191,0.16666666666666666,0.7384460930122322,0.6666666666666666,0.19183908168741315,0.5,0.9384882922619097,0.8333333333333334,0.31187910631388266,0.9384882922619097,0.8333333333333334,0.3080405441767385,0.9384882922619097,0.8333333333333334,0.24959322754851734,0.0,0.0,-0.003838562137144156,0.0,0.0,-0.06228587876536528],[0.19342640361727081,0.0,0.0,0.0,-0.19342640361727081,0.0,0.0644754678724236,0.0,0.1342388448548364,0.0644754678724236,0.0,0.13526587369575185,0.0644754678724236,0.0,0.1357894490927907,0.0,0.0,0.0010270288409154685,0.0,0.0,0.0015506042379542946],[0.13625489421798911,0.0,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.136451261499723,0.0,0.0,0.1335508613173151,0.0,0.0,0.1412966763070412,0.0,0.0,-0.0029004001824079043,0.0,0.0,0.004845414807318177],[0.5757325953932039,0.0,0.546607011324819,0.0,-0.029125584068384825,0.0,0.5277491458639093,0.0,0.13626103522610042,0.5277491458639093,0.0,0.13329773838636108,0.5277491458639093,0.0,0.13958646392224508,0.0,0.0,-0.0029632968397393,0.0,0.0,0.00332542869614467],[0.23410589467342346,0.0,0.0644754678724236,0.0,-0.16963042680099985,0.0,0.07177942634556551,0.0,0.1603151433804196,0.07177942634556551,0.0,0.16104202100219403,0.0644754678724236,0.0,0.16710848788342494,0.0,0.0,0.0007268776217744344,0.007303958473141904,0.0,0.006793344503005367],[0.14780880120575693,0.0,0.0644754678724236,0.0,-0.08333333333333333,0.0,0.40571067269545136,0.0,0.10537811709200419,0.40571067269545136,0.0,0.10575964971321243,0.40571067269545136,0.0,0.09805159028396825,0.0,0.0,0.0003815326212082386,0.0,0.0,-0.0073265268080359505],[0.3247431864798987,0.0,0.28208934420271803,0.0,-0.042653842277180685,0.0,0.0,0.0,0.12762153967316395,0.0,0.0,0.12651906449400177,0.07177942634556551,0.0,0.12560583773197476,0.0,0.0,-0.001102475179162162,-0.07177942634556551,0.0,-0.0020157019411891734],[0.3965226128254642,0.0,0.38496870583769643,0.0,-0.011553906987767815,0.0,0.38496870583769643,0.0,0.06171966900376565,0.38496870583769643,0.0,0.06138223558162107,0.38496870583769643,0.0,0.07049408467301575,0.0,0.0,-0.00033743342214457233,0.0,0.0,0.008774415669250102],[0.2652058299628363,0.0,0.49871381161970724,0.16666666666666666,0.23350798165687095,0.16666666666666666,0.49871381161970724,0.16666666666666666,0.16394930947883188,0.49871381161970724,0.16666666666666666,0.16484806638423333,0.49871381161970724,0.16666666666666666,0.1639846352401475,0.0,0.0,0.0008987569054014276,0.0,0.0,3.532576131562215e-05],[0.40807651981323206,0.16666666666666666,0.9166666666666666,0.8333333333333334,0.5085901468534346,0.6666666666666666,0.9166666666666666,0.8333333333333334,0.035004750337696816,0.9166666666666666,0.8333333333333334,0.0353320186623416,0.9166666666666666,0.8333333333333334,0.03593817332889863,0.0,0.0,0.00032726832464478883,0.0,0.0,0.0009334229912018127],[0.08333333333333333,0.0,0.21958822755132246,0.0,0.13625489421798911,0.0,0.21958822755132246,0.0,0.13670044491377337,0.30292156088465577,0.0,0.13726630211728566,0.21958822755132246,0.0,0.13688406518331184,-0.08333333333333333,0.0,0.0005658572035123025,0.0,0.0,0.00018362026953845675],[0.3922726643108383,0.0,0.33629709346766656,0.0,-0.055975570843171764,0.0,0.33629709346766656,0.0,0.1368786995865147,0.2529637601343332,0.0,0.1380802044932284,0.33629709346766656,0.0,0.1294567842418375,0.08333333333333333,0.0,0.0012015049067137216,0.0,0.0,-0.007421915344677167],[0.20073036209041273,0.0,0.7103099178571526,0.3333333333333333,0.5095795557667397,0.3333333333333333,0.0644754678724236,0.0,0.44986465756651967,0.0644754678724236,0.0,0.4464297144445313,0.0644754678724236,0.0,0.43938866040845576,0.0,0.0,-0.0034349431219883424,0.0,0.0,-0.01047599715806395],[0.46030991785715253,0.16666666666666666,0.5717794263455654,0.16666666666666666,0.11146950848841301,0.0,0.07177942634556551,0.0,0.18622064805686248,0.07177942634556551,0.0,0.18589846915680486,0.07177942634556551,0.0,0.1874272128677714,0.0,0.0,-0.0003221789000576354,0.0,0.0,0.001206564810908894],[0.08333333333333333,0.0,0.10515495892857625,0.0,0.02182162559524292,0.0,0.2602677186074751,0.0,0.0979197101692663,0.2602677186074751,0.0,0.0979655665777922,0.17693438527414176,0.0,0.09841561871373743,0.0,0.0,4.5856408525894926e-05,0.08333333333333333,0.0,0.0004959085444711211],[0.5872865023809717,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.3512017898809379,0.6666666666666666,1.0,1.0,0.013868549606956366,1.0,1.0,0.013685755141702434,1.0,1.0,0.01724594977121319,0.0,0.0,-0.00018279446525393608,0.0,0.0,0.0033774001642568213],[0.37895093574484723,0.16666666666666666,0.793643251190486,0.5,0.4146923154456387,0.3333333333333333,0.7718216255952429,0.5,0.1834936510270779,0.7718216255952429,0.5,0.18038573363840613,0.793643251190486,0.5,0.1819990030305604,0.0,0.0,-0.003107917388671789,-0.02182162559524292,0.0,-0.0014946479965174755],[0.14355885269113103,0.0,0.2602677186074751,0.0,0.11670886591634407,0.0,0.692441461309548,0.16666666666666666,0.12510472914658302,0.692441461309548,0.16666666666666666,0.12390057790663044,0.692441461309548,0.16666666666666666,0.12582077890700413,0.0,0.0,-0.0012041512399525583,0.0,0.0,0.0007160497604211304],[0.27250978843597823,0.0,0.3144754678724236,0.16666666666666666,0.041965679436445365,0.16666666666666666,0.2718216255952429,0.0,0.13525864132696497,0.3551549589285763,0.0,0.13491063624796854,0.2718216255952429,0.0,0.1355545498773334,-0.08333333333333333,0.0,-0.0003480050789964294,0.0,0.0,0.0002959085503684289],[0.14355885269113103,0.0,0.13625489421798911,0.0,-0.007303958473141904,0.0,0.43067655807339306,0.0,0.05822138252675044,0.43067655807339306,0.0,0.05785942773025018,0.43067655807339306,0.0,0.05600943035100292,0.0,0.0,-0.00036195479650026364,0.0,0.0,-0.002211952175747508],[0.4414520523962428,0.16666666666666666,0.07177942634556551,0.0,-0.36967262605067724,-0.16666666666666666,0.20073036209041273,0.0,0.4210010106396845,0.20073036209041273,0.0,0.4189265230732418,0.2579018714896944,0.0,0.46548836380567904,0.0,0.0,-0.002074487566442723,-0.0571715093992817,0.0,0.0444873531659945],[0.5234991973492833,0.0,0.5102677186074751,0.0,-0.013231478741808292,0.0,0.692441461309548,0.16666666666666666,0.034080395989673884,0.692441461309548,0.16666666666666666,0.03411078172300433,0.692441461309548,0.16666666666666666,0.03723677045980029,0.0,0.0,3.0385733330446746e-05,0.0,0.0,0.0031563744701264104],[0.553910969797961,0.16666666666666666,0.5039531690476383,0.0,-0.049957800750322585,-0.16666666666666666,0.4166666666666667,0.0,0.06346347809822202,0.4166666666666667,0.0,0.06274640545713421,0.4384882922619096,0.0,0.04686144885613325,0.0,0.0,-0.0007170726410878035,-0.02182162559524292,0.0,-0.016602029242088773],[0.33629709346766656,0.16666666666666666,0.6769343852741417,0.5,0.34063729180647523,0.3333333333333333,0.5529215608846557,0.3333333333333333,0.29702203066194,0.5529215608846557,0.3333333333333333,0.29803733800024845,0.5747431864798987,0.3333333333333333,0.29972532673184155,0.0,0.0,0.0010153073383084483,-0.02182162559524292,0.0,0.0027032960699015715],[0.13625489421798911,0.0,0.0644754678724236,0.0,-0.07177942634556551,0.0,0.38685280723454163,0.0,0.07062778731056163,0.38685280723454163,0.0,0.0700169022151309,0.38685280723454163,0.0,0.06793793027409714,0.0,0.0,-0.0006108850954307243,0.0,0.0,-0.002689857036464495],[0.532089344202718,0.0,0.39355885269113106,0.0,-0.138530491511587,0.0,0.6309297535714576,0.0,0.16104082685049595,0.6309297535714576,0.0,0.16303869544091107,0.6309297535714576,0.0,0.16462557712950976,0.0,0.0,0.001997868590415131,0.0,0.0,0.0035847502790138075],[0.32237733936211804,0.0,0.3131892794921309,0.0,-0.009188059869987145,0.0,0.28406369542374604,0.0,0.0837120862956142,0.3862548942179891,0.0,0.08385432611502334,0.4196304268009999,0.0,0.07526562411447763,-0.10219119879424306,0.0,0.00014223981940914474,-0.1355667313772538,0.0,-0.008446462181136573],[0.3965226128254642,0.0,0.21958822755132246,0.0,-0.17693438527414176,0.0,0.4166666666666667,0.0,0.0688254282189268,0.4166666666666667,0.0,0.0696081853993976,0.4166666666666667,0.0,0.06781322061123175,0.0,0.0,0.0007827571804708049,0.0,0.0,-0.0010122076076950468],[0.16963042680099985,0.0,0.39780880120575696,0.0,0.22817837440475708,0.0,0.5975542209884468,0.0,0.14647111668470694,0.5975542209884468,0.0,0.1483729963020196,0.5975542209884468,0.0,0.1352231559818006,0.0,0.0,0.001901879617312658,0.0,0.0,-0.011247960702906347],[0.21228426907818054,0.0,0.9384882922619097,0.8333333333333334,0.7262040231837291,0.8333333333333334,0.8551549589285763,0.6666666666666666,0.36366231535112936,0.8333333333333334,0.6666666666666666,0.3654983224518,0.8551549589285763,0.6666666666666666,0.3571623836515963,0.02182162559524292,0.0,0.0018360071006705975,0.0,0.0,-0.006499931699533029],[0.6590659287265371,0.16666666666666666,0.40807651981323206,0.0,-0.2509894089133052,-0.16666666666666666,0.32237733936211804,0.0,0.31354333788424626,0.32237733936211804,0.0,0.3118547944729246,0.32237733936211804,0.0,0.32052554155586976,0.0,0.0,-0.001688543411321718,0.0,0.0,0.0069822036716234775],[0.5654648767857288,0.16666666666666666,0.23844609301223219,0.0,-0.3270187837734966,-0.16666666666666666,0.0644754678724236,0.0,0.2534602677219655,0.0644754678724236,0.0,0.2558277329868717,0.14780880120575693,0.0,0.25339475908449743,0.0,0.0,0.0023674652649062432,-0.08333333333333333,0.0,-6.550863746807775e-05],[0.1289509357448472,0.0,0.21958822755132246,0.0,0.09063729180647524,0.0,0.21958822755132246,0.0,0.0763903949961453,0.21958822755132246,0.0,0.07592504138737559,0.21958822755132246,0.0,0.07904564521544176,0.0,0.0,-0.0004653536087697233,0.0,0.0,0.002655250219296461],[0.5225097884359783,0.16666666666666666,0.36739702875707936,0.0,-0.15511275967889884,-0.16666666666666666,0.4580343205635546,0.16666666666666666,0.4691716701977695,0.4580343205635546,0.16666666666666666,0.4785812193555609,0.4537843720489287,0.16666666666666666,0.5058005134276737,0.0,0.0,0.009409549157791386,0.004249948514625919,0.0,0.036628843229904236],[0.1289509357448472,0.0,0.07177942634556551,0.0,-0.0571715093992817,0.0,0.07177942634556551,0.0,0.07532016232724907,0.07177942634556551,0.0,0.07471004205725534,0.07177942634556551,0.0,0.078107911590953,0.0,0.0,-0.0006101202699937228,0.0,0.0,0.0027877492637039315],[0.2602677186074751,0.0,1.0,1.0,0.7397322813925249,1.0,0.5218216255952429,0.0,0.1334064882578587,0.5218216255952429,0.0,0.13250656425035354,0.5218216255952429,0.0,0.13374390793811017,0.0,0.0,-0.0008999240075051712,0.0,0.0,0.00033741968025147867],[0.4269343852741418,0.0,0.29136765389688796,0.0,-0.1355667313772538,0.0,0.3131892794921309,0.0,0.21444141081540127,0.3131892794921309,0.0,0.21258931741578202,0.3131892794921309,0.0,0.22313039175082186,0.0,0.0,-0.0018520933996192977,0.0,0.0,0.008688980935420539],[0.23114213453909027,0.0,0.4683020391710297,0.0,0.23715990463193948,0.0,0.15511275967889884,0.0,0.26987752295108974,0.15511275967889884,0.0,0.2706640628160611,0.08333333333333333,0.0,0.2534319324341436,0.0,0.0,0.0007865398649713496,0.07177942634556551,0.0,-0.01644559051694626],[0.29867161237002987,0.0,0.1289509357448472,0.0,-0.16972067662518267,0.0,0.08333333333333333,0.0,0.10901855654025704,0.08333333333333333,0.0,0.11128437246977098,0.08333333333333333,0.0,0.1068939827270574,0.0,0.0,0.0022658159295139407,0.0,0.0,-0.0021245738131996333],[0.14355885269113103,0.0,0.14355885269113103,0.0,0.0,0.0,0.16666666666666666,0.0,0.13920512703560037,0.16666666666666666,0.0,0.1390949088244863,0.0,0.0,0.14212201549829775,0.0,0.0,-0.00011021821111403356,0.16666666666666666,0.0,0.002916888462697396],[0.6769343852741417,0.5,0.30292156088465577,0.0,-0.374012824389486,-0.5,0.5102677186074751,0.0,0.04797284405823723,0.5102677186074751,0.0,0.0482100723582427,0.5102677186074751,0.0,0.05047570514971106,0.0,0.0,0.00023722830000546865,0.0,0.0,0.0025028610914738223],[0.6653804782863739,0.3333333333333333,0.5936010519408085,0.16666666666666666,-0.07177942634556551,-0.16666666666666666,0.6309297535714576,0.0,0.07685552017368445,0.6309297535714576,0.0,0.07694893595375084,0.6309297535714576,0.0,0.07107615909301582,0.0,0.0,9.341578006640179e-05,0.0,0.0,-0.005779361080668632],[0.7311421345390903,0.6666666666666666,0.21958822755132246,0.0,-0.5115539069877678,-0.6666666666666666,0.08333333333333333,0.0,0.10762063691827262,0.08333333333333333,0.0,0.10688711167545902,0.08333333333333333,0.0,0.11427359875754779,0.0,0.0,-0.0007335252428136186,0.0,0.0,0.00665296183927518],[0.5923148635605157,0.16666666666666666,0.6269765845238192,0.16666666666666666,0.03466172096330347,0.0,0.9384882922619097,0.8333333333333334,0.3850557421711119,0.9384882922619097,0.8333333333333334,0.383266531196445,0.9384882922619097,0.8333333333333334,0.3796431743550277,0.0,0.0,-0.0017892109746668172,0.0,0.0,-0.005412567816084159],[0.5717794263455654,0.3333333333333333,0.6478088012057569,0.5,0.07602937486019143,0.16666666666666666,0.75,0.5,0.17296744461256044,0.75,0.5,0.17400239135828752,0.75,0.5,0.17141217033985337,0.0,0.0,0.0010349467457270425,0.0,0.0,-0.0015552742727070947],[0.0644754678724236,0.0,0.14780880120575693,0.0,0.08333333333333333,0.0,0.30292156088465577,0.0,0.07819714106001686,0.30292156088465577,0.0,0.07825270463867963,0.21958822755132246,0.0,0.07779149156379248,0.0,0.0,5.5563578662760114e-05,0.08333333333333333,0.0,-0.00040564949622437876],[0.5704932379652727,0.16666666666666666,0.42259418693533307,0.0,-0.14789905102993975,-0.16666666666666666,0.29858136254584705,0.0,0.08133751452394715,0.29858136254584705,0.0,0.08128611521462532,0.29858136254584705,0.0,0.0828164227851703,0.0,0.0,-5.139930932182008e-05,0.0,0.0,0.0014789082612231494],[0.7747853857295762,0.5,0.34853916329616963,0.0,-0.42624622243340643,-0.5,0.34853916329616963,0.0,0.06693776609616692,0.34853916329616963,0.0,0.06725450418081201,0.34853916329616963,0.0,0.06353842612977928,0.0,0.0,0.0003167380846451041,0.0,0.0,-0.0033993399663876296],[0.0,0.0,0.0,0.0,0.0,0.0,0.25,0.0,0.12245065367183154,0.25,0.0,0.12308794113626383,0.08333333333333333,0.0,0.125625896781685,0.0,0.0,0.0006372874644322823,0.16666666666666666,0.0,0.003175243109853454],[0.5965648120751417,0.16666666666666666,0.6884882922619097,0.5,0.09192348018676795,0.3333333333333333,0.6269765845238192,0.3333333333333333,0.11336110366285784,0.6269765845238192,0.3333333333333333,0.11058535865376623,0.6884882922619097,0.5,0.123570490889693,0.0,0.0,-0.0027757450090916138,-0.061511707738090414,-0.16666666666666666,0.010209387226835164],[0.3131892794921309,0.0,0.13625489421798911,0.0,-0.17693438527414176,0.0,0.0644754678724236,0.0,0.14237605245422735,0.0644754678724236,0.0,0.14222965211238012,0.0644754678724236,0.0,0.124869978341777,0.0,0.0,-0.00014640034184723507,0.0,0.0,-0.01750607411245037],[0.08333333333333333,0.0,0.07177942634556551,0.0,-0.011553906987767823,0.0,0.9384882922619097,0.8333333333333334,0.3259183015840754,0.9384882922619097,0.8333333333333334,0.32816203855714066,0.9384882922619097,0.8333333333333334,0.33280248653792216,0.0,0.0,0.0022437369730652777,0.0,0.0,0.006884184953846785],[0.23410589467342346,0.0,0.0644754678724236,0.0,-0.16963042680099985,0.0,0.19342640361727081,0.0,0.04878674425353963,0.19342640361727081,0.0,0.0496163546746494,0.13625489421798911,0.0,0.056156015508670644,0.0,0.0,0.0008296104211097787,0.0571715093992817,0.0,0.00736927125513102],[0.23844609301223219,0.0,0.9166666666666666,0.8333333333333334,0.6782205736544346,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.3166512613986839,0.9166666666666666,0.8333333333333334,0.3207583839392458,0.9166666666666666,0.8333333333333334,0.3158792239110417,0.0,0.0,0.0041071225405619255,0.0,0.0,-0.0007720374876422515],[0.532089344202718,0.0,0.5747431864798987,0.16666666666666666,0.042653842277180685,0.16666666666666666,0.0,0.0,0.5453498110611786,0.0,0.0,0.540331691670288,0.0,0.0,0.563546656819281,0.0,0.0,-0.005018119390890627,0.0,0.0,0.018196845758102192],[0.44648041357578677,0.16666666666666666,0.3131892794921309,0.0,-0.1332911340836559,-0.16666666666666666,0.0,0.0,0.13491613652198506,0.0,0.0,0.13274833662518074,0.0,0.0,0.1439608608756295,0.0,0.0,-0.0021677998968043294,0.0,0.0,0.009044724353644432],[0.5747431864798987,0.16666666666666666,0.3747009872302213,0.0,-0.2000421992496774,-0.16666666666666666,0.5975542209884468,0.0,0.11447265577255812,0.5975542209884468,0.0,0.11358112974693112,0.5975542209884468,0.0,0.11162668577328115,0.0,0.0,-0.0008915260256270122,0.0,0.0,-0.0028459699992769774],[0.20803432056355464,0.0,0.679898145408475,0.3333333333333333,0.4718638248449203,0.3333333333333333,1.0,1.0,0.2253638952504008,1.0,1.0,0.22816499886495542,1.0,1.0,0.2097312673748738,0.0,0.0,0.0028011036145546135,0.0,0.0,-0.01563262787552701],[0.6372443031312942,0.16666666666666666,0.8154648767857289,0.5,0.17822057365443447,0.3333333333333333,0.8154648767857289,0.5,0.06053116638463749,0.8154648767857289,0.5,0.06055048055559137,0.8154648767857289,0.5,0.05781998933496544,0.0,0.0,1.9314170953885473e-05,0.0,0.0,-0.0027111770496720425],[0.16963042680099985,0.0,0.8333333333333334,0.8333333333333334,0.6637029065323334,0.8333333333333334,0.9166666666666666,0.8333333333333334,0.34428938965615846,0.9166666666666666,0.8333333333333334,0.34929366066819806,0.9166666666666666,0.8333333333333334,0.32637670209626757,0.0,0.0,0.005004271012039675,0.0,0.0,-0.01791268755989085],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.25,0.0,0.1354657676033675,0.16666666666666666,0.0,0.13522397347905596,0.14780880120575693,0.0,0.13401646151137867,0.08333333333333333,0.0,-0.00024179412431154143,0.10219119879424306,0.0,-0.0014493060919888192],[0.13625489421798911,0.0,0.20073036209041273,0.0,0.0644754678724236,0.0,0.0,0.0,0.10836169199855299,0.0,0.0,0.10743049522230182,0.0,0.0,0.09256910677182417,0.0,0.0,-0.0009311967762511649,0.0,0.0,-0.015792585226728814],[0.0,0.0,0.0,0.0,0.0,0.0,0.3333333333333333,0.3333333333333333,0.4932082384806211,0.3333333333333333,0.3333333333333333,0.4911991188461058,0.3333333333333333,0.3333333333333333,0.4907322015494959,0.0,0.0,-0.002009119634515268,0.0,0.0,-0.002476036931125127],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.13625489421798911,0.0,0.08356149192430735,0.13625489421798911,0.0,0.08389348528400435,0.0644754678724236,0.0,0.09605927358792639,0.0,0.0,0.00033199335969698085,0.07177942634556551,0.0,0.012497781663619029],[0.27981374690912014,0.0,0.21958822755132246,0.0,-0.060225519357797686,0.0,0.21958822755132246,0.0,0.16068358863397839,0.21958822755132246,0.0,0.15948660237723208,0.21958822755132246,0.0,0.1678731176482577,0.0,0.0,-0.0011969862567462709,0.0,0.0,0.007189529014279345],[0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0,0.03530768874357807,0.07177942634556551,0.0,0.03535999223484335,0.07177942634556551,0.0,0.03367605825539926,0.0,0.0,5.2303491265275134e-05,0.0,0.0,-0.0016316304881788147],[0.08333333333333333,0.0,0.1289509357448472,0.0,0.04561760241151388,0.0,0.07177942634556551,0.0,0.18010813747558627,0.07177942634556551,0.0,0.17808607347674585,0.07177942634556551,0.0,0.176008857246185,0.0,0.0,-0.0020220639988404155,0.0,0.0,-0.004099280229401248],[0.0644754678724236,0.0,0.1289509357448472,0.0,0.0644754678724236,0.0,0.23844609301223219,0.0,0.11374790936738009,0.3217794263455655,0.0,0.11358001575837058,0.07177942634556551,0.0,0.1202517167670617,-0.08333333333333333,0.0,-0.0001678936090095296,0.16666666666666666,0.0,0.006503807399681617],[0.36739702875707936,0.16666666666666666,0.24871381161970726,0.0,-0.11868321713737211,-0.16666666666666666,0.08333333333333333,0.0,0.3548808839959876,0.08333333333333333,0.0,0.3523135415262028,0.15511275967889884,0.0,0.3488292776333028,0.0,0.0,-0.002567342469784796,-0.07177942634556551,0.0,-0.006051606362684749],[0.16963042680099985,0.0,0.17693438527414176,0.0,0.007303958473141904,0.0,0.3333333333333333,0.0,0.12404684714599395,0.3333333333333333,0.0,0.1233994733253424,0.23844609301223219,0.0,0.12121937892075346,0.0,0.0,-0.0006473738206515698,0.09488724032110114,0.0,-0.0028274682252404904],[0.3144754678724236,0.16666666666666666,0.13625489421798911,0.0,-0.17822057365443447,-0.16666666666666666,0.0,0.0,0.04239250585356419,0.0,0.0,0.04184241091145555,0.0,0.0,0.04423842912145389,0.0,0.0,-0.0005500949421086246,0.0,0.0,0.001845923267889707],[0.8551549589285763,0.6666666666666666,0.22689218602446437,0.0,-0.6282627729041118,-0.6666666666666666,0.20803432056355464,0.0,0.08193937936605776,0.20803432056355464,0.0,0.08197604603837766,0.20803432056355464,0.0,0.08135096505267676,0.0,0.0,3.6666672319902256e-05,0.0,0.0,-0.0005884143133809838],[0.46327367799148567,0.0,0.2652058299628363,0.0,-0.19806784802864938,0.0,0.07177942634556551,0.0,0.34787826131559774,0.07177942634556551,0.0,0.3524751531523207,0.07177942634556551,0.0,0.3576430637713453,0.0,0.0,0.004596891836723019,0.0,0.0,0.009764802455747566],[0.9166666666666666,0.8333333333333334,0.5456176024115139,0.16666666666666666,-0.37104906425515277,-0.6666666666666666,0.6478088012057569,0.3333333333333333,0.1274601808300607,0.6478088012057569,0.3333333333333333,0.12743971499463172,0.6478088012057569,0.3333333333333333,0.12622971447109432,0.0,0.0,-2.0465835428938883e-05,0.0,0.0,-0.0012304663589663373],[0.29867161237002987,0.0,0.5218216255952429,0.16666666666666666,0.22315001322521302,0.16666666666666666,0.692441461309548,0.16666666666666666,0.04917305473445444,0.692441461309548,0.16666666666666666,0.05103558892335966,0.692441461309548,0.16666666666666666,0.047906705841822994,0.0,0.0,0.0018625341889051998,0.0,0.0,-0.0012663488926314647],[0.2529637601343332,0.0,0.2103099178571525,0.0,-0.042653842277180685,0.0,0.37697658452381916,0.16666666666666666,0.14483161693369662,0.37697658452381916,0.16666666666666666,0.14515430493583678,0.4821315434523954,0.16666666666666666,0.14626316255417338,0.0,0.0,0.00032268800214015303,-0.10515495892857625,0.0,0.0014315456204767585],[0.29561760241151386,0.16666666666666666,0.8029215608846557,0.6666666666666666,0.5073039584731419,0.5,0.5529215608846557,0.3333333333333333,0.1414178994354465,0.3862548942179891,0.16666666666666666,0.14563766171855205,0.6247009872302213,0.3333333333333333,0.14141237735026171,0.16666666666666666,0.16666666666666666,0.004219762283105559,-0.07177942634556551,0.0,-5.5220851847779156e-06],[0.8102255193577976,0.6666666666666666,0.793643251190486,0.5,-0.016582268167311842,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.5053256840078789,0.9384882922619097,0.8333333333333334,0.503410942706534,1.0,1.0,0.45489353956733597,0.0,0.0,-0.001914741301345076,-0.061511707738090414,-0.16666666666666666,-0.050432144440543024],[0.0,0.0,0.5205354372149502,0.16666666666666666,0.5205354372149502,0.16666666666666666,0.8978088012057569,0.8333333333333334,0.2807858410763712,0.8978088012057569,0.8333333333333334,0.2797085899753354,0.8978088012057569,0.8333333333333334,0.24538273332947755,0.0,0.0,-0.0010772511010359107,0.0,0.0,-0.03540310774689376],[0.7384460930122322,0.6666666666666666,1.0,1.0,0.2615539069877678,0.3333333333333333,1.0,1.0,0.2852850779369332,1.0,1.0,0.28483940351337955,1.0,1.0,0.24181789405235232,0.0,0.0,-0.0004456744235536803,0.0,0.0,-0.043467183884580936],[0.3436010519408084,0.16666666666666666,0.5654648767857288,0.16666666666666666,0.22186382484492032,0.0,0.692441461309548,0.16666666666666666,0.09301788911411339,0.692441461309548,0.16666666666666666,0.09301665287635168,0.692441461309548,0.16666666666666666,0.09434533236806454,0.0,0.0,-1.236237761709427e-06,0.0,0.0,0.0013274432539511708],[1.0,1.0,0.29867161237002987,0.0,-0.7013283876299701,-1.0,0.22689218602446437,0.0,0.16329270363640555,0.22689218602446437,0.0,0.16358833747095933,0.22689218602446437,0.0,0.164397348452251,0.0,0.0,0.0002956338345537722,0.0,0.0,0.0011046448158454718],[0.1289509357448472,0.0,0.22689218602446437,0.0,0.09794125027961714,0.0,0.48844609301223213,0.0,0.07576644725928001,0.48844609301223213,0.0,0.07671982603676071,0.48844609301223213,0.0,0.06956522321806119,0.0,0.0,0.0009533787774806879,0.0,0.0,-0.006201224041218839],[0.4196304268009999,0.16666666666666666,0.4798559461587975,0.16666666666666666,0.060225519357797686,0.0,0.5132314787418083,0.16666666666666666,0.08827963649579074,0.5132314787418083,0.16666666666666666,0.0891564491005764,0.4798559461587975,0.16666666666666666,0.08994956669372245,0.0,0.0,0.0008768126047856549,0.03337553258301074,0.0,0.0016699301979317268],[0.14780880120575693,0.0,0.14355885269113103,0.0,-0.004249948514625919,0.0,0.3703607888914126,0.0,0.11426199979151447,0.30588532101898896,0.0,0.11649934549168058,0.28208934420271803,0.0,0.11279601764816045,0.0644754678724236,0.0,0.0022373457001661017,0.08827144468869456,0.0,-0.0014659821433540172],[0.1289509357448472,0.0,0.07177942634556551,0.0,-0.0571715093992817,0.0,0.0,0.0,0.16352044438534516,0.0,0.0,0.16317939395305528,0.17693438527414176,0.0,0.15663037814191738,0.0,0.0,-0.00034105043228987894,-0.17693438527414176,0.0,-0.006890066243427778],[0.4609980806978878,0.0,0.9384882922619097,0.8333333333333334,0.4774902115640218,0.8333333333333334,0.48844609301223213,0.0,0.22194179330064331,0.48844609301223213,0.0,0.22359321421196132,0.48844609301223213,0.0,0.22492058454135255,0.0,0.0,0.0016514209113180356,0.0,0.0,0.0029787912407092387],[0.793643251190486,0.5,0.8217794263455654,0.6666666666666666,0.028136175155079674,0.16666666666666666,0.7268921860244643,0.5,0.11191408524850725,0.7268921860244643,0.5,0.11412336801581786,0.7268921860244643,0.5,0.11371449706664023,0.0,0.0,0.0022092827673106355,0.0,0.0,0.001800411818132985],[0.8362970934676666,0.6666666666666666,1.0,1.0,0.16370290653233346,0.3333333333333333,1.0,1.0,0.07315054019589946,1.0,1.0,0.07084339700627822,1.0,1.0,0.04179559025901339,0.0,0.0,-0.0023071431896212365,0.0,0.0,-0.031354949936886076],[0.0,0.0,0.20073036209041273,0.0,0.20073036209041273,0.0,0.27250978843597823,0.0,0.12153156130255398,0.27250978843597823,0.0,0.12156006546109714,0.27250978843597823,0.0,0.12650094671957635,0.0,0.0,2.8504158543134293e-05,0.0,0.0,0.004969385417022362],[0.3131892794921309,0.0,0.6154226775360514,0.16666666666666666,0.30223339804392046,0.16666666666666666,1.0,1.0,0.1303617920716181,1.0,1.0,0.1297213523342923,1.0,1.0,0.12043378804205772,0.0,0.0,-0.0006404397373258418,0.0,0.0,-0.009928004029560398],[0.08333333333333333,0.0,0.782089344202718,0.5,0.6987560108693848,0.5,1.0,1.0,0.44148957965910895,1.0,1.0,0.447684032380141,1.0,1.0,0.40910294174850376,0.0,0.0,0.006194452721032032,0.0,0.0,-0.032386637910605136],[0.0,0.0,0.5029637601343332,0.0,0.5029637601343332,0.0,1.0,1.0,0.37536762472771307,1.0,1.0,0.378177581474048,1.0,1.0,0.3440471105594487,0.0,0.0,0.0028099567463349662,0.0,0.0,-0.03132051416826442],[0.3820049457033632,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.5564833465585464,0.6666666666666666,0.7718216255952429,0.6666666666666666,0.41738272526608083,0.7718216255952429,0.6666666666666666,0.4172357789226695,0.7718216255952429,0.6666666666666666,0.440517579229331,0.0,0.0,-0.0001469463434113453,0.0,0.0,0.02313485396325023],[0.19342640361727081,0.0,0.21228426907818054,0.0,0.01885786546090973,0.0,0.4640520906564038,0.0,0.24263877017185032,0.4640520906564038,0.0,0.24571703815919257,0.4640520906564038,0.0,0.24303384553444826,0.0,0.0,0.0030782679873422552,0.0,0.0,0.00039507536259793886],[0.6256903961435265,0.16666666666666666,0.6706198357143051,0.16666666666666666,0.04492943957077857,0.0,0.5902502625153049,0.0,0.14555280364012832,0.6517619702533953,0.16666666666666666,0.1369140629347414,0.5902502625153049,0.0,0.1069902347062049,-0.061511707738090414,-0.16666666666666666,-0.00863874070538689,0.0,0.0,-0.0385625689339234],[0.3965226128254642,0.0,0.16963042680099985,0.0,-0.22689218602446437,0.0,0.0,0.0,0.11039462546846372,0.0,0.0,0.10928843151481889,0.0,0.0,0.11772087226539656,0.0,0.0,-0.001106193953644845,0.0,0.0,0.007326246796932821],[0.30588532101898896,0.0,0.3102255193577977,0.0,0.00434019833880873,0.0,0.3558431217693116,0.0,0.045017224563556,0.3558431217693116,0.0,0.045629320099146935,0.29867161237002987,0.0,0.04759037398779017,0.0,0.0,0.0006120955355909253,0.0571715093992817,0.0,0.0025731494242341667],[0.2747853857295761,0.0,0.21958822755132246,0.0,-0.05519715817825366,0.0,0.5218216255952429,0.0,0.08653375136156623,0.5218216255952429,0.0,0.08686824691127577,0.5218216255952429,0.0,0.07831166379935121,0.0,0.0,0.0003344955497095177,0.0,0.0,-0.00822208756221504],[0.20803432056355464,0.0,0.23410589467342346,0.0,0.02607157410986884,0.0,0.40571067269545136,0.0,0.1524734854051871,0.40571067269545136,0.0,0.15234786487395233,0.40571067269545136,0.0,0.14907183967059714,0.0,0.0,-0.0001256205312347621,0.0,0.0,-0.0034016457345899596],[0.07177942634556551,0.0,0.9384882922619097,0.8333333333333334,0.8667088659163441,0.8333333333333334,0.5833333333333334,0.16666666666666666,0.09752644368242813,0.5833333333333334,0.16666666666666666,0.09681522903263086,0.5833333333333334,0.16666666666666666,0.09991919634934832,0.0,0.0,-0.0007112146497973024,0.0,0.0,0.002392752666920175],[0.14780880120575693,0.0,0.37697658452381916,0.0,0.22916778331806223,0.0,0.9384882922619097,0.8333333333333334,0.2374618821225515,0.9384882922619097,0.8333333333333334,0.2401603510930914,0.9384882922619097,0.8333333333333334,0.20708172387168922,0.0,0.0,0.0026984689705399118,0.0,0.0,-0.030380158250862262],[0.19342640361727081,0.0,0.13625489421798911,0.0,-0.0571715093992817,0.0,0.13625489421798911,0.0,0.239362072108135,0.13625489421798911,0.0,0.24248724872587046,0.13625489421798911,0.0,0.2750237819561315,0.0,0.0,0.0031251766177354686,0.0,0.0,0.03566170984799651],[0.3987982101190621,0.0,0.4603099178571526,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.4603099178571526,0.16666666666666666,0.0891452828256933,0.4603099178571526,0.16666666666666666,0.08831973696274338,0.4603099178571526,0.16666666666666666,0.09006829963910308,0.0,0.0,-0.0008255458629499237,0.0,0.0,0.0009230168134097813],[0.3333333333333333,0.16666666666666666,0.23844609301223219,0.16666666666666666,-0.09488724032110114,0.0,0.23844609301223219,0.16666666666666666,0.1139357698050007,0.23844609301223219,0.16666666666666666,0.11401253019643114,0.23844609301223219,0.16666666666666666,0.11320365929152099,0.0,0.0,7.676039143042128e-05,0.0,0.0,-0.0007321105134797046],[0.14355885269113103,0.0,0.20073036209041273,0.0,0.0571715093992817,0.0,0.14780880120575693,0.0,0.0492933639421639,0.08333333333333333,0.0,0.050427076753451344,0.08333333333333333,0.0,0.05357301103918905,0.0644754678724236,0.0,0.0011337128112874416,0.0644754678724236,0.0,0.0042796470970251485],[0.7103099178571526,0.3333333333333333,0.14780880120575693,0.0,-0.5625011166513956,-0.3333333333333333,0.21958822755132246,0.0,0.09892728313463373,0.21958822755132246,0.0,0.10001236303523602,0.21958822755132246,0.0,0.10320366281882819,0.0,0.0,0.0010850799006022667,0.0,0.0,0.004276379684194452],[0.14780880120575693,0.0,0.7103099178571526,0.3333333333333333,0.5625011166513957,0.3333333333333333,1.0,1.0,0.12190246356634339,1.0,1.0,0.12168291255576169,0.9166666666666666,0.8333333333333334,0.10650133993247236,0.0,0.0,-0.00021955101058172109,0.08333333333333333,0.16666666666666666,-0.015401123633871028],[0.0,0.0,0.3320471449530406,0.0,0.3320471449530406,0.0,0.32237733936211804,0.0,0.09554183962004487,0.32237733936211804,0.0,0.09345075383957291,0.32237733936211804,0.0,0.09978820535510867,0.0,0.0,-0.0020910857804719457,0.0,0.0,0.004246365735063817],[0.543643251190486,0.16666666666666666,0.648798210119062,0.16666666666666666,0.10515495892857625,0.0,0.692441461309548,0.16666666666666666,0.08512886915548896,0.692441461309548,0.16666666666666666,0.08651524028735429,0.692441461309548,0.16666666666666666,0.08584320042246345,0.0,0.0,0.0013863711318653257,0.0,0.0,0.0007143312669744724],[0.07177942634556551,0.0,0.7747853857295762,0.5,0.7030059593840106,0.5,0.8436010519408085,0.6666666666666666,0.5440916755853314,0.8436010519408085,0.6666666666666666,0.5424347371967776,0.8436010519408085,0.6666666666666666,0.5395976831907062,0.0,0.0,-0.001656938388553732,0.0,0.0,-0.00449399239462514],[0.3174392280067568,0.0,0.3600930702839375,0.0,0.042653842277180685,0.0,0.3174392280067568,0.0,0.13071512644267483,0.40077256134009015,0.0,0.13010347702009487,0.3174392280067568,0.0,0.1319666997115859,-0.08333333333333333,0.0,-0.0006116494225799503,0.0,0.0,0.0012515732689110685],[0.0,0.0,0.16963042680099985,0.0,0.16963042680099985,0.0,0.37994034465815235,0.0,0.21271798404964778,0.37994034465815235,0.0,0.2158296456939249,0.21958822755132246,0.0,0.2180665073251092,0.0,0.0,0.0031116616442771286,0.16035211710682992,0.0,0.005348523275461393],[0.3704510387155954,0.0,0.546607011324819,0.16666666666666666,0.17615597260922367,0.16666666666666666,0.4640520906564038,0.0,0.05016380368711568,0.4640520906564038,0.0,0.050269764877858086,0.4640520906564038,0.0,0.049169691402037106,0.0,0.0,0.00010596119074241305,0.0,0.0,-0.0009941122850785676],[0.0644754678724236,0.0,0.20073036209041273,0.0,0.13625489421798911,0.0,0.16963042680099985,0.0,0.13533434121175356,0.16963042680099985,0.0,0.1351417553889074,0.16963042680099985,0.0,0.1363845926038101,0.0,0.0,-0.00019258582284613067,0.0,0.0,0.0010502513920565444],[0.14780880120575693,0.0,0.46327367799148567,0.0,0.31546487678572877,0.0,0.5257747946428813,0.0,0.09681287149083966,0.5257747946428813,0.0,0.09749906586726996,0.5257747946428813,0.0,0.09974900444796155,0.0,0.0,0.0006861943764303009,0.0,0.0,0.0029361329571218966],[0.3247431864798987,0.0,0.6872021038816168,0.3333333333333333,0.36245891740171815,0.3333333333333333,0.6154226775360514,0.3333333333333333,0.1952918797120854,0.6154226775360514,0.3333333333333333,0.1929070925819744,0.6154226775360514,0.3333333333333333,0.17851926688918526,0.0,0.0,-0.002384787130110965,0.0,0.0,-0.01677261282290014],[0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0,0.10515495892857625,0.0,0.07987412220351295,0.10515495892857625,0.0,0.08165107346269275,0.10515495892857625,0.0,0.09800804122435414,0.0,0.0,0.001776951259179802,0.0,0.0,0.018133919020841178],[0.3144754678724236,0.0,0.38496870583769643,0.0,0.07049323796527279,0.0,0.40571067269545136,0.0,0.05764863590496384,0.40571067269545136,0.0,0.05733979189023034,0.40571067269545136,0.0,0.05661038589269548,0.0,0.0,-0.0003088440147334933,0.0,0.0,-0.0010382500122683629],[0.6051549589285763,0.3333333333333333,0.6269765845238192,0.3333333333333333,0.02182162559524292,0.0,0.6372443031312942,0.16666666666666666,0.12352906042446332,0.532089344202718,0.16666666666666666,0.12433281145146576,0.532089344202718,0.16666666666666666,0.12454156202941878,0.10515495892857625,0.0,0.0008037510270024468,0.10515495892857625,0.0,0.0010125016049554521],[0.23114213453909027,0.0,0.21228426907818054,0.0,-0.01885786546090973,0.0,0.23114213453909027,0.0,0.04575501341661694,0.23114213453909027,0.0,0.04619465822638965,0.21228426907818054,0.0,0.045893436177004726,0.0,0.0,0.0004396448097727066,0.01885786546090973,0.0,0.00013842276038779204],[0.3144754678724236,0.0,0.1289509357448472,0.0,-0.18552453212757639,0.0,0.44223046506116087,0.0,0.23134808292510425,0.44223046506116087,0.0,0.23352352645343166,0.44223046506116087,0.0,0.24130047532224122,0.0,0.0,0.002175443528327388,0.0,0.0,0.009952392397136927],[0.28406369542374604,0.0,0.46228426907818054,0.16666666666666666,0.17822057365443447,0.16666666666666666,0.0,0.0,0.21294558869538702,0.0,0.0,0.21258206615377462,0.0,0.0,0.22971899867688425,0.0,0.0,-0.00036352254161243813,0.0,0.0,0.01677340998149724],[0.08333333333333333,0.0,0.14780880120575693,0.0,0.0644754678724236,0.0,0.19342640361727081,0.0,0.04651311026612178,0.19342640361727081,0.0,0.046570772802548795,0.19342640361727081,0.0,0.043724253934434375,0.0,0.0,5.766253642702673e-05,0.0,0.0,-0.002788856331687404],[0.08333333333333333,0.0,0.23844609301223219,0.0,0.15511275967889884,0.0,0.0644754678724236,0.0,0.0762242948619494,0.0644754678724236,0.0,0.07556648195943844,0.0644754678724236,0.0,0.0764363600689711,0.0,0.0,-0.0006578129025109663,0.0,0.0,0.0002120652070216958],[0.20803432056355464,0.0,0.8154648767857288,0.5,0.6074305562221741,0.5,1.0,1.0,0.2716804894289973,1.0,1.0,0.2684526773990441,1.0,1.0,0.24055246566161073,0.0,0.0,-0.003227812029953172,0.0,0.0,-0.031128023767386537],[0.30292156088465577,0.16666666666666666,0.0644754678724236,0.0,-0.23844609301223219,-0.16666666666666666,0.0,0.0,0.2258030132618163,0.0,0.0,0.22691121805282097,0.0,0.0,0.23851736766758602,0.0,0.0,0.0011082047910046845,0.0,0.0,0.012714354405769726],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.08333333333333333,0.0,0.05552814963173411,0.08333333333333333,0.0,0.054280798221521626,0.08333333333333333,0.0,0.05134358771048375,0.0,0.0,-0.001247351410212483,0.0,0.0,-0.004184561921250356],[0.8551549589285763,0.6666666666666666,1.0,1.0,0.14484504107142374,0.3333333333333333,0.8978088012057569,0.8333333333333334,0.7069686505989218,0.8978088012057569,0.8333333333333334,0.7150682112913191,0.8978088012057569,0.8333333333333334,0.6713888973290337,0.0,0.0,0.008099560692397367,0.0,0.0,-0.03557975326988799],[0.20073036209041273,0.0,0.21958822755132246,0.0,0.01885786546090973,0.0,0.21958822755132246,0.0,0.13387861128976328,0.21958822755132246,0.0,0.13376140879820878,0.21958822755132246,0.0,0.13407679800452724,0.0,0.0,-0.00011720249155451173,0.0,0.0,0.00019818671476394895],[0.0644754678724236,0.0,0.7205776364646277,0.3333333333333333,0.656102168592204,0.3333333333333333,0.5079018714896945,0.16666666666666666,0.11231886707952603,0.5079018714896945,0.16666666666666666,0.11175096027621678,0.6100930702839374,0.3333333333333333,0.11126603817851893,0.0,0.0,-0.0005679068033092371,-0.10219119879424306,-0.16666666666666666,-0.0010528289010070903],[0.7321315434523954,0.3333333333333333,0.3247431864798987,0.0,-0.40738835697249676,-0.3333333333333333,0.3941567657076835,0.0,0.24621841045090287,0.3941567657076835,0.0,0.24700057480221269,0.3941567657076835,0.0,0.28284099951339264,0.0,0.0,0.0007821643513097847,0.0,0.0,0.03662258906248978],[0.7384460930122322,0.5,0.7602677186074751,0.5,0.02182162559524292,0.0,0.7103099178571526,0.3333333333333333,0.16077806279824416,0.7718216255952429,0.5,0.15979876721078182,0.6091081279762146,0.0,0.17266562342956812,-0.061511707738090414,-0.16666666666666666,-0.0009792955874623319,0.1012017898809379,0.3333333333333333,0.01188756063132391],[0.21958822755132246,0.0,0.8362970934676666,0.6666666666666666,0.6167088659163441,0.6666666666666666,0.8362970934676666,0.6666666666666666,0.3505398205331327,0.8362970934676666,0.6666666666666666,0.34941903201266666,0.6696304268009999,0.5,0.36149529187027674,0.0,0.0,-0.0011207885204661077,0.16666666666666666,0.16666666666666666,0.010955471337143976],[0.21958822755132246,0.0,0.47255198768565565,0.0,0.2529637601343332,0.0,0.0,0.0,0.17848481978904387,0.0,0.0,0.17513352237193694,0.0644754678724236,0.0,0.17594533323920714,0.0,0.0,-0.003351297417106911,-0.0644754678724236,0.0,-0.002539486549836737],[0.3747009872302213,0.0,0.8154648767857288,0.5,0.4407638895555075,0.5,0.8333333333333334,0.8333333333333334,0.13493390122355778,0.8333333333333334,0.8333333333333334,0.13436528951536256,0.8333333333333334,0.8333333333333334,0.14043007885594458,0.0,0.0,-0.0005686117081952269,0.0,0.0,0.005496177632386787],[0.0,0.0,0.14780880120575693,0.0,0.14780880120575693,0.0,0.21958822755132246,0.0,0.14231453745357844,0.21958822755132246,0.0,0.14075097981433127,0.21958822755132246,0.0,0.14916189057709914,0.0,0.0,-0.0015635576392472085,0.0,0.0,0.006847353123520697],[0.6051549589285763,0.3333333333333333,0.3436010519408084,0.0,-0.2615539069877678,-0.3333333333333333,0.3333333333333333,0.0,0.27916543752985085,0.3551549589285763,0.0,0.28156474917994506,0.3436010519408084,0.0,0.2777868445028098,-0.02182162559524292,0.0,0.0023993116500942136,-0.010267718607475098,0.0,-0.0013785930270409658],[0.5936010519408085,0.3333333333333333,0.8102255193577976,0.6666666666666666,0.21662446741698926,0.3333333333333333,0.9051127596788988,0.8333333333333334,0.18634006460735075,0.9051127596788988,0.8333333333333334,0.18552478748048806,0.8102255193577976,0.6666666666666666,0.2003026207368029,0.0,0.0,-0.0008152771268627327,0.09488724032110114,0.16666666666666666,0.01396255612945213],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.35889713172782756,0.0,0.05368783641188065,0.35889713172782756,0.0,0.05135923081166404,0.35889713172782756,0.0,0.03934584960572542,0.0,0.0,-0.0023286056002166035,0.0,0.0,-0.014341986806155222],[0.429898145408475,0.0,0.29136765389688796,0.0,-0.138530491511587,0.0,0.21958822755132246,0.0,0.12775867297984386,0.21958822755132246,0.0,0.12848563906568808,0.29136765389688796,0.0,0.13237831789324456,0.0,0.0,0.00072696608584425,-0.07177942634556551,0.0,0.0046196449134007144],[0.30588532101898896,0.0,0.3987982101190621,0.0,0.09291288910007311,0.0,0.3987982101190621,0.0,0.1636077277769833,0.3987982101190621,0.0,0.16219038280869816,0.3987982101190621,0.0,0.16927297912085645,0.0,0.0,-0.001417344968285136,0.0,0.0,0.00566525134387316],[0.0644754678724236,0.0,0.13625489421798911,0.0,0.07177942634556551,0.0,0.0,0.0,0.11226551364231276,0.0,0.0,0.11332781743938558,0.0,0.0,0.12755722300331127,0.0,0.0,0.0010623037970728295,0.0,0.0,0.015291709360998496],[0.5641786884054362,0.0,0.8769765845238192,0.6666666666666666,0.3127978961183831,0.6666666666666666,1.0,1.0,0.06843821009644015,1.0,1.0,0.06826859174999635,0.9384882922619097,0.8333333333333334,0.07867028712807468,0.0,0.0,-0.00016961834644379982,0.061511707738090414,0.16666666666666666,0.010232077031634541],[0.7132736779914857,0.3333333333333333,0.23114213453909027,0.0,-0.4821315434523954,-0.3333333333333333,0.35889713172782756,0.0,0.10643550894506783,0.35889713172782756,0.0,0.10720229947626729,0.35889713172782756,0.0,0.10733896825069074,0.0,0.0,0.0007667905311994743,0.0,0.0,0.0009034593056229274],[0.3217794263455655,0.0,0.22689218602446437,0.0,-0.09488724032110114,0.0,0.0,0.0,0.09841255456723756,0.0,0.0,0.09769678010826059,0.0,0.0,0.10135987783844592,0.0,0.0,-0.0007157744589769661,0.0,0.0,0.002947323271208372],[0.5747431864798987,0.16666666666666666,0.44944417371012,0.0,-0.1252990127697787,-0.16666666666666666,1.0,1.0,0.13157348938636684,1.0,1.0,0.13199385999822558,1.0,1.0,0.12738738541945702,0.0,0.0,0.0004203706118587035,0.0,0.0,-0.004186103966909847],[0.6487982101190622,0.16666666666666666,0.30292156088465577,0.0,-0.3458766492344063,-0.16666666666666666,0.30292156088465577,0.0,0.1610618776461096,0.30292156088465577,0.0,0.16370012755845612,0.30292156088465577,0.0,0.16682547821147345,0.0,0.0,0.002638249912346504,0.0,0.0,0.005763600565363856],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0014132900977452051,0.0,0.0,0.001503661968523207,0.0,0.0,0.0021363322825211427,0.0,0.0,9.037187077800234e-05,0.0,0.0,0.0007230421847759377],[0.14780880120575693,0.0,0.6154226775360514,0.16666666666666666,0.4676138763302944,0.16666666666666666,0.08333333333333333,0.0,0.1448992819980377,0.08333333333333333,0.0,0.1478495977183554,0.0,0.0,0.1629973449857339,0.0,0.0,0.002950315720317701,0.08333333333333333,0.0,0.018098062987696208],[0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0,0.39780880120575696,0.0,0.13550821859110795,0.3144754678724236,0.0,0.13645875288261025,0.16666666666666666,0.0,0.13588159646490294,0.08333333333333333,0.0,0.0009505342915022743,0.23114213453909027,0.0,0.00037337787379498655],[0.36739702875707936,0.16666666666666666,0.48844609301223213,0.3333333333333333,0.12104906425515279,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.20224799173315064,0.9384882922619097,0.8333333333333334,0.20298747006009302,0.9384882922619097,0.8333333333333334,0.20352082515440706,0.0,0.0,0.0007394783269423615,0.0,0.0,0.0012728334212564103],[0.3131892794921309,0.0,0.4110402799475652,0.0,0.09785100045543434,0.0,1.0,1.0,0.23834849848276662,1.0,1.0,0.24174761125726682,1.0,1.0,0.2512357475619524,0.0,0.0,0.003399112774500182,0.0,0.0,0.012887249079185708],[0.3247431864798987,0.0,0.39780880120575696,0.16666666666666666,0.07306561472585824,0.16666666666666666,0.5267597369506042,0.3333333333333333,0.14068275201991007,0.6551127596788988,0.5,0.13922719360421168,0.5602255193577977,0.3333333333333333,0.13721887023721302,-0.1283530227282947,-0.16666666666666666,-0.0014555584156983655,-0.033465782407193535,0.0,-0.003463881782697048],[0.4841058946734235,0.16666666666666666,0.4051127596788988,0.3333333333333333,-0.07899313499452461,0.16666666666666666,0.43187249662950294,0.16666666666666666,0.19501892975598908,0.534063695423746,0.3333333333333333,0.1929804962203352,0.4051127596788988,0.3333333333333333,0.18335685836091498,-0.10219119879424306,-0.16666666666666666,-0.002038433535653882,0.026759736950604147,-0.16666666666666666,-0.011662071395074108],[0.35386877054828353,0.0,0.49871381161970724,0.16666666666666666,0.14484504107142374,0.16666666666666666,0.692441461309548,0.16666666666666666,0.12458261352095956,0.692441461309548,0.16666666666666666,0.12430947440917893,0.692441461309548,0.16666666666666666,0.12880333746697478,0.0,0.0,-0.0002731391117806398,0.0,0.0,0.004220723946015216],[0.5747431864798987,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.3637451057820109,0.5,0.692441461309548,0.16666666666666666,0.1350528761370637,0.692441461309548,0.16666666666666666,0.13659102153217897,0.7539531690476383,0.3333333333333333,0.12513800282278523,0.0,0.0,0.0015381453951152878,-0.061511707738090414,-0.16666666666666666,-0.009914873314278488],[0.4609980806978878,0.0,0.7718216255952429,0.5,0.3108235448973551,0.5,0.6666666666666666,0.3333333333333333,0.20378818651802807,0.6666666666666666,0.3333333333333333,0.20210344922002757,0.6884882922619097,0.3333333333333333,0.1923564396550517,0.0,0.0,-0.001684737298000469,-0.02182162559524292,0.0,-0.011431746862976376],[0.8551549589285763,0.6666666666666666,0.44944417371011997,0.0,-0.4057107852184562,-0.6666666666666666,0.4914098531465654,0.0,0.1566666416880801,0.4914098531465654,0.0,0.15623871680772006,0.5029637601343332,0.0,0.14403831826821217,0.0,0.0,-0.00042792488036004,-0.011553906987767823,0.0,-0.01262832341986792],[0.8333333333333334,0.8333333333333334,0.782089344202718,0.5,-0.051243989130615314,-0.3333333333333333,0.5486716123700298,0.3333333333333333,0.1597113155332964,0.5486716123700298,0.3333333333333333,0.1594156663924231,0.6769343852741417,0.5,0.15511645767662663,0.0,0.0,-0.0002956491408732703,-0.1282627729041119,-0.16666666666666666,-0.004594857856669756],[0.3551549589285763,0.0,0.3965226128254642,0.0,0.04136765389688796,0.0,0.5218216255952429,0.0,0.10906475293958995,0.5218216255952429,0.0,0.10849035977033585,0.4798559461587975,0.0,0.10796023788617244,0.0,0.0,-0.000574393169254095,0.04196567943644538,0.0,-0.001104515053417486],[0.47255198768565565,0.16666666666666666,0.44145205239624286,0.0,-0.03109993528941286,-0.16666666666666666,0.4821315434523954,0.0,0.20705560208200582,0.4821315434523954,0.0,0.20524674171297141,0.546607011324819,0.0,0.21671273711194025,0.0,0.0,-0.0018088603690344068,-0.0644754678724236,0.0,0.00965713502993442],[0.41834423842070717,0.0,0.7539531690476385,0.3333333333333333,0.3356089306269312,0.3333333333333333,1.0,1.0,0.262499858642175,1.0,1.0,0.2607640764309908,1.0,1.0,0.25952090514523185,0.0,0.0,-0.001735782211184221,0.0,0.0,-0.0029789534969431805],[0.4391764551026449,0.0,0.39355885269113106,0.0,-0.04561760241151388,0.0,0.42337259960025114,0.0,0.06270773233290049,0.42337259960025114,0.0,0.06367874905454653,0.42337259960025114,0.0,0.06283681515320073,0.0,0.0,0.0009710167216460476,0.0,0.0,0.00012908282030024207],[0.1289509357448472,0.0,0.19342640361727081,0.0,0.0644754678724236,0.0,0.3941567657076835,0.0,0.11329033930776729,0.3941567657076835,0.0,0.1127552546805332,0.32968129783525996,0.0,0.10835093948958996,0.0,0.0,-0.000535084627234101,0.0644754678724236,0.0,-0.004939399818177322],[0.6884882922619097,0.5,0.5644754678724236,0.5,-0.12401282438948598,0.0,0.0644754678724236,0.0,0.23456880395461902,0.0644754678724236,0.0,0.23402756558191506,0.0644754678724236,0.0,0.24323442437443385,0.0,0.0,-0.0005412383727039796,0.0,0.0,0.008665620419814833],[0.2529637601343332,0.0,0.16963042680099985,0.0,-0.08333333333333333,0.0,0.2718216255952429,0.16666666666666666,0.1815116228324983,0.2718216255952429,0.16666666666666666,0.18053318811453503,0.37697658452381916,0.16666666666666666,0.17344514026485114,0.0,0.0,-0.0009784347179632423,-0.10515495892857625,0.0,-0.008066482567647158],[0.9166666666666666,0.8333333333333334,0.29561760241151386,0.0,-0.6210490642551528,-0.8333333333333334,0.5218216255952429,0.0,0.09499878378216003,0.5218216255952429,0.0,0.09668718664858518,0.5218216255952429,0.0,0.08472384704696705,0.0,0.0,0.0016884028664251505,0.0,0.0,-0.010274936735192985],[0.6081187190629095,0.16666666666666666,0.6653804782863739,0.3333333333333333,0.05726175922346449,0.16666666666666666,0.8436010519408085,0.6666666666666666,0.36518246902708107,0.8436010519408085,0.6666666666666666,0.3636083375074544,0.8436010519408085,0.6666666666666666,0.36594663325875404,0.0,0.0,-0.0015741315196266422,0.0,0.0,0.0007641642316729425],[0.3922726643108383,0.0,0.29136765389688796,0.0,-0.10090501041395034,0.0,0.0644754678724236,0.0,0.07209520143704161,0.0644754678724236,0.0,0.0708129680328555,0.0644754678724236,0.0,0.0711216861487229,0.0,0.0,-0.00128223340418611,0.0,0.0,-0.0009735152883187207],[0.8436010519408085,0.6666666666666666,0.7132736779914857,0.3333333333333333,-0.13032737394932273,-0.3333333333333333,0.6914520523962429,0.3333333333333333,0.03792374702687837,0.6914520523962429,0.3333333333333333,0.03834889527193603,0.6299403446581523,0.16666666666666666,0.03797171580279718,0.0,0.0,0.0004251482450576569,0.061511707738090414,0.16666666666666666,4.7968775918812503e-05],[0.7321315434523955,0.3333333333333333,0.6372443031312942,0.16666666666666666,-0.09488724032110114,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.19924869674360055,0.9384882922619097,0.8333333333333334,0.19996801854810523,0.9384882922619097,0.8333333333333334,0.15251912873600962,0.0,0.0,0.0007193218045047182,0.0,0.0,-0.04672956800759088],[0.546607011324819,0.0,0.575732595393204,0.0,0.029125584068384825,0.0,1.0,1.0,0.12717212615388415,1.0,1.0,0.12788736451505175,1.0,1.0,0.12736967952183983,0.0,0.0,0.000715238361167612,0.0,0.0,0.00019755336795567827],[0.75,0.6666666666666666,0.30292156088465577,0.0,-0.44707843911534423,-0.6666666666666666,0.4705776364646275,0.0,0.237459763669714,0.4705776364646275,0.0,0.23986271992052086,0.4705776364646275,0.0,0.2242987482219945,0.0,0.0,0.0024029562508068396,0.0,0.0,-0.013161015447719507],[0.07177942634556551,0.0,0.08333333333333333,0.0,0.011553906987767823,0.0,0.08333333333333333,0.0,0.18401387042494757,0.08333333333333333,0.0,0.18404856534204062,0.08333333333333333,0.0,0.18433492995478998,0.0,0.0,3.469491709305212e-05,0.0,0.0,0.0003210595298424075],[0.34123520482302777,0.0,0.21228426907818054,0.0,-0.1289509357448472,0.0,0.48509530358672864,0.0,0.15449882591624126,0.5902502625153049,0.0,0.15679577268144207,0.5902502625153049,0.0,0.1360702875573088,-0.10515495892857625,0.0,0.002296946765200828,-0.10515495892857625,0.0,-0.018428538358932472],[0.0,0.0,0.2652058299628363,0.0,0.2652058299628363,0.0,0.4166666666666667,0.0,0.11293016537090499,0.4166666666666667,0.0,0.11338887065960718,0.4166666666666667,0.0,0.12201414442834756,0.0,0.0,0.00045870528870219893,0.0,0.0,0.009083979057442551],[0.28208934420271803,0.0,0.6590659287265371,0.16666666666666666,0.37697658452381916,0.16666666666666666,0.9051127596788988,0.8333333333333334,0.16942900875211941,0.9051127596788988,0.8333333333333334,0.16719210450934452,0.9051127596788988,0.8333333333333334,0.11974498640900837,0.0,0.0,-0.002236904242774916,0.0,0.0,-0.04968402234311107],[0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0,0.14355885269113103,0.0,0.06723556668314155,0.14355885269113103,0.0,0.0667055153291985,0.20803432056355464,0.0,0.048131206841269265,0.0,0.0,-0.0005300513539430518,-0.0644754678724236,0.0,-0.019104359841872268],[0.3558431217693116,0.0,0.21958822755132246,0.0,-0.13625489421798911,0.0,0.3144754678724236,0.0,0.09984283146317179,0.3144754678724236,0.0,0.0998318818642469,0.23114213453909027,0.0,0.09880116584351323,0.0,0.0,-1.094959892487263e-05,0.08333333333333333,0.0,-0.0010416656196585335],[0.23410589467342346,0.0,0.6154226775360514,0.16666666666666666,0.3813167828626279,0.16666666666666666,0.0,0.0,0.3581024992906113,0.0,0.0,0.356051492284464,0.0,0.0,0.3933525929305366,0.0,0.0,-0.002051007006147273,0.0,0.0,0.035250093639925366],[0.5247853857295761,0.0,0.08333333333333333,0.0,-0.4414520523962428,0.0,0.16666666666666666,0.16666666666666666,0.22094136273905593,0.23114213453909027,0.16666666666666666,0.21647252851738366,0.16666666666666666,0.16666666666666666,0.21765098008931427,-0.0644754678724236,0.0,-0.0044688342216721464,0.0,0.0,-0.0032903826497415654],[0.29858136254584705,0.0,0.48844609301223213,0.16666666666666666,0.1898647304663851,0.16666666666666666,0.0,0.0,0.3144042214623622,0.0,0.0,0.3139327846247229,0.0,0.0,0.32570658120700174,0.0,0.0,-0.0004714368376392515,0.0,0.0,0.011302359744639556],[0.13625489421798911,0.0,0.20073036209041273,0.0,0.0644754678724236,0.0,0.20073036209041273,0.0,0.1320879569508777,0.13625489421798911,0.0,0.13304714509897325,0.3144754678724236,0.0,0.11851961711340929,0.0644754678724236,0.0,0.0009591881480955671,-0.11374510578201087,0.0,-0.013568339837468385],[0.28406369542374604,0.0,0.29136765389688796,0.0,0.007303958473141904,0.0,0.38685280723454163,0.0,0.037289810316257936,0.38685280723454163,0.0,0.03732998394394658,0.38685280723454163,0.0,0.03812624790870297,0.0,0.0,4.0173627688640766e-05,0.0,0.0,0.0008364375924450315],[0.15511275967889884,0.0,0.20073036209041273,0.0,0.04561760241151388,0.0,0.0644754678724236,0.0,0.1440257072396439,0.0644754678724236,0.0,0.1439025427159242,0.0644754678724236,0.0,0.14211544702610082,0.0,0.0,-0.00012316452371967726,0.0,0.0,-0.0019102602135430702],[0.36542267753605134,0.0,0.3144754678724236,0.0,-0.05094720966362776,0.0,0.4695882275513224,0.0,0.10880631625299002,0.4695882275513224,0.0,0.10774752591129642,0.3217794263455655,0.0,0.11424333623142031,0.0,0.0,-0.0010587903416936105,0.14780880120575693,0.0,0.005437019978430299],[0.24140985314656538,0.0,0.22689218602446437,0.0,-0.014517667122101017,0.0,0.48844609301223213,0.0,0.07601875768967199,0.48844609301223213,0.0,0.07580123009987043,0.48844609301223213,0.0,0.07595626898641679,0.0,0.0,-0.00021752758980155248,0.0,0.0,-6.248870325519772e-05],[0.21228426907818054,0.0,0.21958822755132246,0.0,0.007303958473141904,0.0,0.40571067269545136,0.0,0.1713281029013384,0.40571067269545136,0.0,0.1723970971013983,0.40571067269545136,0.0,0.16765998676682492,0.0,0.0,0.0010689942000598987,0.0,0.0,-0.0036681161345134827],[0.3102255193577977,0.0,0.5225097884359782,0.16666666666666666,0.21228426907818054,0.16666666666666666,0.10515495892857625,0.0,0.11682050223703494,0.10515495892857625,0.0,0.11718768724647306,0.17693438527414176,0.0,0.122783496260288,0.0,0.0,0.00036718500943811366,-0.07177942634556551,0.0,0.005962994023253061],[0.16666666666666666,0.0,0.8029215608846557,0.6666666666666666,0.6362548942179891,0.6666666666666666,0.6696304268009999,0.5,0.2934628893235106,0.6696304268009999,0.5,0.296686987272847,0.7122842690781805,0.5,0.28691876795378096,0.0,0.0,0.0032240979493363808,-0.042653842277180685,0.0,-0.006544121369729659],[0.5218216255952429,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.3551549589285763,0.5,1.0,1.0,0.10143084227860782,1.0,1.0,0.10378178776268181,1.0,1.0,0.08567796732296906,0.0,0.0,0.002350945484073947,0.0,0.0,-0.015752874955638794],[0.34853916329616963,0.0,0.5,0.3333333333333333,0.15146083670383034,0.3333333333333333,0.9051127596788988,0.8333333333333334,0.3628151786452502,0.9051127596788988,0.8333333333333334,0.36384161114030394,0.9051127596788988,0.8333333333333334,0.3373501820988245,0.0,0.0,0.0010264324950537461,0.0,0.0,-0.025464996546425634],[0.23114213453909027,0.0,0.0644754678724236,0.0,-0.16666666666666666,0.0,0.0,0.0,0.04083860587091307,0.0,0.0,0.04142264899038312,0.0644754678724236,0.0,0.038864524501817314,0.0,0.0,0.0005840431194700443,-0.0644754678724236,0.0,-0.0019740813690957587],[0.793643251190486,0.5,0.7539531690476383,0.3333333333333333,-0.03969008214284749,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.062304684389868525,0.9384882922619097,0.8333333333333334,0.06369997473763601,0.8769765845238192,0.6666666666666666,0.06737371869000937,0.0,0.0,0.0013952903477674895,0.061511707738090414,0.16666666666666666,0.005069034300140854],[0.7539531690476383,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.18453512321427123,0.5,1.0,1.0,0.06948997512222573,1.0,1.0,0.0680227312621929,1.0,1.0,0.07608846404498008,0.0,0.0,-0.001467243860032815,0.0,0.0,0.006598488922754355],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.346977176310819,1.0,1.0,0.34821714741177795,1.0,1.0,0.27260923384480346,0.0,0.0,0.0012399711009589743,0.0,0.0,-0.07436794246601552],[0.13625489421798911,0.0,0.4372021038816169,0.0,0.30094720966362776,0.0,0.4130146311685932,0.0,0.06611350550307611,0.40571067269545136,0.0,0.06495274832514537,0.40571067269545136,0.0,0.06401293665516376,0.007303958473141904,0.0,-0.001160757177930732,0.007303958473141904,0.0,-0.002100568847912354],[0.21958822755132246,0.0,0.4384882922619096,0.0,0.21890006471058712,0.0,0.14780880120575693,0.0,0.15051897242560475,0.14780880120575693,0.0,0.14840151886538896,0.0644754678724236,0.0,0.13326344584810665,0.0,0.0,-0.002117453560215783,0.08333333333333333,0.0,-0.017255526577498098],[0.23114213453909027,0.0,0.3862548942179891,0.16666666666666666,0.15511275967889884,0.16666666666666666,0.43067655807339306,0.0,0.06816942685678919,0.43067655807339306,0.0,0.07071626842820487,0.43067655807339306,0.0,0.07344774552751075,0.0,0.0,0.0025468415714156763,0.0,0.0,0.005278318670721568],[0.3217794263455655,0.0,0.6392186543523223,0.3333333333333333,0.3174392280067568,0.3333333333333333,0.35889713172782756,0.0,0.16862794275607676,0.35889713172782756,0.0,0.1693204235587625,0.35889713172782756,0.0,0.18364740654636813,0.0,0.0,0.0006924808026857766,0.0,0.0,0.01501946379029139],[0.3247431864798987,0.0,0.5218216255952429,0.0,0.1970784391153442,0.0,0.35889713172782756,0.0,0.13402737137357099,0.35889713172782756,0.0,0.13588987807123767,0.35889713172782756,0.0,0.14318745351810838,0.0,0.0,0.0018625066976667292,0.0,0.0,0.009160082144537387],[0.2487138116197073,0.0,0.10515495892857625,0.0,-0.14355885269113103,0.0,0.0,0.0,0.19789848692340342,0.0,0.0,0.1995778237025664,0.0,0.0,0.19991281317015128,0.0,0.0,0.001679336779162973,0.0,0.0,0.002014326246747826],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.07177942634556551,0.0,0.5879514979914698,0.07177942634556551,0.0,0.5928011026415324,0.07177942634556551,0.0,0.6479771141581926,0.0,0.0,0.004849604650062474,0.0,0.0,0.060025616166722605],[0.21228426907818054,0.0,0.21958822755132246,0.0,0.007303958473141904,0.0,0.0644754678724236,0.0,0.2767447023943819,0.0644754678724236,0.0,0.2751930557662139,0.0644754678724236,0.0,0.28772278193245254,0.0,0.0,-0.0015516466281680515,0.0,0.0,0.010978079538070626],[0.5820471449530406,0.3333333333333333,0.2718216255952429,0.16666666666666666,-0.3102255193577977,-0.16666666666666666,0.0644754678724236,0.0,0.4205325375221463,0.0644754678724236,0.0,0.4140056003765078,0.4384882922619096,0.3333333333333333,0.35795847419373666,0.0,0.0,-0.006526937145638644,-0.374012824389486,-0.3333333333333333,-0.06257406332840977],[0.16963042680099985,0.0,0.30588532101898896,0.0,0.13625489421798911,0.0,0.4640520906564038,0.0,0.03220137384268834,0.4640520906564038,0.0,0.032145560485208835,0.4640520906564038,0.0,0.038289973636539736,0.0,0.0,-5.581335747950293e-05,0.0,0.0,0.006088599793851397],[0.6706198357143051,0.16666666666666666,0.7321315434523954,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.5,0.0,0.13038693287943195,0.5,0.0,0.12714148564564978,0.5,0.0,0.12515342750641636,0.0,0.0,-0.003245447233782152,0.0,0.0,-0.005233505373015579],[0.0644754678724236,0.0,0.2747853857295761,0.0,0.2103099178571525,0.0,0.7718216255952429,0.6666666666666666,0.36689773986893653,0.7718216255952429,0.6666666666666666,0.3714799807349616,1.0,1.0,0.3562560637359853,0.0,0.0,0.004582240866025042,-0.22817837440475708,-0.3333333333333333,-0.010641676132951238],[0.18848829226190958,0.0,0.4051127596788988,0.3333333333333333,0.21662446741698926,0.3333333333333333,0.9051127596788988,0.8333333333333334,0.231743348669901,0.9051127596788988,0.8333333333333334,0.23706461958437283,0.9051127596788988,0.8333333333333334,0.20181585571819313,0.0,0.0,0.00532127091447181,0.0,0.0,-0.029927492951707907],[0.20073036209041273,0.0,0.5529215608846557,0.16666666666666666,0.35219119879424304,0.16666666666666666,0.38685280723454163,0.0,0.11626141766238929,0.38685280723454163,0.0,0.11480879867491406,0.40571067269545136,0.0,0.12376970755046844,0.0,0.0,-0.0014526189874752224,-0.01885786546090973,0.0,0.007508289888079167],[0.2747853857295761,0.0,0.3820049457033632,0.16666666666666666,0.10721955997378707,0.16666666666666666,0.10515495892857625,0.0,0.14781974325668504,0.10515495892857625,0.0,0.1491470945697535,0.10515495892857625,0.0,0.14236527249118866,0.0,0.0,0.001327351313068474,0.0,0.0,-0.005454470765496381],[0.3703607888914126,0.0,0.9384882922619097,0.8333333333333334,0.568127503370497,0.8333333333333334,0.43067655807339306,0.0,0.14073816115491755,0.5255637983944942,0.16666666666666666,0.13597532106509835,0.5255637983944942,0.16666666666666666,0.14409979152462368,-0.09488724032110114,-0.16666666666666666,-0.004762840089819199,-0.09488724032110114,-0.16666666666666666,0.003361630369706136],[0.6269765845238192,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.25,0.3333333333333333,0.16666666666666666,0.16666666666666666,0.41473606167331595,0.16666666666666666,0.16666666666666666,0.4135159603560605,0.16666666666666666,0.16666666666666666,0.4343493224104292,0.0,0.0,-0.0012201013172555713,0.0,0.0,0.019613260737113277],[0.0644754678724236,0.0,0.782089344202718,0.5,0.7176138763302945,0.5,0.5,0.0,0.20392159353859074,0.5,0.0,0.20377844958266508,0.5,0.0,0.17783508771767384,0.0,0.0,-0.00014314395592564372,0.0,0.0,-0.026086505820916882],[0.532089344202718,0.16666666666666666,0.33629709346766656,0.0,-0.1957922507350515,-0.16666666666666666,0.16666666666666666,0.0,0.15963180348154524,0.16666666666666666,0.0,0.15885321884602419,0.16666666666666666,0.0,0.18980521474638723,0.0,0.0,-0.0007785846355210305,0.0,0.0,0.030173411264842007],[0.0,0.0,0.2529637601343332,0.0,0.2529637601343332,0.0,0.32237733936211804,0.0,0.13779678575300155,0.32237733936211804,0.0,0.13871605093323836,0.32237733936211804,0.0,0.14637260229288937,0.0,0.0,0.0009192651802368184,0.0,0.0,0.008575816539887836],[0.38200494570336324,0.0,0.38921865435232234,0.0,0.007213708648959112,0.0,0.429898145408475,0.0,0.06516359218537428,0.429898145408475,0.0,0.0656949418992944,0.429898145408475,0.0,0.07607253282453696,0.0,0.0,0.0005313497139201078,0.0,0.0,0.010908940639162675],[0.5016775717540405,0.0,0.28208934420271803,0.0,-0.21958822755132246,0.0,0.35889713172782756,0.0,0.0803710069895814,0.42564819689384903,0.0,0.08075696031629424,0.3922726643108383,0.0,0.08115345712121404,-0.06675106516602149,0.0,0.00038595332671283064,-0.03337553258301074,0.0,0.0007824501316326301],[0.5674392280067568,0.3333333333333333,0.5102677186074751,0.3333333333333333,-0.0571715093992817,0.0,0.6154226775360513,0.3333333333333333,0.23188821201769919,0.782089344202718,0.5,0.2321585676663673,0.6154226775360513,0.3333333333333333,0.22894070350738138,-0.16666666666666666,-0.16666666666666666,0.00027035564866807526,0.0,0.0,-0.0029475085103178333],[0.5247853857295761,0.16666666666666666,0.6769343852741417,0.5,0.15214899954456565,0.3333333333333333,0.7539531690476385,0.3333333333333333,0.09257017340428277,0.7539531690476385,0.3333333333333333,0.09285559445730424,0.5820471449530406,0.3333333333333333,0.09904968093308363,0.0,0.0,0.00028542105302144526,0.17190602409459774,0.0,0.006479507528800828],[0.4414520523962428,0.16666666666666666,0.41104027994756526,0.0,-0.030411772448677554,-0.16666666666666666,0.40571067269545136,0.0,0.10040104456341954,0.40571067269545136,0.0,0.10029494100720393,0.40571067269545136,0.0,0.11583210137799331,0.0,0.0,-0.00010610355621561195,0.0,0.0,0.015431056814573754],[0.44648041357578677,0.0,0.47255198768565565,0.0,0.02607157410986884,0.0,0.5,0.0,0.010515556490431927,0.5,0.0,0.010573822016047655,0.5,0.0,0.011827827120756624,0.0,0.0,5.826552561572851e-05,0.0,0.0,0.0013122706303246984],[0.6247009872302213,0.3333333333333333,0.6058431217693115,0.3333333333333333,-0.01885786546090973,0.0,0.7956176024115139,0.6666666666666666,0.17985349186355906,0.7007303620904127,0.5,0.18091534858256395,0.7956176024115139,0.6666666666666666,0.17892938892157736,0.09488724032110114,0.16666666666666666,0.0010618567190048688,0.0,0.0,-0.0009241029419817284],[0.0644754678724236,0.0,0.8333333333333334,0.8333333333333334,0.7688578654609097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.5002366231287959,0.9384882922619097,0.8333333333333334,0.509677092420124,0.9384882922619097,0.8333333333333334,0.5211298345382399,0.0,0.0,0.009440469291328269,0.0,0.0,0.02089321140944403],[0.3247431864798987,0.0,0.27981374690912014,0.0,-0.04492943957077857,0.0,0.44223046506116087,0.0,0.07063081332521647,0.44223046506116087,0.0,0.06924302444961297,0.44223046506116087,0.0,0.06744241731213337,0.0,0.0,-0.0013877888756034927,0.0,0.0,-0.0031883960130831145],[0.16666666666666666,0.16666666666666666,0.30292156088465577,0.16666666666666666,0.13625489421798911,0.0,0.0,0.0,0.1340607480287708,0.0,0.0,0.1324284652740686,0.0,0.0,0.12873794041601247,0.0,0.0,-0.0016322827547022016,0.0,0.0,-0.005322807612758304],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.10278974697865122,1.0,1.0,0.09826877220017284,1.0,1.0,0.0957172021187797,0.0,0.0,-0.004520974778478384,0.0,0.0,-0.007072544859871535],[0.15511275967889884,0.0,0.3102255193577977,0.16666666666666666,0.15511275967889884,0.16666666666666666,0.08333333333333333,0.0,0.26147541200205876,0.08333333333333333,0.0,0.26105693663940494,0.08333333333333333,0.0,0.26925651534605655,0.0,0.0,-0.0004184753626538228,0.0,0.0,0.007781103343997786],[0.18848829226190958,0.0,0.9384882922619097,0.8333333333333334,0.75,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.24938505513115472,0.9384882922619097,0.8333333333333334,0.24623216308365195,0.9384882922619097,0.8333333333333334,0.2512424012120787,0.0,0.0,-0.0031528920475027457,0.0,0.0,0.0018573460809239468],[0.13625489421798911,0.0,0.8362970934676666,0.6666666666666666,0.7000421992496775,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.4088288472166261,0.9384882922619097,0.8333333333333334,0.4051618507159762,0.9384882922619097,0.8333333333333334,0.3733516462538226,0.0,0.0,-0.003666996500649914,0.0,0.0,-0.03547720096280354],[1.0,1.0,0.29858136254584705,0.0,-0.7014186374541529,-1.0,0.23410589467342346,0.0,0.1663555407418044,0.23410589467342346,0.0,0.16668744411982328,0.29858136254584705,0.0,0.16814829933241882,0.0,0.0,0.0003319033780188885,-0.0644754678724236,0.0,0.0017927585906143985],[0.15511275967889884,0.0,0.24140985314656538,0.0,0.08629709346766652,0.0,0.0,0.0,0.2909296287227636,0.0,0.0,0.28887527374274047,0.0,0.0,0.34098748164668663,0.0,0.0,-0.0020543549800231195,0.0,0.0,0.050057852923923014],[0.1289509357448472,0.0,0.0644754678724236,0.0,-0.0644754678724236,0.0,0.0644754678724236,0.0,0.17946721530745516,0.0644754678724236,0.0,0.17876227924049115,0.0644754678724236,0.0,0.1696251342906245,0.0,0.0,-0.0007049360669640035,0.0,0.0,-0.009842081016830663],[0.20803432056355464,0.0,0.3102255193577977,0.0,0.10219119879424306,0.0,0.9384882922619097,0.8333333333333334,0.15292637394391556,0.9384882922619097,0.8333333333333334,0.15554085077420574,0.9384882922619097,0.8333333333333334,0.1621024522088754,0.0,0.0,0.002614476830290178,0.0,0.0,0.009176078264959838],[0.4153804782863739,0.16666666666666666,0.5443314140312211,0.16666666666666666,0.1289509357448472,0.0,0.5443314140312211,0.16666666666666666,0.35566694563564566,0.5443314140312211,0.16666666666666666,0.3552220609688131,0.5443314140312211,0.16666666666666666,0.34150278213380614,0.0,0.0,-0.0004448846668325495,0.0,0.0,-0.014164163501839562],[0.21228426907818054,0.0,0.08333333333333333,0.0,-0.1289509357448472,0.0,0.08333333333333333,0.0,0.02659109849109616,0.08333333333333333,0.0,0.026544642365074426,0.08333333333333333,0.0,0.02051263335142282,0.0,0.0,-4.645612602174019e-05,0.0,0.0,-0.0060784651396733475],[0.35811871906290943,0.0,0.22689218602446437,0.0,-0.1312265330384451,0.0,0.3704510387155954,0.0,0.0655828691696737,0.3704510387155954,0.0,0.06478919882358335,0.22689218602446437,0.0,0.08283693743203842,0.0,0.0,-0.0007936703460903532,0.14355885269113103,0.0,0.01725406826236472],[0.8436010519408085,0.6666666666666666,1.0,1.0,0.15639894805919155,0.3333333333333333,1.0,1.0,0.018814291757718277,1.0,1.0,0.019341825013566096,1.0,1.0,0.019390072256803167,0.0,0.0,0.0005275332558478159,0.0,0.0,0.0005757804990848859],[0.3144754678724236,0.16666666666666666,0.6487982101190622,0.3333333333333333,0.33432274224663844,0.16666666666666666,0.6487982101190622,0.3333333333333333,0.11562597350556751,0.6487982101190622,0.3333333333333333,0.11456105893254637,0.6487982101190622,0.3333333333333333,0.1131740902666377,0.0,0.0,-0.0010649145730211344,0.0,0.0,-0.0024518832389298097],[0.3747009872302213,0.16666666666666666,0.30292156088465577,0.16666666666666666,-0.07177942634556551,0.0,0.0,0.0,0.22992651857462487,0.0,0.0,0.22692380285353164,0.0,0.0,0.26767246332271794,0.0,0.0,-0.0030027157210931956,0.0,0.0,0.03774594474809302],[0.2747853857295761,0.0,0.8333333333333334,0.6666666666666666,0.5585479476037571,0.6666666666666666,0.4166666666666667,0.0,0.25698743152937314,0.4166666666666667,0.0,0.2549727239261629,0.4166666666666667,0.0,0.23228339185646438,0.0,0.0,-0.002014707603210273,0.0,0.0,-0.024704039672908778],[0.8154648767857288,0.5,0.575732595393204,0.0,-0.2397322813925249,-0.5,0.5257747946428813,0.0,0.13743383023326655,0.5257747946428813,0.0,0.14186057047554304,0.5039531690476383,0.0,0.14039578658134677,0.0,0.0,0.004426740242276507,0.02182162559524292,0.0,0.0029619563480802334],[0.0,0.0,0.6884882922619097,0.5,0.6884882922619097,0.5,0.6884882922619097,0.5,0.2609586042574723,0.6051549589285763,0.5,0.2638101362623203,0.5833333333333334,0.5,0.25289808788704765,0.08333333333333333,0.0,0.002851532004847987,0.10515495892857625,0.0,-0.00806051637042461],[0.16666666666666666,0.16666666666666666,0.3174392280067568,0.0,0.15077256134009012,-0.16666666666666666,0.692441461309548,0.16666666666666666,0.12121311436660426,0.692441461309548,0.16666666666666666,0.12098976915367676,0.692441461309548,0.16666666666666666,0.12210860852473594,0.0,0.0,-0.0002233452129275136,0.0,0.0,0.0008954941581316977],[0.44639016375160406,0.0,0.5132314787418083,0.0,0.06684131499020429,0.0,0.0644754678724236,0.0,0.2636210663769265,0.16963042680099985,0.0,0.26676106232087815,0.16963042680099985,0.0,0.2566769873439269,-0.10515495892857625,0.0,0.0031399959439516872,-0.10515495892857625,0.0,-0.006944079032999536],[0.29364325119048584,0.0,0.4603099178571526,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.8551549589285763,0.6666666666666666,0.4050797804982444,0.8551549589285763,0.6666666666666666,0.39940092818652345,0.9166666666666666,0.8333333333333334,0.322901383888398,0.0,0.0,-0.005678852311720948,-0.061511707738090414,-0.16666666666666666,-0.08217839660984637],[0.3654226775360514,0.0,0.3102255193577977,0.0,-0.055197158178253665,0.0,0.4756059976441716,0.0,0.0915555659815146,0.4756059976441716,0.0,0.09057000200438688,0.4110402799475652,0.0,0.09949025911700793,0.0,0.0,-0.0009855639771277262,0.06456571769660639,0.0,0.00793469313549334],[0.35811871906290943,0.0,0.4705776364646277,0.0,0.11245891740171816,0.0,0.08333333333333333,0.0,0.25200264943436695,0.08333333333333333,0.0,0.2499693589705331,0.08333333333333333,0.0,0.25820869977651206,0.0,0.0,-0.0020332904638338278,0.0,0.0,0.0062060503421451675],[0.37697658452381916,0.16666666666666666,0.37697658452381916,0.16666666666666666,0.0,0.0,0.3987982101190621,0.0,0.0955911603514581,0.31546487678572877,0.0,0.0943157803243942,0.31546487678572877,0.0,0.09578102476267208,0.08333333333333333,0.0,-0.001275380027063897,0.08333333333333333,0.0,0.0001898644112139854],[0.27250978843597823,0.0,0.4695882275513224,0.0,0.1970784391153442,0.0,0.0,0.0,0.31801032391913225,0.0,0.0,0.31541146333490355,0.0,0.0,0.3507610233657439,0.0,0.0,-0.0025988605842287202,0.0,0.0,0.0327506994466116],[0.9384882922619097,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,1.0,1.0,0.04494487307822889,1.0,1.0,0.04383539080777125,1.0,1.0,0.04109102852803641,0.0,0.0,-0.00110948227045764,0.0,0.0,-0.0038538445501924827],[0.07177942634556551,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0644754678724236,0.0,0.11849380355474225,0.0644754678724236,0.0,0.11492341221473186,0.0644754678724236,0.0,0.10571846278360879,0.0,0.0,-0.0035703913400103667,0.0,0.0,-0.012775340771133466],[0.08333333333333333,0.0,0.0,0.0,-0.08333333333333333,0.0,0.0,0.0,0.13077173774613945,0.0,0.0,0.13563384948991167,0.0,0.0,0.1288556910667858,0.0,0.0,0.004862111743772219,0.0,0.0,-0.0019160466793536636],[0.13625489421798911,0.0,0.34853916329616963,0.0,0.21228426907818054,0.0,0.8362970934676666,0.6666666666666666,0.3479780609188938,0.9384882922619097,0.8333333333333334,0.3476765340387722,0.5862970934676666,0.3333333333333333,0.3622669514093934,-0.10219119879424306,-0.16666666666666666,-0.00030152688012158313,0.25,0.3333333333333333,0.014288890490499662],[0.47255198768565565,0.0,0.27250978843597823,0.0,-0.2000421992496774,0.0,0.0,0.0,0.18817295240091061,0.0,0.0,0.18472846865393544,0.0,0.0,0.20849516149843336,0.0,0.0,-0.003444483746975225,0.0,0.0,0.020322209097522696],[0.5102677186074751,0.0,0.9384882922619097,0.8333333333333334,0.4282205736544345,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.12212970178621567,0.75,0.5,0.12360163649716949,0.9384882922619097,0.8333333333333334,0.11783917389217825,0.08333333333333333,0.16666666666666666,0.001471934710953814,-0.10515495892857625,-0.16666666666666666,-0.004290527894037409],[0.21958822755132246,0.0,0.7132736779914857,0.3333333333333333,0.49368545044016326,0.3333333333333333,0.6091081279762146,0.0,0.2167468440395486,0.6091081279762146,0.0,0.21934835241320672,0.6091081279762146,0.0,0.21982831071619593,0.0,0.0,0.002601508373658112,0.0,0.0,0.0030814666766473286],[0.36542267753605134,0.0,0.49871381161970724,0.0,0.13329113408365592,0.0,0.5872865023809717,0.0,0.06387500187851224,0.5757325953932039,0.0,0.06571443231508112,0.5820471449530406,0.16666666666666666,0.06113272963822732,0.011553906987767823,0.0,0.0018394304365688837,0.0052393574279310795,-0.16666666666666666,-0.002742272240284907],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0,0.18656056477120728,0.0,0.0,0.1874216219265995,0.0,0.0,0.18371209678384456,0.0,0.0,0.0008610571553922565,0.0,0.0,-0.0028484679873627184],[0.30292156088465577,0.0,0.20073036209041273,0.0,-0.10219119879424306,0.0,0.0,0.0,0.0930619389356958,0.0,0.0,0.09121730655605202,0.0,0.0,0.09470639516579084,0.0,0.0,-0.0018446323796437781,0.0,0.0,0.0016444562300950566],[0.20073036209041273,0.0,0.0644754678724236,0.0,-0.13625489421798911,0.0,0.08333333333333333,0.0,0.14824742601509486,0.08333333333333333,0.0,0.14633603335947473,0.08333333333333333,0.0,0.14576703720324685,0.0,0.0,-0.00191139265562013,0.0,0.0,-0.0024803888118480337],[0.6538265712986061,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.28466172096330344,0.5,0.6309297535714576,0.0,0.19809751930274808,0.692441461309548,0.16666666666666666,0.1956010828751179,0.5872865023809717,0.16666666666666666,0.1957755578989934,-0.061511707738090414,-0.16666666666666666,-0.0024964364276301465,0.04364325119048584,-0.16666666666666666,-0.002321961403754629],[0.4517197710037179,0.0,0.5965648120751417,0.16666666666666666,0.14484504107142374,0.16666666666666666,0.0644754678724236,0.0,0.1541680175813173,0.0644754678724236,0.0,0.1521383704000814,0.0644754678724236,0.0,0.16756673980686843,0.0,0.0,-0.002029647181235897,0.0,0.0,0.01339872222555114],[0.07177942634556551,0.0,0.27250978843597823,0.0,0.20073036209041273,0.0,0.43067655807339306,0.0,0.04166685197074099,0.43067655807339306,0.0,0.04050298990632598,0.43067655807339306,0.0,0.04211999378384646,0.0,0.0,-0.001163862064415009,0.0,0.0,0.000453141813105467],[0.23410589467342346,0.0,0.10515495892857625,0.0,-0.1289509357448472,0.0,0.2602677186074751,0.0,0.08195394140959532,0.2602677186074751,0.0,0.0823275586717626,0.2602677186074751,0.0,0.08142116083311073,0.0,0.0,0.00037361726216728823,0.0,0.0,-0.0005327805764846],[0.24140985314656538,0.0,0.29858136254584705,0.0,0.0571715093992817,0.0,0.9166666666666666,0.8333333333333334,0.18127040698769767,0.9166666666666666,0.8333333333333334,0.18281384081669608,0.9166666666666666,0.8333333333333334,0.15876200966159762,0.0,0.0,0.0015434338289984164,0.0,0.0,-0.02250839732610002],[0.24140985314656538,0.0,0.16963042680099985,0.0,-0.07177942634556551,0.0,0.32237733936211804,0.0,0.061361574788046165,0.32237733936211804,0.0,0.0611337312789365,0.32237733936211804,0.0,0.06198294559633124,0.0,0.0,-0.00022784350910966372,0.0,0.0,0.000621370808285075],[0.3102255193577977,0.16666666666666666,0.24140985314656538,0.0,-0.06881566621123231,-0.16666666666666666,0.24140985314656538,0.0,0.15862650548098567,0.33629709346766656,0.16666666666666666,0.15829453092856452,0.24140985314656538,0.0,0.1587565342303854,-0.09488724032110114,-0.16666666666666666,-0.00033197455242111223,0.0,0.0,0.0001300287493997664],[0.9166666666666666,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.02182162559524292,0.0,1.0,1.0,0.07319359836600448,1.0,1.0,0.07263088165299204,1.0,1.0,0.0449202297519041,0.0,0.0,-0.0005627167130124476,0.0,0.0,-0.028273368614100385],[0.3551549589285763,0.0,0.07177942634556551,0.0,-0.28337553258301074,0.0,0.40571067269545136,0.0,0.10559539982514114,0.40571067269545136,0.0,0.10347026536791815,0.40571067269545136,0.0,0.10203655572358832,0.0,0.0,-0.002125134457222989,0.0,0.0,-0.003558844101552811],[0.28208934420271803,0.0,0.6769343852741417,0.5,0.3948450410714237,0.5,0.6769343852741417,0.5,0.17187943321235175,0.6769343852741417,0.5,0.17005421587904576,0.6769343852741417,0.5,0.1825829601916078,0.0,0.0,-0.0018252173333059695,0.0,0.0,0.010703526979256106],[0.7747853857295762,0.5,0.9384882922619097,0.8333333333333334,0.16370290653233346,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.22721353843548164,0.9384882922619097,0.8333333333333334,0.218726504435343,0.9384882922619097,0.8333333333333334,0.17610157281721894,0.0,0.0,-0.008487034000138597,0.0,0.0,-0.05111196561826268],[0.8978088012057569,0.8333333333333334,0.5654648767857289,0.16666666666666666,-0.3323439244200282,-0.6666666666666666,0.0,0.0,0.24584771836782893,0.0,0.0,0.2466200632992311,0.4821315434523954,0.16666666666666666,0.23412740515627214,0.0,0.0,0.0007723449314021973,-0.4821315434523954,-0.16666666666666666,-0.011720313211556735],[0.4414520523962428,0.0,0.9384882922619097,0.8333333333333334,0.49703623986566675,0.8333333333333334,1.0,1.0,0.3503371347637671,1.0,1.0,0.3433899533130047,1.0,1.0,0.3196750971078249,0.0,0.0,-0.006947181450762371,0.0,0.0,-0.030662037655942206],[0.40807651981323206,0.16666666666666666,0.4196304268009999,0.16666666666666666,0.011553906987767823,0.0,0.4196304268009999,0.0,0.2040192505124188,0.4196304268009999,0.0,0.20339449866135795,0.40077256134009015,0.0,0.20160190336223763,0.0,0.0,-0.0006247518510608526,0.01885786546090973,0.0,-0.0024173471501811416],[0.9051127596788988,0.8333333333333334,0.6081187190629095,0.16666666666666666,-0.2969940406159894,-0.6666666666666666,0.5218216255952429,0.0,0.13028537035300822,0.5218216255952429,0.0,0.1311532453081449,0.5218216255952429,0.0,0.12774398967605383,0.0,0.0,0.0008678749551366817,0.0,0.0,-0.002541380676954397],[0.2579018714896944,0.0,0.27981374690912014,0.0,0.021911875419425703,0.0,0.9166666666666666,0.8333333333333334,0.11623758972354281,0.9166666666666666,0.8333333333333334,0.11764819090508731,0.9166666666666666,0.8333333333333334,0.11195438685196672,0.0,0.0,0.0014106011815444703,0.0,0.0,-0.004283202871576097],[0.28711770538226206,0.0,0.20803432056355464,0.0,-0.07908338481870741,0.0,0.16666666666666666,0.16666666666666666,0.09404749097477354,0.16666666666666666,0.16666666666666666,0.09324612118985258,0.3102255193577977,0.16666666666666666,0.08488288681666667,0.0,0.0,-0.000801369784920954,-0.14355885269113103,0.0,-0.009164604158106871],[0.5059275202686665,0.0,0.27981374690912014,0.0,-0.22611377335954627,0.0,0.0,0.0,0.44240113358587124,0.0,0.0,0.4478102599647091,0.0,0.0,0.4823709487464905,0.0,0.0,0.005409126378837896,0.0,0.0,0.039969815160619364],[0.14355885269113103,0.0,0.14780880120575693,0.0,0.004249948514625919,0.0,0.0,0.0,0.1784709300594098,0.0,0.0,0.1770666534494402,0.0,0.0,0.19722971864559125,0.0,0.0,-0.0014042766099696107,0.0,0.0,0.018758788586181404],[0.33629709346766656,0.16666666666666666,0.37697658452381916,0.16666666666666666,0.04067949105615265,0.0,0.16963042680099985,0.0,0.13158426242932345,0.33629709346766656,0.16666666666666666,0.13173060958306387,0.2747853857295761,0.0,0.13060117645125208,-0.16666666666666666,-0.16666666666666666,0.00014634715374042316,-0.10515495892857625,0.0,-0.0009830859780713792],[0.4153804782863739,0.0,0.5654648767857289,0.16666666666666666,0.15008439849935482,0.16666666666666666,0.6914520523962429,0.3333333333333333,0.1406335853162122,0.6299403446581525,0.16666666666666666,0.14116630305845235,0.6914520523962429,0.3333333333333333,0.1416203382278047,0.061511707738090414,0.16666666666666666,0.0005327177422401486,0.0,0.0,0.0009867529115925114],[0.6051549589285763,0.3333333333333333,0.14355885269113103,0.0,-0.46159610623744524,-0.3333333333333333,0.0644754678724236,0.0,0.2070258823070116,0.0644754678724236,0.0,0.20793724898715116,0.0644754678724236,0.0,0.2314627391093664,0.0,0.0,0.0009113666801395552,0.0,0.0,0.02443685680235483],[0.5872865023809717,0.0,0.30588532101898896,0.0,-0.2814011813619827,0.0,0.39780880120575696,0.0,0.11053223703581429,0.4166666666666667,0.0,0.1117719930103579,0.20073036209041273,0.0,0.11584128368440921,-0.01885786546090973,0.0,0.0012397559745436003,0.1970784391153442,0.0,0.005309046648594919],[0.13625489421798911,0.0,0.2602677186074751,0.0,0.12401282438948598,0.0,0.5,0.0,0.07131727965912564,0.5,0.0,0.07295680997072301,0.5,0.0,0.07413123100003854,0.0,0.0,0.0016395303115973785,0.0,0.0,0.002813951340912911],[0.9166666666666666,0.8333333333333334,0.35386877054828353,0.0,-0.5627978961183832,-0.8333333333333334,0.4640520906564038,0.0,0.10453715757862929,0.4640520906564038,0.0,0.10209658342231431,0.4640520906564038,0.0,0.10890309124037557,0.0,0.0,-0.002440574156314972,0.0,0.0,0.004365933661746282],[0.16666666666666666,0.16666666666666666,0.37697658452381916,0.16666666666666666,0.2103099178571525,0.0,0.07177942634556551,0.0,0.5401690891963606,0.07177942634556551,0.0,0.5401464431463235,0.07177942634556551,0.0,0.5580842083364298,0.0,0.0,-2.2646050037137638e-05,0.0,0.0,0.01791511914006912],[0.3820049457033632,0.0,0.5029637601343332,0.0,0.12095881443096997,0.0,0.5902502625153049,0.0,0.09815041212651686,0.5902502625153049,0.0,0.09677411583767599,0.5902502625153049,0.0,0.10806824301279405,0.0,0.0,-0.001376296288840875,0.0,0.0,0.009917830886277198],[0.28406369542374604,0.0,0.21958822755132246,0.0,-0.0644754678724236,0.0,0.0,0.0,0.0775075939099067,0.0,0.0,0.07741755701574661,0.0,0.0,0.08849517960396668,0.0,0.0,-9.003689416009833e-05,0.0,0.0,0.010987585694059977],[0.7195882275513225,0.5,0.8551549589285763,0.6666666666666666,0.1355667313772538,0.16666666666666666,1.0,1.0,0.20179231098141237,1.0,1.0,0.2017224177585503,1.0,1.0,0.19151274984558475,0.0,0.0,-6.989322286207773e-05,0.0,0.0,-0.010279561135827628],[0.4153804782863739,0.0,0.4871599046319394,0.16666666666666666,0.07177942634556551,0.16666666666666666,0.5486716123700298,0.3333333333333333,0.30790540713866094,0.4871599046319394,0.16666666666666666,0.3107115710011587,0.3515931732546856,0.0,0.3107196032920637,0.061511707738090414,0.16666666666666666,0.0028061638624977537,0.1970784391153442,0.3333333333333333,0.0028141961534028166],[0.29136765389688796,0.0,0.8978088012057569,0.8333333333333334,0.606441147308869,0.8333333333333334,1.0,1.0,0.10811537812126722,1.0,1.0,0.10819029667585696,1.0,1.0,0.10742074665937805,0.0,0.0,7.491855458974976e-05,0.0,0.0,-0.000694631461889149],[0.08333333333333333,0.0,0.07177942634556551,0.0,-0.011553906987767823,0.0,0.0,0.0,0.14744351106284379,0.0,0.0,0.14743621859077774,0.0,0.0,0.14428861900798157,0.0,0.0,-7.292472066035601e-06,0.0,0.0,-0.0031548920548622266],[0.8436010519408085,0.6666666666666666,0.793643251190486,0.5,-0.049957800750322585,-0.16666666666666666,0.692441461309548,0.16666666666666666,0.08526440024348846,0.692441461309548,0.16666666666666666,0.08437544601878917,0.692441461309548,0.16666666666666666,0.08342663641815846,0.0,0.0,-0.0008889542246992794,0.0,0.0,-0.0018377638253299973],[0.37994034465815235,0.0,0.17693438527414176,0.0,-0.2030059593840106,0.0,0.32237733936211804,0.0,0.11742969990240186,0.32237733936211804,0.0,0.11912710728490476,0.32237733936211804,0.0,0.11753382617540255,0.0,0.0,0.0016974073825029117,0.0,0.0,0.00010412627300069911],[0.25,0.0,0.9384882922619097,0.8333333333333334,0.6884882922619097,0.8333333333333334,0.6051549589285763,0.16666666666666666,0.1086402099516205,0.6051549589285763,0.16666666666666666,0.10823311471846442,0.9384882922619097,0.8333333333333334,0.10263469070403917,0.0,0.0,-0.0004070952331561196,-0.3333333333333333,-0.6666666666666666,-0.006005519247581358],[0.23844609301223219,0.16666666666666666,0.23114213453909027,0.16666666666666666,-0.007303958473141904,0.0,0.3442892147815438,0.0,0.10983302390393283,0.27250978843597823,0.0,0.10986924527893226,0.28406369542374604,0.0,0.10940456380996892,0.07177942634556551,0.0,3.622137499944301e-05,0.060225519357797686,0.0,-0.00042846009396390006],[0.9384882922619097,0.8333333333333334,0.6154226775360514,0.3333333333333333,-0.3230656147258582,-0.5,1.0,1.0,0.3168559314777749,0.9051127596788988,0.8333333333333334,0.32027724777748257,0.782089344202718,0.5,0.33786886761920654,0.09488724032110114,0.16666666666666666,0.0034213162997076656,0.21791065579728197,0.5,0.021012936141431585],[0.8154648767857288,0.5,0.39355885269113106,0.0,-0.42190602409459776,-0.5,0.692441461309548,0.16666666666666666,0.1541817571017429,0.692441461309548,0.16666666666666666,0.1533638504796234,0.692441461309548,0.16666666666666666,0.16231865421949862,0.0,0.0,-0.0008179066221194638,0.0,0.0,0.00813689711775576],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.11660806914740013,0.0644754678724236,0.0,0.11649467020938294,0.0644754678724236,0.0,0.11611846703442569,0.0,0.0,-0.00011339893801718846,0.0,0.0,-0.0004896021129744507],[1.0,1.0,0.6269765845238192,0.16666666666666666,-0.37302341547618084,-0.8333333333333334,0.6091081279762146,0.0,0.02837847145852944,0.6091081279762146,0.0,0.027720970390832572,0.6091081279762146,0.0,0.03362437735866124,0.0,0.0,-0.0006575010676968676,0.0,0.0,0.005245905900131793],[0.4348362567638362,0.0,0.7321315434523954,0.3333333333333333,0.29729528668855926,0.3333333333333333,0.5833333333333334,0.16666666666666666,0.09895275866992859,0.5833333333333334,0.16666666666666666,0.10015489007240608,0.5833333333333334,0.16666666666666666,0.1071340824042017,0.0,0.0,0.0012021314024774868,0.0,0.0,0.008181323734273124],[0.5965648120751417,0.16666666666666666,0.7602677186074751,0.5,0.16370290653233346,0.3333333333333333,0.13625489421798911,0.0,0.43898574521772,0.0644754678724236,0.0,0.433221989122693,0.0644754678724236,0.0,0.45600029069457376,0.07177942634556551,0.0,-0.005763756095027044,0.07177942634556551,0.0,0.017014545476853687],[0.8217794263455654,0.6666666666666666,0.1289509357448472,0.0,-0.6928284906007183,-0.6666666666666666,0.13625489421798911,0.0,0.21867663393280604,0.13625489421798911,0.0,0.21715562526779966,0.13625489421798911,0.0,0.2230490817036487,0.0,0.0,-0.0015210086650063537,0.0,0.0,0.0043724477708426525],[0.16666666666666666,0.0,0.1289509357448472,0.0,-0.03771573092181946,0.0,0.0,0.0,0.06597678234458952,0.0,0.0,0.06514825458688146,0.0,0.0,0.06213223449529522,0.0,0.0,-0.0008285277577080565,0.0,0.0,-0.0038445478492942936],[0.20073036209041273,0.0,0.6309297535714576,0.0,0.43019939148104475,0.0,0.6091081279762146,0.0,0.09889636089449826,0.6091081279762146,0.0,0.09851372529259399,0.6091081279762146,0.0,0.09968437935958953,0.0,0.0,-0.00038263560190425223,0.0,0.0,0.0007880184650912869],[0.8333333333333334,0.8333333333333334,0.6914520523962429,0.3333333333333333,-0.14188128093709054,-0.5,0.9166666666666666,0.8333333333333334,0.36068253404881134,0.9166666666666666,0.8333333333333334,0.36206918873496535,0.9166666666666666,0.8333333333333334,0.3313014180408555,0.0,0.0,0.0013866546861539726,0.0,0.0,-0.029381116007955937],[0.9051127596788988,0.8333333333333334,1.0,1.0,0.09488724032110114,0.16666666666666666,1.0,1.0,0.024695768039905624,1.0,1.0,0.024387619397636267,1.0,1.0,0.016185703207848238,0.0,0.0,-0.00030814864226936384,0.0,0.0,-0.008510064832057391],[0.0644754678724236,0.0,0.6247009872302213,0.3333333333333333,0.5602255193577976,0.3333333333333333,0.8333333333333334,0.8333333333333334,0.3659194307530047,0.8333333333333334,0.8333333333333334,0.361131677907814,0.8333333333333334,0.8333333333333334,0.3418237894257646,0.0,0.0,-0.0047877528451907405,0.0,0.0,-0.024095641327240142],[0.2652058299628363,0.0,0.29136765389688796,0.0,0.026161823934051632,0.0,0.0,0.0,0.0724954199625109,0.0,0.0,0.07032496839254122,0.0,0.0,0.07705555809628636,0.0,0.0,-0.002170451569969684,0.0,0.0,0.004560138133775472],[0.7718216255952429,0.5,0.7539531690476385,0.3333333333333333,-0.017868456547604567,-0.16666666666666666,0.9384882922619097,0.8333333333333334,0.1396468270938884,0.9384882922619097,0.8333333333333334,0.14133768136454283,0.9384882922619097,0.8333333333333334,0.1192821203196797,0.0,0.0,0.001690854270654455,0.0,0.0,-0.02036470677420868],[0.21228426907818054,0.0,0.14780880120575693,0.0,-0.0644754678724236,0.0,0.5218216255952429,0.0,0.3393747830151839,0.5218216255952429,0.0,0.3416936229094664,0.4196304268009999,0.0,0.3326380977373469,0.0,0.0,0.0023188398942824598,0.10219119879424306,0.0,-0.006736685277837079],[0.3436010519408084,0.0,0.48844609301223213,0.16666666666666666,0.14484504107142374,0.16666666666666666,0.07177942634556551,0.0,0.22083897382176154,0.07177942634556551,0.0,0.2174607658346285,0.07177942634556551,0.0,0.23247827828645842,0.0,0.0,-0.003378207987133031,0.0,0.0,0.011639304464696866],[0.45902372947685977,0.0,0.4517197710037179,0.0,-0.007303958473141904,0.0,0.4414520523962428,0.16666666666666666,0.31441175659876397,0.23114213453909027,0.16666666666666666,0.3141448788402949,0.5029637601343332,0.3333333333333333,0.30982863084867895,0.2103099178571525,0.0,-0.00026687775846906403,-0.061511707738090414,-0.16666666666666666,-0.004583125750085057],[0.07177942634556551,0.0,0.7103099178571526,0.3333333333333333,0.6385304915115869,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.3422749451997762,0.9384882922619097,0.8333333333333334,0.3446708553718674,0.9384882922619097,0.8333333333333334,0.3463383892498341,0.0,0.0,0.002395910172091222,0.0,0.0,0.004063444050057963],[0.4755157478199888,0.0,0.6154226775360514,0.16666666666666666,0.13990692971606253,0.16666666666666666,0.2103099178571525,0.0,0.44002839431350776,0.29364325119048584,0.0,0.43826735281309137,0.29364325119048584,0.0,0.42921839005361484,-0.08333333333333333,0.0,-0.0017610415004163937,-0.08333333333333333,0.0,-0.01081000425989298],[0.5089815302271824,0.0,0.6038687705482836,0.16666666666666666,0.09488724032110114,0.16666666666666666,0.4653382790366965,0.0,0.05066322458677261,0.4653382790366965,0.0,0.052088000917302056,0.5820471449530406,0.16666666666666666,0.05121430844630356,0.0,0.0,0.0014247763305294473,-0.11670886591634407,-0.16666666666666666,0.0005510838595309496],[0.43917645510264486,0.16666666666666666,0.46228426907818054,0.16666666666666666,0.023107813975535647,0.0,0.0,0.0,0.41116696014933857,0.0,0.0,0.4087696179513726,0.0,0.0,0.435522964922209,0.0,0.0,-0.002397342197965955,0.0,0.0,0.024356004772870518],[0.5016775717540405,0.0,0.3819146958791804,0.0,-0.11976287587486008,0.0,0.0,0.0,0.16989215796613835,0.0,0.0,0.17090325455092628,0.0,0.0,0.1833380455894705,0.0,0.0,0.001011096584787934,0.0,0.0,0.013445887623332126],[0.3320471449530406,0.0,0.3436010519408084,0.0,0.011553906987767823,0.0,0.5102677186074751,0.16666666666666666,0.17921889422071938,0.7384460930122322,0.5,0.178365595776708,0.3436010519408084,0.0,0.1839598974391309,-0.22817837440475708,-0.3333333333333333,-0.0008532984440113763,0.16666666666666666,0.16666666666666666,0.004741003218411563],[1.0,1.0,1.0,1.0,0.0,0.0,1.0,1.0,0.007285575981174286,1.0,1.0,0.0075722093047908045,1.0,1.0,0.008789203928539407,0.0,0.0,0.0002866333236165198,0.0,0.0,0.001503627947365121],[0.20803432056355464,0.0,0.1289509357448472,0.0,-0.07908338481870741,0.0,0.07177942634556551,0.0,0.09478207119315989,0.07177942634556551,0.0,0.09350187049308185,0.07177942634556551,0.0,0.0993984772100321,0.0,0.0,-0.0012802007000780218,0.0,0.0,0.0046164060168722276],[0.46030991785715253,0.0,0.7718216255952429,0.6666666666666666,0.3115117077380904,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.19977053799439692,1.0,1.0,0.2016729292382807,1.0,1.0,0.19274603090546713,-0.061511707738090414,-0.16666666666666666,0.0019023912438837732,-0.061511707738090414,-0.16666666666666666,-0.007024507088929798],[0.27675973695060413,0.0,0.7132736779914857,0.3333333333333333,0.43651394104088154,0.3333333333333333,0.6590659287265371,0.16666666666666666,0.07439545269676952,0.6590659287265371,0.16666666666666666,0.0727802946826232,0.5975542209884468,0.0,0.07163036671916394,0.0,0.0,-0.0016151580141463226,0.061511707738090414,0.16666666666666666,-0.002765085977605578],[0.3436010519408084,0.0,0.27250978843597823,0.0,-0.07109126350483021,0.0,0.40571067269545136,0.0,0.15478994977167662,0.40571067269545136,0.0,0.15613613107755897,0.40571067269545136,0.0,0.16351402054980657,0.0,0.0,0.001346181305882352,0.0,0.0,0.008724070778129967],[0.2579018714896944,0.0,0.28406369542374604,0.0,0.026161823934051632,0.0,0.0,0.0,0.15568718281533844,0.0,0.0,0.15677361572533063,0.0,0.0,0.16235424284356295,0.0,0.0,0.0010864329099921901,0.0,0.0,0.0066670600282245284],[0.3747009872302213,0.0,0.6091081279762146,0.0,0.2344071407459933,0.0,0.5872865023809717,0.0,0.13421944608611802,0.6091081279762146,0.0,0.13307685601424388,0.5872865023809717,0.0,0.13702333869750682,-0.02182162559524292,0.0,-0.001142590071874134,0.0,0.0,0.002803892611388796],[0.13625489421798911,0.0,0.14355885269113103,0.0,0.007303958473141896,0.0,0.4166666666666667,0.0,0.06599515945882097,0.4166666666666667,0.0,0.06452650807893492,0.4166666666666667,0.0,0.06872258553888026,0.0,0.0,-0.0014686513798860313,0.0,0.0,0.00272742608005931],[0.2602677186074751,0.0,0.3558431217693116,0.0,0.09557540316183648,0.0,0.3558431217693116,0.0,0.10860844394451306,0.3558431217693116,0.0,0.1092830452429525,0.3558431217693116,0.0,0.1104221099156076,0.0,0.0,0.0006746012984394433,0.0,0.0,0.0018136659710945378],[0.0,0.0,1.0,1.0,1.0,1.0,1.0,1.0,0.20939990883958823,1.0,1.0,0.20917011049837295,1.0,1.0,0.12967673018177273,0.0,0.0,-0.00022979834121530698,0.0,0.0,-0.07972317865781549],[0.15511275967889884,0.0,0.28406369542374604,0.0,0.1289509357448472,0.0,0.0,0.0,0.11605362508454205,0.0,0.0,0.11846033745919181,0.0,0.0,0.1186363966259899,0.0,0.0,0.0024067123746497536,0.0,0.0,0.0025827715414478477],[0.8551549589285763,0.6666666666666666,0.21228426907818054,0.0,-0.6428706898503957,-0.6666666666666666,0.0,0.0,0.6688835330419983,0.0,0.0,0.6705420967537106,0.0,0.0,0.6446322426467365,0.0,0.0,0.0016585637117122788,0.0,0.0,-0.02425129039526182],[0.08333333333333333,0.0,0.8769765845238192,0.6666666666666666,0.793643251190486,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.10980363757178248,0.8769765845238192,0.6666666666666666,0.1061492184899215,0.8769765845238192,0.6666666666666666,0.11070563333175289,0.0,0.0,-0.003654419081860989,0.0,0.0,0.0009019957599704238],[0.2487138116197073,0.0,0.3204932379652728,0.0,0.07177942634556551,0.0,0.3320471449530406,0.0,0.19082869750348297,0.4372021038816168,0.0,0.19061647232983026,0.5872865023809717,0.16666666666666666,0.1779560160226948,-0.10515495892857625,0.0,-0.00021222517365271712,-0.2552393574279311,-0.16666666666666666,-0.012872681480788203],[0.15511275967889884,0.0,0.29136765389688796,0.0,0.13625489421798911,0.0,0.0,0.0,0.10851863351540025,0.0,0.0,0.10799610352718897,0.0,0.0,0.10287435677213143,0.0,0.0,-0.0005225299882112771,0.0,0.0,-0.005644276743268833],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.23114213453909027,0.16666666666666666,0.2397364905106835,0.23114213453909027,0.16666666666666666,0.23974949962692815,0.23844609301223219,0.16666666666666666,0.2422458161267376,0.0,0.0,1.3009116244681873e-05,-0.007303958473141904,0.0,0.002509325616054117],[0.0644754678724236,0.0,0.18848829226190958,0.0,0.12401282438948598,0.0,0.23114213453909027,0.16666666666666666,0.10197750608048238,0.25,0.16666666666666666,0.09965251736608262,0.18848829226190958,0.0,0.11048897534418055,-0.01885786546090973,0.0,-0.0023249887143997456,0.042653842277180685,0.16666666666666666,0.008511469263698177],[0.1289509357448472,0.0,0.08333333333333333,0.0,-0.04561760241151388,0.0,0.32237733936211804,0.0,0.09938110040437187,0.32237733936211804,0.0,0.099550607002245,0.32237733936211804,0.0,0.09838312976845269,0.0,0.0,0.00016950659787313854,0.0,0.0,-0.0009979706359191539],[0.4166666666666667,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.46030991785715253,0.3333333333333333,0.9384882922619097,0.8333333333333334,0.041814261310695953,1.0,1.0,0.041701153301470506,0.8769765845238192,0.6666666666666666,0.0411607448077889,-0.061511707738090414,-0.16666666666666666,-0.00011310800922545128,0.061511707738090414,0.16666666666666666,-0.0006535165029070544],[0.3247431864798987,0.0,0.38921865435232234,0.0,0.0644754678724236,0.0,0.0,0.0,0.3883459488117957,0.0,0.0,0.38573720257098326,0.0,0.0,0.3951232669988045,0.0,0.0,-0.0026087462408124575,0.0,0.0,0.006777318187008802],[0.21533827903669653,0.0,0.3704510387155954,0.0,0.15511275967889884,0.0,0.48114213453909027,0.0,0.07636393980271468,0.48114213453909027,0.0,0.07763203929504614,0.48114213453909027,0.0,0.07127811441858034,0.0,0.0,0.001268099492331452,0.0,0.0,-0.005085825384134354],[0.46228426907818054,0.0,0.6706198357143051,0.16666666666666666,0.2083355666361245,0.16666666666666666,0.6517619702533953,0.16666666666666666,0.035149133946761224,0.6517619702533953,0.16666666666666666,0.034329591044519735,0.6517619702533953,0.16666666666666666,0.04080072490235056,0.0,0.0,-0.0008195429022414927,0.0,0.0,0.0056515909555893305],[0.20803432056355464,0.0,0.0644754678724236,0.0,-0.14355885269113103,0.0,0.16963042680099985,0.0,0.14146737697033068,0.16963042680099985,0.0,0.14176824179650113,0.0644754678724236,0.0,0.1517545793340152,0.0,0.0,0.000300864826170424,0.10515495892857625,0.0,0.010287202363684501],[0.0,0.0,0.6038687705482836,0.16666666666666666,0.6038687705482836,0.16666666666666666,0.6309297535714576,0.0,0.1264857313679648,0.6309297535714576,0.0,0.12523753343930866,0.5975542209884468,0.0,0.13973165111023933,0.0,0.0,-0.0012481979286561304,0.03337553258301074,0.0,0.013245919742274551],[0.20073036209041273,0.0,0.34853916329616963,0.0,0.14780880120575693,0.0,0.4130146311685932,0.0,0.04202913612412048,0.4130146311685932,0.0,0.041460553174821786,0.4130146311685932,0.0,0.04330266285564515,0.0,0.0,-0.0005685829492986927,0.0,0.0,0.0012735267315246688],[0.40077256134009015,0.0,0.29364325119048584,0.0,-0.10712931014960429,0.0,0.5833333333333334,0.16666666666666666,0.0641890647631314,0.5833333333333334,0.16666666666666666,0.0654032206150766,0.5833333333333334,0.16666666666666666,0.059711892545943925,0.0,0.0,0.0012141558519452016,0.0,0.0,-0.004477172217187474],[0.5872865023809717,0.16666666666666666,0.793643251190486,0.5,0.20635674880951416,0.3333333333333333,0.08333333333333333,0.0,0.543557785736609,0.08333333333333333,0.0,0.5398264247104786,0.08333333333333333,0.0,0.5545450788777867,0.0,0.0,-0.003731361026130369,0.0,0.0,0.01098729314117781],[0.21228426907818054,0.0,0.2487138116197073,0.0,0.03642954254152675,0.0,0.07177942634556551,0.0,0.13167666037987133,0.07177942634556551,0.0,0.12885653888217274,0.15511275967889884,0.0,0.10811717603035172,0.0,0.0,-0.0028201214976985496,-0.08333333333333333,0.0,-0.02355948434951959],[0.07177942634556551,0.0,0.1289509357448472,0.0,0.0571715093992817,0.0,0.0644754678724236,0.0,0.07235531839233046,0.0644754678724236,0.0,0.0718013812841888,0.0644754678724236,0.0,0.07627679145216261,0.0,0.0,-0.0005539371081416648,0.0,0.0,0.0039214730598321505],[0.3436010519408084,0.16666666666666666,0.532089344202718,0.16666666666666666,0.18848829226190958,0.0,0.3320471449530406,0.0,0.19841107362489185,0.2602677186074751,0.0,0.1986062174327324,0.5936010519408085,0.3333333333333333,0.17623922709392795,0.07177942634556551,0.0,0.00019514380784053294,-0.2615539069877678,-0.3333333333333333,-0.022171846530963903],[0.21958822755132246,0.0,0.29136765389688796,0.0,0.07177942634556551,0.0,0.4507303620904127,0.0,0.0999148673869331,0.3558431217693116,0.0,0.1004223141137386,0.34428921478154373,0.0,0.1000894974691592,0.09488724032110114,0.0,0.000507446726805508,0.10644114730886896,0.0,0.00017463008222609933],[0.3941567657076835,0.0,0.3436010519408084,0.0,-0.0505557137668751,0.0,0.48114213453909027,0.0,0.1169076133466645,0.48114213453909027,0.0,0.1171441913877294,0.48114213453909027,0.0,0.10711472201612737,0.0,0.0,0.0002365780410649073,0.0,0.0,-0.009792891330537123],[0.08333333333333333,0.0,0.20073036209041273,0.0,0.1173970287570794,0.0,0.20073036209041273,0.0,0.12108243720266938,0.20073036209041273,0.0,0.12148034011663815,0.20073036209041273,0.0,0.1221568439408998,0.0,0.0,0.0003979029139687719,0.0,0.0,0.0010744067382304004],[0.0,0.0,0.13625489421798911,0.0,0.13625489421798911,0.0,0.13625489421798911,0.0,0.10559720175517977,0.13625489421798911,0.0,0.1048010951788338,0.13625489421798911,0.0,0.09843824570784153,0.0,0.0,-0.0007961065763459618,0.0,0.0,-0.007158956047338252],[0.07177942634556551,0.0,0.23114213453909027,0.0,0.15936270819352474,0.0,0.38685280723454163,0.0,0.1224969462356028,0.38685280723454163,0.0,0.12287436526462715,0.40571067269545136,0.0,0.12588676419661177,0.0,0.0,0.0003774190290243686,-0.01885786546090973,0.0,0.003389817961008995],[0.14780880120575693,0.0,1.0,1.0,0.8521911987942431,1.0,0.25,0.16666666666666666,0.3517794011588915,0.25,0.16666666666666666,0.349111423438877,0.25,0.16666666666666666,0.3571535070642123,0.0,0.0,-0.002667977720014522,0.0,0.0,0.005374105905320822],[0.20803432056355464,0.0,0.14780880120575693,0.0,-0.060225519357797686,0.0,0.14780880120575693,0.0,0.08919694616809971,0.14780880120575693,0.0,0.08939876327769213,0.14780880120575693,0.0,0.09228403297566884,0.0,0.0,0.00020181710959240746,0.0,0.0,0.0030870868075691224],[0.5205354372149502,0.0,0.532089344202718,0.16666666666666666,0.011553906987767823,0.16666666666666666,0.6987560108693848,0.3333333333333333,0.09636603613026219,0.6987560108693848,0.3333333333333333,0.09543467376647262,0.532089344202718,0.16666666666666666,0.1022039811895261,0.0,0.0,-0.0009313623637895848,0.16666666666666666,0.16666666666666666,0.0058379450592639095],[0.648798210119062,0.3333333333333333,0.679898145408475,0.3333333333333333,0.03109993528941286,0.0,0.7080343205635545,0.5,0.07691394858408895,0.7080343205635545,0.5,0.07725777291272524,0.8029215608846557,0.6666666666666666,0.07447868670607365,0.0,0.0,0.00034382432863627803,-0.09488724032110114,-0.16666666666666666,-0.0024352618780153043],[0.6666666666666666,0.5,0.3436010519408084,0.16666666666666666,-0.3230656147258582,-0.3333333333333333,0.44875601086938466,0.16666666666666666,0.33104999900663423,0.44875601086938466,0.16666666666666666,0.33446341673572233,0.3436010519408084,0.16666666666666666,0.33502345207640793,0.0,0.0,0.0034134177290880883,0.10515495892857625,0.0,0.003973453069773721],[0.49871381161970724,0.0,0.5247853857295762,0.16666666666666666,0.026071574109868823,0.16666666666666666,0.4166666666666667,0.0,0.14324777511453965,0.4166666666666667,0.0,0.14450025880410752,0.38921865435232234,0.0,0.15757149034837645,0.0,0.0,0.0012524836895678301,0.02744801231434436,0.0,0.014323715233836763],[0.0,0.0,0.28208934420271803,0.0,0.28208934420271803,0.0,0.28208934420271803,0.0,0.10742622525235623,0.28208934420271803,0.0,0.1066064396276613,0.07177942634556551,0.0,0.11471759918407753,0.0,0.0,-0.0008197856246949468,0.2103099178571525,0.0,0.007291373931721311],[0.7103099178571526,0.3333333333333333,0.793643251190486,0.5,0.08333333333333333,0.16666666666666666,0.44223046506116087,0.0,0.2263289940972316,0.44223046506116087,0.0,0.22710517054775858,0.5371177053822621,0.16666666666666666,0.23533142891725176,0.0,0.0,0.0007761764505270155,-0.09488724032110114,-0.16666666666666666,0.009002434820020168],[0.23114213453909027,0.16666666666666666,0.10515495892857625,0.0,-0.125987175610514,-0.16666666666666666,0.2718216255952429,0.0,0.12006500535432356,0.29364325119048584,0.0,0.11994093938524532,0.2103099178571525,0.0,0.11933023182167175,-0.02182162559524292,0.0,-0.0001240659690782582,0.061511707738090414,0.0,-0.000734773532651801],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.2602677186074751,0.0,0.10183222002696414,0.2602677186074751,0.0,0.10216808967466307,0.17693438527414176,0.0,0.10272573531390783,0.0,0.0,0.00033586964769892073,0.08333333333333333,0.0,0.0008935152869436856],[0.38921865435232234,0.0,0.7747853857295762,0.5,0.3855667313772538,0.5,1.0,1.0,0.17768083272345406,1.0,1.0,0.17633579124645657,1.0,1.0,0.1694215709036441,0.0,0.0,-0.0013450414769975297,0.0,0.0,-0.00825926181980994],[0.3144754678724236,0.0,0.16963042680099985,0.0,-0.14484504107142374,0.0,0.40571067269545136,0.0,0.06455349684918327,0.40571067269545136,0.0,0.06344712793514481,0.3174392280067568,0.0,0.06730645023503644,0.0,0.0,-0.0011063689140384605,0.08827144468869456,0.0,0.0027529533858531613],[0.14355885269113103,0.0,0.21228426907818054,0.0,0.06872541638704953,0.0,0.0,0.0,0.08701499330555866,0.0,0.0,0.08746577473361739,0.0,0.0,0.08274474287886256,0.0,0.0,0.00045078142805873405,0.0,0.0,-0.004270250426696096],[0.44648041357578677,0.0,0.39355885269113106,0.0,-0.05292156088465578,0.0,0.0,0.0,0.09144271694395484,0.0,0.0,0.09276440966291973,0.16666666666666666,0.0,0.08728231593423054,0.0,0.0,0.0013216927189648915,-0.16666666666666666,0.0,-0.004160401009724286],[0.8333333333333334,0.8333333333333334,0.5436432511904858,0.0,-0.28969008214284747,-0.8333333333333334,1.0,1.0,0.18205074449267675,1.0,1.0,0.17989482088317435,1.0,1.0,0.13190645702703385,0.0,0.0,-0.002155923609502381,0.0,0.0,-0.050144287465642895],[0.8217794263455654,0.6666666666666666,0.7718216255952429,0.5,-0.049957800750322585,-0.16666666666666666,0.8436010519408085,0.6666666666666666,0.0624768607959345,0.8436010519408085,0.6666666666666666,0.062337224218357766,0.7602677186074751,0.5,0.06701898466361689,0.0,0.0,-0.0001396365775767319,0.08333333333333333,0.16666666666666666,0.0045421238676823785],[0.4652480292125138,0.16666666666666666,0.0644754678724236,0.0,-0.40077256134009015,-0.16666666666666666,0.6309297535714576,0.0,0.08075909776414471,0.6309297535714576,0.0,0.08063804469962081,0.6309297535714576,0.0,0.08583116341173481,0.0,0.0,-0.00012105306452388682,0.0,0.0,0.005072065647590145],[0.4536941222247459,0.0,0.5205354372149502,0.0,0.06684131499020428,0.0,0.5218216255952429,0.0,0.06027042827911653,0.5218216255952429,0.0,0.05933247766441164,0.5218216255952429,0.0,0.05969905835554095,0.0,0.0,-0.0009379506147048935,0.0,0.0,-0.0005713699235755845],[0.14780880120575693,0.0,0.5539109697979608,0.16666666666666666,0.40610216859220394,0.16666666666666666,0.9051127596788988,0.8333333333333334,0.4192978726320802,0.9051127596788988,0.8333333333333334,0.4191508933162144,0.9051127596788988,0.8333333333333334,0.3751429536898039,0.0,0.0,-0.0001469793158658204,0.0,0.0,-0.04415491894227633],[0.27250978843597823,0.0,0.0,0.0,-0.27250978843597823,0.0,0.4166666666666667,0.0,0.09084515194143467,0.4166666666666667,0.0,0.09198153624336881,0.4166666666666667,0.0,0.09517102433660152,0.0,0.0,0.00113638430193413,0.0,0.0,0.004325872395166827],[0.25,0.0,0.7529637601343332,0.5,0.5029637601343332,0.5,0.08333333333333333,0.0,0.2980199337756382,0.08333333333333333,0.0,0.2983477872507627,0.08333333333333333,0.0,0.2943924435377195,0.0,0.0,0.0003278534751245254,0.0,0.0,-0.00362749023791867],[0.08333333333333333,0.0,0.0,0.0,-0.08333333333333333,0.0,0.40571067269545136,0.0,0.2755032011105016,0.40571067269545136,0.0,0.2750476294597742,0.34123520482302777,0.0,0.2575069220714256,0.0,0.0,-0.0004555716507274529,0.0644754678724236,0.0,-0.017996279039075996],[0.14355885269113103,0.0,0.20073036209041273,0.0,0.0571715093992817,0.0,0.20803432056355464,0.0,0.1484155281643537,0.20803432056355464,0.0,0.14826874010282934,0.20803432056355464,0.0,0.149283839884193,0.0,0.0,-0.00014678806152434648,0.0,0.0,0.0008683117198393236],[0.28406369542374604,0.0,0.793643251190486,0.5,0.5095795557667397,0.5,0.7321315434523954,0.3333333333333333,0.17460362828389445,0.7321315434523954,0.3333333333333333,0.17608308313797108,0.7321315434523954,0.3333333333333333,0.16964172983516845,0.0,0.0,0.0014794548540766502,0.0,0.0,-0.004961898448725982],[0.8333333333333334,0.6666666666666666,0.37766474736455447,0.0,-0.45566858596877885,-0.6666666666666666,0.32237733936211804,0.0,0.14266366781774595,0.32237733936211804,0.0,0.14709873024889444,0.32237733936211804,0.0,0.14791900125940327,0.0,0.0,0.004435062431148478,0.0,0.0,0.005255333441657306],[0.4536941222247459,0.0,0.1289509357448472,0.0,-0.3247431864798987,0.0,0.08333333333333333,0.0,0.42354584302194076,0.08333333333333333,0.0,0.4198160978261542,0.08333333333333333,0.0,0.43372606798532404,0.0,0.0,-0.003729745195786544,0.0,0.0,0.010180224963383331],[0.0644754678724236,0.0,0.6091081279762146,0.0,0.5446326601037911,0.0,0.6091081279762146,0.0,0.1516013604920469,0.568428636920062,0.0,0.15260239190287983,0.6091081279762146,0.0,0.14459743923463406,0.04067949105615265,0.0,0.001001031410832945,0.0,0.0,-0.007003921257412819],[0.6081187190629095,0.16666666666666666,0.6299403446581523,0.16666666666666666,0.02182162559524292,0.0,0.568428636920062,0.0,0.14346110896849548,0.568428636920062,0.0,0.14246874914324045,0.5350531043370512,0.0,0.14277401874937182,0.0,0.0,-0.0009923598252550337,0.03337553258301074,0.0,-0.0006870902191236662],[0.6320049457033631,0.3333333333333333,0.1289509357448472,0.0,-0.5030540099585159,-0.3333333333333333,0.23410589467342346,0.0,0.20668162004165594,0.23410589467342346,0.0,0.20885039505877587,0.1289509357448472,0.0,0.20582258122773087,0.0,0.0,0.0021687750171199096,0.10515495892857625,0.0,-0.00085903881392512],[0.3333333333333333,0.16666666666666666,0.37766474736455447,0.0,0.04433141403122117,-0.16666666666666666,0.37766474736455447,0.0,0.15410080220872027,0.37766474736455447,0.0,0.1529949866525654,0.37766474736455447,0.0,0.1477620896105429,0.0,0.0,-0.0011058155561548776,0.0,0.0,-0.006338712598177338],[0.33698525630840187,0.0,0.27250978843597823,0.0,-0.0644754678724236,0.0,0.34853916329616963,0.0,0.10344876212325106,0.34853916329616963,0.0,0.10376392428306115,0.2652058299628363,0.0,0.10608899343223686,0.0,0.0,0.000315162159810103,0.08333333333333333,0.0,0.002640231308985816],[0.07177942634556551,0.0,0.14780880120575693,0.0,0.07602937486019143,0.0,0.1289509357448472,0.0,0.1038981835596392,0.1289509357448472,0.0,0.10344705288552508,0.13625489421798911,0.0,0.09659718888950769,0.0,0.0,-0.00045113067411411213,-0.007303958473141904,0.0,-0.0073009946701315205],[0.5757325953932039,0.0,0.6517619702533954,0.16666666666666666,0.07602937486019143,0.16666666666666666,0.5218216255952429,0.0,0.052147638132449194,0.5218216255952429,0.0,0.05213374056916283,0.5218216255952429,0.0,0.045689871980792385,0.0,0.0,-1.389756328635938e-05,0.0,0.0,-0.006457766151656801],[0.14355885269113103,0.0,0.14355885269113103,0.0,0.0,0.0,0.5,0.0,0.07952502502250798,0.5,0.0,0.07812874688472575,0.48844609301223213,0.0,0.08113986101253488,0.0,0.0,-0.0013962781377822569,0.011553906987767823,0.0,0.0016148359900268873],[0.27675973695060413,0.0,0.20073036209041273,0.0,-0.07602937486019143,0.0,0.34853916329616963,0.0,0.11391165099987105,0.27675973695060413,0.0,0.11438412114504498,0.2652058299628363,0.0,0.11820477948503579,0.07177942634556551,0.0,0.00047247014517392134,0.08333333333333333,0.0,0.004293128485164742],[0.5102677186074751,0.16666666666666666,0.14355885269113103,0.0,-0.36670886591634405,-0.16666666666666666,0.42753229829069433,0.0,0.3284622251108873,0.42753229829069433,0.0,0.32507032744313513,0.42753229829069433,0.0,0.3553037231136669,0.0,0.0,-0.0033918976677521895,0.0,0.0,0.026841498002779633],[0.8769765845238192,0.6666666666666666,0.6706198357143051,0.16666666666666666,-0.20635674880951416,-0.5,0.6309297535714576,0.0,0.0855037065932271,0.6309297535714576,0.0,0.08702690690537146,0.6309297535714576,0.0,0.08114290850092752,0.0,0.0,0.0015232003121443524,0.0,0.0,-0.004360798092299577],[0.39355885269113106,0.0,0.4196304268009999,0.16666666666666666,0.02607157410986884,0.16666666666666666,0.42753229829069433,0.0,0.07091782234619032,0.42753229829069433,0.0,0.07188927392376913,0.42753229829069433,0.0,0.068457461966878,0.0,0.0,0.0009714515775787995,0.0,0.0,-0.0024603603793123207],[0.40807651981323206,0.16666666666666666,0.7539531690476385,0.3333333333333333,0.3458766492344063,0.16666666666666666,0.32237733936211804,0.0,0.2570974764681424,0.32237733936211804,0.0,0.2607745602784407,0.32237733936211804,0.0,0.29266558842777624,0.0,0.0,0.0036770838102982914,0.0,0.0,0.03556811195963386],[0.4695882275513224,0.16666666666666666,0.4705776364646275,0.0,0.0009894089133051602,-0.16666666666666666,0.17693438527414176,0.0,0.2071966177454024,0.2602677186074751,0.0,0.2099377451020402,0.17693438527414176,0.0,0.21643820911951273,-0.08333333333333333,0.0,0.0027411273566377617,0.0,0.0,0.009241591374110278],[0.3247431864798987,0.0,0.7384460930122322,0.6666666666666666,0.41370290653233344,0.6666666666666666,0.7384460930122322,0.6666666666666666,0.23424968192599516,0.7384460930122322,0.6666666666666666,0.23212099194613733,0.7384460930122322,0.6666666666666666,0.2344359778229428,0.0,0.0,-0.0021286899798577904,0.0,0.0,0.00018629589694765512],[0.17693438527414176,0.0,0.4841058946734235,0.16666666666666666,0.3071715093992817,0.16666666666666666,0.9166666666666666,0.8333333333333334,0.3280145117332465,0.9166666666666666,0.8333333333333334,0.32613214898911935,0.9166666666666666,0.8333333333333334,0.30926500642704596,0.0,0.0,-0.0018823627441272052,0.0,0.0,-0.01874950530620061],[0.20073036209041273,0.0,0.6051549589285763,0.3333333333333333,0.4044245968381635,0.3333333333333333,0.5029637601343332,0.16666666666666666,0.21483053324295645,0.5029637601343332,0.16666666666666666,0.2143231913425201,0.4384882922619096,0.16666666666666666,0.22212693737293632,0.0,0.0,-0.000507341900436338,0.0644754678724236,0.0,0.007296404129979883],[0.36739702875707936,0.0,0.3820049457033632,0.0,0.014607916946283828,0.0,0.3747009872302213,0.0,0.12306802002572965,0.3747009872302213,0.0,0.12229720954054997,0.3747009872302213,0.0,0.12967499518001713,0.0,0.0,-0.0007708104851796722,0.0,0.0,0.006606975154287473],[0.22689218602446437,0.0,0.33629709346766656,0.0,0.10940490744320215,0.0,0.0,0.0,0.11039577915253157,0.0,0.0,0.11127614185607716,0.0,0.0,0.10830298472968376,0.0,0.0,0.0008803627035455906,0.0,0.0,-0.002092794422847818],[0.5872865023809717,0.0,0.5872865023809717,0.0,0.0,0.0,0.10515495892857625,0.0,0.15949261664060665,0.10515495892857625,0.0,0.1595585966217674,0.10515495892857625,0.0,0.1417507741017282,0.0,0.0,6.597998116075812e-05,0.0,0.0,-0.017741842538878432],[0.16963042680099985,0.0,0.8769765845238192,0.6666666666666666,0.7073461577228194,0.6666666666666666,1.0,1.0,0.12332539582490805,1.0,1.0,0.12343318226831605,0.9384882922619097,0.8333333333333334,0.11087025648953815,0.0,0.0,0.00010778644340798717,0.061511707738090414,0.16666666666666666,-0.012455139335369896],[0.3965226128254642,0.0,0.3965226128254642,0.0,0.0,0.0,0.8217794263455654,0.6666666666666666,0.1446159617332913,0.8217794263455654,0.6666666666666666,0.14508160066769266,0.8217794263455654,0.6666666666666666,0.13867550520444147,0.0,0.0,0.00046563893440132063,0.0,0.0,-0.005940456528849861],[0.20073036209041273,0.0,0.679898145408475,0.3333333333333333,0.47916778331806226,0.3333333333333333,0.7539531690476383,0.3333333333333333,0.025043525880023846,0.692441461309548,0.16666666666666666,0.0254376886524601,0.692441461309548,0.16666666666666666,0.025090934938667125,0.061511707738090414,0.16666666666666666,0.0003941627724362564,0.061511707738090414,0.16666666666666666,4.7409058643276066e-05],[0.5936010519408085,0.3333333333333333,0.4391764551026449,0.0,-0.15442459683816354,-0.3333333333333333,0.692441461309548,0.16666666666666666,0.12334943449349485,0.692441461309548,0.16666666666666666,0.12222447672136864,0.692441461309548,0.16666666666666666,0.12368977300763266,0.0,0.0,-0.0011249577721262082,0.0,0.0,0.0003403385141378037],[0.21958822755132246,0.0,0.20803432056355464,0.0,-0.011553906987767823,0.0,0.27981374690912014,0.0,0.055981133354701874,0.21533827903669653,0.0,0.05522931119959993,0.20803432056355464,0.0,0.051719383172499335,0.0644754678724236,0.0,-0.0007518221551019389,0.07177942634556551,0.0,-0.004261750182202529],[0.7539531690476383,0.3333333333333333,0.40077256134009015,0.0,-0.35318060770754817,-0.3333333333333333,0.07177942634556551,0.0,0.3275621527363303,0.07177942634556551,0.0,0.32831021458511356,0.07177942634556551,0.0,0.31122904342498375,0.0,0.0,0.0007480618487832,0.0,0.0,-0.016333109311346617],[0.7718216255952429,0.5,1.0,1.0,0.22817837440475708,0.5,1.0,1.0,0.24842356276127733,1.0,1.0,0.24157634232152492,1.0,1.0,0.1798329761282598,0.0,0.0,-0.0068472204397524135,0.0,0.0,-0.0685905866330175],[0.16666666666666666,0.0,1.0,1.0,0.8333333333333334,1.0,0.8333333333333334,0.8333333333333334,0.23013614686101758,0.6289509357448472,0.5,0.231354486531089,1.0,1.0,0.22552025960569674,0.20438239758848611,0.3333333333333333,0.0012183396700714323,-0.16666666666666666,-0.16666666666666666,-0.004615887255320822],[0.0,0.0,0.23114213453909027,0.0,0.23114213453909027,0.0,0.35889713172782756,0.0,0.10053370602688154,0.35889713172782756,0.0,0.10213922529550283,0.35889713172782756,0.0,0.10099272613307851,0.0,0.0,0.0016055192686212957,0.0,0.0,0.00045902010619696824],[0.5717794263455654,0.5,0.0,0.0,-0.5717794263455654,-0.5,0.16666666666666666,0.0,0.09568592316388984,0.16666666666666666,0.0,0.09583611843280666,0.0644754678724236,0.0,0.09679394266669311,0.0,0.0,0.00015019526891683668,0.10219119879424306,0.0,0.0011080195028032862],[0.15511275967889884,0.0,0.0,0.0,-0.15511275967889884,0.0,0.7311421345390903,0.6666666666666666,0.2580345144663802,0.5644754678724236,0.5,0.25919086893051213,0.23114213453909027,0.16666666666666666,0.2723086108050434,0.16666666666666666,0.16666666666666666,0.0011563544641319233,0.5,0.5,0.014274096338663207],[0.20073036209041273,0.0,0.39780880120575696,0.0,0.1970784391153442,0.0,0.43187249662950294,0.0,0.09826960525918871,0.43187249662950294,0.0,0.09793324894151743,0.4507303620904127,0.0,0.10325051043343982,0.0,0.0,-0.000336356317671272,-0.01885786546090973,0.0,0.004980905174251122],[0.5443314140312211,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.3941568782306884,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.07273665938763642,0.9384882922619097,0.8333333333333334,0.07319901638294116,0.9384882922619097,0.8333333333333334,0.06605399596690398,0.0,0.0,0.00046235699530474024,0.0,0.0,-0.006682663420732443],[0.9166666666666666,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.02182162559524292,0.0,0.6309297535714576,0.0,0.11243097943860765,0.6309297535714576,0.0,0.1122786357594892,0.6309297535714576,0.0,0.1085790371962697,0.0,0.0,-0.00015234367911847713,0.0,0.0,-0.003851942242337964],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.13625489421798911,0.0,0.1303948113387106,0.30292156088465577,0.0,0.12912276554770885,0.13625489421798911,0.0,0.1326402187561459,-0.16666666666666666,0.0,-0.0012720457910017264,0.0,0.0,0.0022454074174352947],[0.17693438527414176,0.0,0.8144754678724236,0.6666666666666666,0.6375410825982818,0.6666666666666666,0.08333333333333333,0.0,0.3463910323635853,0.08333333333333333,0.0,0.3488858461513056,0.08333333333333333,0.0,0.4108482113693328,0.0,0.0,0.002494813787720244,0.0,0.0,0.06445717900574745],[0.793643251190486,0.5,0.6987560108693848,0.3333333333333333,-0.09488724032110114,-0.16666666666666666,1.0,1.0,0.07907577780833401,1.0,1.0,0.07939199595354857,1.0,1.0,0.06796256923494093,0.0,0.0,0.00031621814521456065,0.0,0.0,-0.011113208573393095],[0.45803432056355464,0.0,0.5872865023809717,0.0,0.12925218181741707,0.0,0.42337259960025114,0.0,0.10642967571714416,0.42337259960025114,0.0,0.10969476654558045,0.42337259960025114,0.0,0.10642710204637269,0.0,0.0,0.0032650908284362714,0.0,0.0,-2.573670771482267e-06],[0.8217794263455654,0.6666666666666666,0.8362970934676666,0.6666666666666666,0.014517667122101017,0.0,0.7103099178571526,0.5,0.28741372529096065,0.543643251190486,0.3333333333333333,0.28710626824635965,0.7103099178571526,0.5,0.28344809265283805,0.16666666666666666,0.16666666666666666,-0.0003074570446009994,0.0,0.0,-0.003965632638122619],[0.28406369542374604,0.0,1.0,1.0,0.715936304576254,1.0,0.0,0.0,0.3118999356075213,0.0,0.0,0.30481130664161027,0.3333333333333333,0.3333333333333333,0.2861165844897316,0.0,0.0,-0.007088628965910994,-0.3333333333333333,-0.3333333333333333,-0.02578335111778964],[0.429898145408475,0.0,0.22689218602446437,0.0,-0.2030059593840106,0.0,0.44223046506116087,0.0,0.07048936154316264,0.44223046506116087,0.0,0.07048501132369672,0.44223046506116087,0.0,0.0683862260497448,0.0,0.0,-4.3502194659109095e-06,0.0,0.0,-0.002103135493417837],[0.4391764551026449,0.16666666666666666,0.23114213453909027,0.16666666666666666,-0.20803432056355464,0.0,0.0644754678724236,0.0,0.05678276469027404,0.0,0.0,0.058180703313630865,0.23114213453909027,0.16666666666666666,0.05213160066461431,0.0644754678724236,0.0,0.001397938623356829,-0.16666666666666666,-0.16666666666666666,-0.004651164025659719],[0.4487560108693847,0.0,0.6051549589285763,0.3333333333333333,0.15639894805919155,0.3333333333333333,0.5218216255952429,0.0,0.249874774142294,0.5218216255952429,0.0,0.25228133161364724,0.5218216255952429,0.0,0.24385242712286762,0.0,0.0,0.002406557471353195,0.0,0.0,-0.00602234701942643],[0.0644754678724236,0.0,0.08333333333333333,0.0,0.01885786546090973,0.0,0.10515495892857625,0.0,0.10043130006901568,0.10515495892857625,0.0,0.09978665505301558,0.10515495892857625,0.0,0.1041866494537952,0.0,0.0,-0.0006446450160000934,0.0,0.0,0.0037553493847795414],[0.6154226775360514,0.3333333333333333,1.0,1.0,0.3845773224639486,0.6666666666666666,1.0,1.0,0.17739142884348777,1.0,1.0,0.17594427559124182,1.0,1.0,0.17518001649771608,0.0,0.0,-0.001447153252245935,0.0,0.0,-0.0022114123457716724],[0.5102677186074751,0.16666666666666666,1.0,1.0,0.4897322813925249,0.8333333333333334,0.0,0.0,0.3916792518516188,0.0,0.0,0.3917960685671358,0.0,0.0,0.40084017375316217,0.0,0.0,0.00011681671551694306,0.0,0.0,0.009160921901543365],[0.3436010519408084,0.0,0.6110824791972426,0.16666666666666666,0.2674814272564342,0.16666666666666666,0.5902502625153049,0.0,0.05672065775476003,0.5902502625153049,0.0,0.057894035361916056,0.5495707714591522,0.0,0.05096711334442222,0.0,0.0,0.0011733776071560173,0.04067949105615265,0.0,-0.005753544410337814],[0.24140985314656538,0.0,0.9384882922619097,0.8333333333333334,0.6970784391153443,0.8333333333333334,0.6289509357448472,0.5,0.18356638250123725,0.6289509357448472,0.5,0.18355560762567005,0.9051127596788988,0.8333333333333334,0.18051100045129662,0.0,0.0,-1.0774875567179954e-05,-0.27616182393405164,-0.3333333333333333,-0.003055382049940641],[0.6269765845238192,0.16666666666666666,1.0,1.0,0.37302341547618084,0.8333333333333334,1.0,1.0,0.31232009988104165,1.0,1.0,0.3178704833746615,1.0,1.0,0.29769511821603784,0.0,0.0,0.005550383493619895,0.0,0.0,-0.014624981665003778],[0.8769765845238192,0.6666666666666666,0.4372021038816169,0.0,-0.4397744806422023,-0.6666666666666666,0.47057763646462764,0.0,0.29494083156080975,0.47057763646462764,0.0,0.29363793791803655,0.47057763646462764,0.0,0.2935294322254027,0.0,0.0,-0.0013028936427732288,0.0,0.0,-0.0014113993354070986],[0.6706198357143052,0.16666666666666666,0.6309297535714576,0.0,-0.03969008214284749,-0.16666666666666666,0.6309297535714576,0.0,0.08210678675496322,0.6309297535714576,0.0,0.07996545081776368,0.6309297535714576,0.0,0.07740673048382098,0.0,0.0,-0.0021413359371995483,0.0,0.0,-0.004700056271142256],[0.6091081279762146,0.0,0.4269343852741418,0.0,-0.18217374270207284,0.0,0.7602677186074751,0.5,0.191832188031099,0.8551549589285763,0.6666666666666666,0.191364261080729,0.7602677186074751,0.5,0.18409717973684922,-0.09488724032110114,-0.16666666666666666,-0.0004679269503700169,0.0,0.0,-0.007735008294249779],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.09684521302399131,0.0,0.0,0.09710661033624596,0.0,0.0,0.11579541164891392,0.0644754678724236,0.0,0.0002613973122546368,0.0644754678724236,0.0,0.018950198624922605],[0.6696304268009999,0.3333333333333333,0.3247431864798987,0.0,-0.3448872403211012,-0.3333333333333333,0.34123520482302777,0.0,0.16863386164603555,0.40571067269545136,0.0,0.16718130899330533,0.34123520482302777,0.0,0.15323004750188746,-0.0644754678724236,0.0,-0.0014525526527302257,0.0,0.0,-0.015403814144148086],[0.15511275967889884,0.0,0.23844609301223219,0.0,0.08333333333333333,0.0,0.0,0.0,0.3596373249072391,0.0,0.0,0.35662113770636195,0.0,0.0,0.3633599423024563,0.0,0.0,-0.003016187200877105,0.0,0.0,0.0037226173952171356],[0.20073036209041273,0.0,0.13625489421798911,0.0,-0.0644754678724236,0.0,0.38685280723454163,0.0,0.043023364644801186,0.38685280723454163,0.0,0.042653813481070245,0.38685280723454163,0.0,0.04177863884111783,0.0,0.0,-0.00036955116373094235,0.0,0.0,-0.001244725803683357],[0.22689218602446437,0.0,0.17693438527414176,0.0,-0.049957800750322585,0.0,0.3941567657076835,0.0,0.15968507424017184,0.3941567657076835,0.0,0.1607636682394196,0.32968129783525996,0.0,0.16765333053908252,0.0,0.0,0.0010785939992478198,0.0644754678724236,0.0,0.007968256298910743],[0.7602677186074751,0.5,0.23114213453909027,0.0,-0.5291255840683848,-0.5,0.3174392280067568,0.0,0.19352724368631238,0.3174392280067568,0.0,0.19254407293045817,0.39780880120575696,0.16666666666666666,0.19317759126568448,0.0,0.0,-0.0009831707558542525,-0.08036957319900014,-0.16666666666666666,-0.0003496524206279041],[0.3131892794921309,0.0,0.21958822755132246,0.0,-0.09360105194080844,0.0,0.0,0.0,0.10698323564924722,0.0,0.0,0.10505793163512626,0.18848829226190958,0.0,0.09801417822492847,0.0,0.0,-0.0019253040141209595,-0.18848829226190958,0.0,-0.00896905742431874],[0.6269765845238192,0.3333333333333333,0.6884882922619097,0.5,0.061511707738090414,0.16666666666666666,0.8978088012057569,0.8333333333333334,0.10346194908133714,0.8978088012057569,0.8333333333333334,0.10562252239856444,0.8978088012057569,0.8333333333333334,0.11785518181808426,0.0,0.0,0.002160573317227311,0.0,0.0,0.014393232736747133],[0.10515495892857625,0.0,0.15511275967889884,0.0,0.049957800750322585,0.0,0.0,0.0,0.03577226901903295,0.0,0.0,0.03575143640443907,0.0,0.0,0.03935607174738102,0.0,0.0,-2.0832614593881138e-05,0.0,0.0,0.0035838027283480686],[0.34853916329616963,0.0,0.21228426907818054,0.0,-0.13625489421798911,0.0,0.22689218602446437,0.0,0.07384994717004245,0.22689218602446437,0.0,0.07222143652624133,0.29136765389688796,0.0,0.05875227695228099,0.0,0.0,-0.0016285106438011304,-0.0644754678724236,0.0,-0.015097670217761474],[0.5644754678724236,0.5,0.7007303620904127,0.5,0.13625489421798911,0.0,0.7311421345390903,0.5,0.11587214528497063,0.7311421345390903,0.5,0.11631433260400847,0.7007303620904127,0.5,0.11739701201890569,0.0,0.0,0.0004421873190378551,0.030411772448677554,0.0,0.001524866733935074],[0.16666666666666666,0.0,0.3131892794921309,0.0,0.14652261282546422,0.0,0.0,0.0,0.21297004330596903,0.0,0.0,0.21158727009272846,0.0,0.0,0.23317067476575426,0.0,0.0,-0.0013827732132405772,0.0,0.0,0.020200631459785245],[0.3217794263455655,0.0,0.4153804782863739,0.0,0.09360105194080844,0.0,0.9051127596788988,0.8333333333333334,0.1957479229511383,0.9051127596788988,0.8333333333333334,0.19717586459057115,0.9051127596788988,0.8333333333333334,0.20400304959077845,0.0,0.0,0.0014279416394328674,0.0,0.0,0.008255126639640176],[0.7103099178571526,0.3333333333333333,0.4871599046319395,0.0,-0.22315001322521302,-0.3333333333333333,0.692441461309548,0.16666666666666666,0.06380900245954808,0.692441461309548,0.16666666666666666,0.06504297267714286,0.692441461309548,0.16666666666666666,0.067272261534402,0.0,0.0,0.0012339702175947816,0.0,0.0,0.0034632590748539145],[0.36739702875707936,0.16666666666666666,0.6299403446581523,0.16666666666666666,0.262543315901073,0.0,0.0,0.0,0.3084234571064068,0.0,0.0,0.3075842562198435,0.0,0.0,0.29853665286302133,0.0,0.0,-0.0008392008865632933,0.0,0.0,-0.009886804243385403],[0.679898145408475,0.3333333333333333,0.5436432511904858,0.3333333333333333,-0.13625489421798911,0.0,0.5902502625153049,0.0,0.16013371644680757,0.5902502625153049,0.0,0.161862138743011,0.5902502625153049,0.0,0.15569183367033024,0.0,0.0,0.0017284222962034416,0.0,0.0,-0.004441882776477332],[0.3436010519408084,0.0,0.3174392280067568,0.0,-0.026161823934051632,0.0,0.0,0.0,0.14737757420221345,0.0,0.0,0.14539881549046535,0.0,0.0,0.1549837887956542,0.0,0.0,-0.0019787587117480947,0.0,0.0,0.0076062145934407315],[0.3131892794921309,0.0,0.7132736779914857,0.3333333333333333,0.4000843984993548,0.3333333333333333,0.44223046506116087,0.0,0.17535555845460696,0.44223046506116087,0.0,0.17425733783205455,0.44223046506116087,0.0,0.16832955736341948,0.0,0.0,-0.001098220622552388,0.0,0.0,-0.007026001091187478],[0.3102255193577977,0.16666666666666666,0.3102255193577977,0.16666666666666666,0.0,0.0,0.3436010519408084,0.0,0.060266630342120604,0.3436010519408084,0.0,0.06010757908220391,0.40807651981323206,0.16666666666666666,0.05861445099242155,0.0,0.0,-0.0001590512599166956,-0.0644754678724236,-0.16666666666666666,-0.0016521793496990453],[0.3436010519408084,0.16666666666666666,0.3551549589285763,0.16666666666666666,0.011553906987767823,0.0,0.4384882922619096,0.16666666666666666,0.061017357766034085,0.4384882922619096,0.16666666666666666,0.06084579757067504,0.4384882922619096,0.16666666666666666,0.06002148114962972,0.0,0.0,-0.00017156019535903834,0.0,0.0,-0.0009958766164043602],[0.19342640361727081,0.0,0.4943736132808986,0.0,0.30094720966362776,0.0,0.9384882922619097,0.8333333333333334,0.3217365608479321,0.9384882922619097,0.8333333333333334,0.32106408342754716,0.9384882922619097,0.8333333333333334,0.3263875274733604,0.0,0.0,-0.0006724774203849968,0.0,0.0,0.004650966625428268],[0.13625489421798911,0.0,0.782089344202718,0.5,0.6458344499847288,0.5,0.6706198357143052,0.16666666666666666,0.05582600828361287,0.6706198357143052,0.16666666666666666,0.055745813254583575,0.782089344202718,0.5,0.04683717524110131,0.0,0.0,-8.01950290292987e-05,-0.11146950848841301,-0.3333333333333333,-0.008988833042511565],[0.40807651981323206,0.0,0.75,0.5,0.34192348018676794,0.5,0.38685280723454163,0.0,0.11605689576691641,0.38685280723454163,0.0,0.1134658774268159,0.38685280723454163,0.0,0.11621527990528498,0.0,0.0,-0.00259101834010053,0.0,0.0,0.00015838413836854621],[0.5872865023809717,0.16666666666666666,1.0,1.0,0.4127134976190283,0.8333333333333334,1.0,1.0,0.2776257873306901,1.0,1.0,0.2780083662287737,1.0,1.0,0.2821408755538722,0.0,0.0,0.0003825788980835708,0.0,0.0,0.004515088223182096],[0.20803432056355464,0.0,0.7529637601343332,0.5,0.5449294395707786,0.5,0.9166666666666666,0.8333333333333334,0.3080344744370499,0.9166666666666666,0.8333333333333334,0.3021532697119394,0.8551549589285763,0.6666666666666666,0.29702265801774874,0.0,0.0,-0.005881204725110477,0.061511707738090414,0.16666666666666666,-0.011011816419301164],[0.6269765845238192,0.16666666666666666,0.3862548942179891,0.16666666666666666,-0.24072169030583004,0.0,0.08333333333333333,0.0,0.31244814905914886,0.08333333333333333,0.0,0.31194730729812953,0.08333333333333333,0.0,0.31794980592561184,0.0,0.0,-0.0005008417610193142,0.0,0.0,0.0055016568664630295],[0.20073036209041273,0.0,0.5016775717540405,0.0,0.30094720966362776,0.0,0.5016775717540405,0.0,0.05566116015214794,0.5016775717540405,0.0,0.0560980333135406,0.5016775717540405,0.0,0.05523452681503994,0.0,0.0,0.0004368731613926599,0.0,0.0,-0.00042663333710799434],[0.17693438527414176,0.0,0.17693438527414176,0.0,0.0,0.0,0.5,0.0,0.05974394800008367,0.5,0.0,0.06013564220782056,0.5,0.0,0.0572106547229023,0.0,0.0,0.00039169420773689425,0.0,0.0,-0.0025332932771813706],[0.0644754678724236,0.0,0.32968129783525996,0.0,0.2652058299628363,0.0,0.32968129783525996,0.0,0.12584361195590046,0.3941567657076835,0.0,0.12662957997010812,0.32968129783525996,0.0,0.11838520476704477,-0.0644754678724236,0.0,0.0007859680142076516,0.0,0.0,-0.007458407188855702],[0.6884882922619097,0.5,0.36542267753605134,0.0,-0.3230656147258582,-0.5,0.36542267753605134,0.0,0.24194867379394155,0.36542267753605134,0.0,0.23934759473397718,0.4372021038816169,0.0,0.22711722840941753,0.0,0.0,-0.0026010790599643127,-0.07177942634556551,0.0,-0.014831445384524007],[0.21228426907818054,0.0,0.27981374690912014,0.0,0.06752947783093959,0.0,0.4890440060287847,0.16666666666666666,0.2891460125726791,0.4890440060287847,0.16666666666666666,0.29102738076544227,0.4890440060287847,0.16666666666666666,0.3192095569145399,0.0,0.0,0.0018813681927632349,0.0,0.0,0.03006354434186082],[0.38496870583769643,0.0,0.5529215608846557,0.3333333333333333,0.16795285504695937,0.3333333333333333,0.4640520906564038,0.0,0.09167739766161626,0.4640520906564038,0.0,0.0920180767104886,0.4640520906564038,0.0,0.08658396008800878,0.0,0.0,0.0003406790488723344,0.0,0.0,-0.0050934375736074785],[0.543643251190486,0.16666666666666666,0.543643251190486,0.16666666666666666,0.0,0.0,0.6051549589285763,0.3333333333333333,0.16280904059008897,0.6051549589285763,0.3333333333333333,0.16229368103161704,0.5218216255952429,0.16666666666666666,0.16331304050194975,0.0,0.0,-0.000515359558471948,0.08333333333333333,0.16666666666666666,0.000503999911860784],[0.8362970934676666,0.6666666666666666,0.6987560108693848,0.3333333333333333,-0.13754108259828182,-0.3333333333333333,0.17693438527414176,0.0,0.34108209332618183,0.17693438527414176,0.0,0.3412215817059974,0.17693438527414176,0.0,0.34181496289753427,0.0,0.0,0.00013948837981555529,0.0,0.0,0.0007328695713524729],[0.14355885269113103,0.0,0.13625489421798911,0.0,-0.007303958473141904,0.0,0.30292156088465577,0.0,0.1092077224221421,0.21958822755132246,0.0,0.1087977540257848,0.21958822755132246,0.0,0.10834942172306013,0.08333333333333333,0.0,-0.0004099683963572948,0.08333333333333333,0.0,-0.0008583006990819734],[0.2652058299628363,0.0,0.07177942634556551,0.0,-0.19342640361727081,0.0,0.32237733936211804,0.0,0.05383061199461681,0.32237733936211804,0.0,0.05396520558134316,0.32237733936211804,0.0,0.05220313483699144,0.0,0.0,0.00013459358672635036,0.0,0.0,-0.0016274771576253646],[0.0,0.0,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,1.0,1.0,0.47650246667303886,1.0,1.0,0.47026555608989024,1.0,1.0,0.4869756057654924,0.0,0.0,-0.006236910583148701,0.0,0.0,0.0104731390924536],[0.1289509357448472,0.0,0.2652058299628363,0.0,0.13625489421798911,0.0,0.0644754678724236,0.0,0.11444160161050997,0.0644754678724236,0.0,0.11304238232272928,0.0644754678724236,0.0,0.10674206400414005,0.0,0.0,-0.0013992192877806907,0.0,0.0,-0.0076995376063699085],[0.4914098531465654,0.0,0.3820049457033632,0.0,-0.10940490744320215,0.0,0.08333333333333333,0.0,0.2735432215030289,0.08333333333333333,0.0,0.27790456631632116,0.08333333333333333,0.0,0.3017110913900814,0.0,0.0,0.004361344813292219,0.0,0.0,0.028167869887052537],[0.4269343852741418,0.16666666666666666,0.16666666666666666,0.0,-0.2602677186074751,-0.16666666666666666,0.0,0.0,0.19657665831675697,0.0,0.0,0.19729537573533074,0.0,0.0,0.17720729274436806,0.0,0.0,0.0007187174185737823,0.0,0.0,-0.01936936557238891],[0.7718216255952429,0.5,0.9384882922619097,0.8333333333333334,0.16666666666666666,0.3333333333333333,1.0,1.0,0.02295807586258147,1.0,1.0,0.02267967361786663,1.0,1.0,0.01643690473454537,0.0,0.0,-0.0002784022447148383,0.0,0.0,-0.0065211711280360974],[0.28406369542374604,0.0,0.24140985314656538,0.0,-0.042653842277180685,0.0,0.3465648120751416,0.0,0.27593048783850505,0.3465648120751416,0.0,0.27644594924160143,0.3465648120751416,0.0,0.2779744927877554,0.0,0.0,0.0005154614030964596,0.0,0.0,0.002044004949250349],[0.08333333333333333,0.0,0.30292156088465577,0.0,0.21958822755132246,0.0,0.0,0.0,0.0670786089429426,0.0,0.0,0.06844251267745587,0.0,0.0,0.06517931065148622,0.0,0.0,0.0013639037345132676,0.0,0.0,-0.0018992982914563736],[0.3862548942179891,0.0,0.8154648767857288,0.5,0.4292099825677396,0.5,0.9051127596788988,0.8333333333333334,0.08731684866402149,0.9051127596788988,0.8333333333333334,0.08717859841626951,0.782089344202718,0.5,0.09406398943860378,0.0,0.0,-0.00013825024775198082,0.12302341547618083,0.3333333333333333,0.006747140774582287],[0.3965226128254642,0.0,0.13625489421798911,0.0,-0.2602677186074751,0.0,0.5257747946428813,0.0,0.14647838831050464,0.5257747946428813,0.0,0.1462873838146549,0.5257747946428813,0.0,0.14624317258995045,0.0,0.0,-0.00019100449584971818,0.0,0.0,-0.00023521572055415033],[0.28208934420271803,0.0,0.23844609301223219,0.16666666666666666,-0.04364325119048584,0.16666666666666666,0.35889713172782756,0.0,0.11422502072382806,0.35889713172782756,0.0,0.11291080203185783,0.35889713172782756,0.0,0.11653173593048614,0.0,0.0,-0.001314218691970236,0.0,0.0,0.0023067152066580886],[0.07177942634556551,0.0,0.29561760241151386,0.0,0.22383817606594836,0.0,0.4640520906564038,0.0,0.11240118106201481,0.4640520906564038,0.0,0.11323192421450541,0.4640520906564038,0.0,0.1214051008283412,0.0,0.0,0.0008307431524905845,0.0,0.0,0.009003919766326383],[0.0644754678724236,0.0,0.14355885269113103,0.0,0.07908338481870741,0.0,0.0,0.0,0.02949063953155506,0.0,0.0,0.02747075609325937,0.14355885269113103,0.0,0.025513437140666565,0.0,0.0,-0.0020198834382956854,-0.14355885269113103,0.0,-0.0039772023908884865],[0.07177942634556551,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0,0.0006187500987078472,0.0,0.0,0.0006185754913306452,0.0,0.0,0.0020604036630895027,0.0,0.0,-1.7460737720197497e-07,0.0,0.0,0.001441653564381656],[0.1289509357448472,0.0,0.1289509357448472,0.0,0.0,0.0,0.6091081279762146,0.0,0.12503292488533382,0.6091081279762146,0.0,0.12761042234941303,0.6091081279762146,0.0,0.12849291596885137,0.0,0.0,0.0025774974640791998,0.0,0.0,0.003459991083517553],[0.29561760241151386,0.16666666666666666,0.29561760241151386,0.16666666666666666,0.0,0.0,0.3333333333333333,0.16666666666666666,0.2329617163904134,0.3333333333333333,0.16666666666666666,0.23231822390028786,0.3333333333333333,0.16666666666666666,0.2327713157633853,0.0,0.0,-0.0006434924901255428,0.0,0.0,-0.00019040062702808976],[0.20073036209041273,0.0,0.29136765389688796,0.0,0.09063729180647524,0.0,0.29136765389688796,0.0,0.09732433475621399,0.30292156088465577,0.0,0.09722594823920137,0.20803432056355464,0.0,0.0979719288588959,-0.011553906987767823,0.0,-9.838651701264461e-05,0.08333333333333333,0.0,0.000647594102681895],[0.24140985314656538,0.0,0.2602677186074751,0.0,0.01885786546090973,0.0,0.4705776364646277,0.0,0.07506363862659671,0.37697658452381916,0.0,0.07544766524314211,0.2602677186074751,0.0,0.08097464770725682,0.09360105194080844,0.0,0.0003840266165454072,0.2103099178571525,0.0,0.00591100908066011],[0.37697658452381916,0.0,0.8769765845238192,0.6666666666666666,0.5,0.6666666666666666,0.8978088012057569,0.8333333333333334,0.40860446530267325,0.8978088012057569,0.8333333333333334,0.4056281310322412,0.8978088012057569,0.8333333333333334,0.38327291596433205,0.0,0.0,-0.0029763342704319773,0.0,0.0,-0.025331549338341197],[0.39780880120575696,0.16666666666666666,0.3102255193577977,0.0,-0.08758328184795926,-0.16666666666666666,0.3987982101190621,0.0,0.08920845356809008,0.3987982101190621,0.0,0.08983402286961162,0.3436010519408084,0.0,0.09058020544169915,0.0,0.0,0.0006255693015215638,0.055197158178253665,0.0,0.001371751873609093],[0.36739702875707936,0.0,0.4798559461587975,0.0,0.11245891740171816,0.0,0.48114213453909027,0.0,0.1523248357318532,0.48114213453909027,0.0,0.15139084202307862,0.47255198768565565,0.0,0.1713995963517322,0.0,0.0,-0.0009339937087745818,0.00859014685343463,0.0,0.019074760619878995],[0.21958822755132246,0.0,0.30588532101898896,0.0,0.08629709346766652,0.0,0.0,0.0,0.14579286453486193,0.0,0.0,0.14360120555562203,0.0,0.0,0.1623679736591341,0.0,0.0,-0.0021916589792398814,0.0,0.0,0.01657510912427219],[0.0644754678724236,0.0,0.5102677186074751,0.16666666666666666,0.4457922507350515,0.16666666666666666,0.4756059976441717,0.0,0.11055554445427779,0.4871599046319394,0.0,0.11147361089777164,0.3922726643108383,0.0,0.15517927794670316,-0.011553906987767823,0.0,0.0009180664434938667,0.08333333333333333,0.0,0.044623733492425405],[0.48844609301223213,0.3333333333333333,0.5757325953932039,0.0,0.08728650238097169,-0.3333333333333333,0.9051127596788988,0.8333333333333334,0.17837414033024024,0.9051127596788988,0.8333333333333334,0.18230085105065075,0.9051127596788988,0.8333333333333334,0.1447334437078336,0.0,0.0,0.00392671072041053,0.0,0.0,-0.03364069662240663],[0.0644754678724236,0.0,0.16963042680099985,0.0,0.10515495892857625,0.0,0.16963042680099985,0.0,0.05151698778163657,0.16963042680099985,0.0,0.05112264909039391,0.16963042680099985,0.0,0.053712992805380055,0.0,0.0,-0.000394338691242652,0.0,0.0,0.002196005023743491],[0.18848829226190958,0.0,0.2529637601343332,0.0,0.0644754678724236,0.0,0.2529637601343332,0.0,0.08814852831725012,0.14780880120575693,0.0,0.09028969626269016,0.0644754678724236,0.0,0.0919233551539687,0.10515495892857625,0.0,0.002141167945440016,0.18848829226190958,0.0,0.003774826836718556],[0.19342640361727081,0.0,0.13625489421798911,0.0,-0.0571715093992817,0.0,0.0,0.0,0.23672719129750516,0.0,0.0,0.23820050045232935,0.0,0.0,0.25562330117847515,0.0,0.0,0.0014733091548241872,0.0,0.0,0.01889610988096998],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,1.0,1.0,0.04329389065841841,1.0,1.0,0.042092826422733515,1.0,1.0,0.02629373179391419,0.0,0.0,-0.0012010642356849086,0.0,0.0,-0.017000158864504233],[0.28406369542374604,0.0,0.14355885269113103,0.0,-0.14050484273261502,0.0,0.5218216255952429,0.0,0.09912378180627861,0.5218216255952429,0.0,0.0998569856389256,0.5218216255952429,0.0,0.09368503043884896,0.0,0.0,0.0007332038326470063,0.0,0.0,-0.005438751367429637],[0.1289509357448472,0.0,0.3630568304182707,0.0,0.23410589467342346,0.0,0.6091081279762146,0.0,0.09240965823512258,0.6091081279762146,0.0,0.09278668658522116,0.6091081279762146,0.0,0.08924577816024364,0.0,0.0,0.0003770283500985916,0.0,0.0,-0.003163880074878949],[0.9384882922619097,0.8333333333333334,0.6884882922619097,0.3333333333333333,-0.25,-0.5,0.07177942634556551,0.0,0.44962358209738373,0.07177942634556551,0.0,0.44765057718580475,0.07177942634556551,0.0,0.48621654619415816,0.0,0.0,-0.001973004911579007,0.0,0.0,0.03659296409677446],[0.9384882922619097,0.8333333333333334,0.7195882275513225,0.5,-0.21890006471058712,-0.3333333333333333,0.5,0.0,0.09084639954089137,0.5833333333333334,0.16666666666666666,0.0897660766790761,0.5833333333333334,0.16666666666666666,0.10381042851523647,-0.08333333333333333,-0.16666666666666666,-0.0010803228618152503,-0.08333333333333333,-0.16666666666666666,0.012964028974345109],[0.5308031558224253,0.0,0.543643251190486,0.16666666666666666,0.012840095368060522,0.16666666666666666,0.6309297535714576,0.0,0.04195395566171053,0.6309297535714576,0.0,0.042401103102405226,0.6309297535714576,0.0,0.0392368239763499,0.0,0.0,0.0004471474406946996,0.0,0.0,-0.002717131685360631],[0.08333333333333333,0.0,0.3174392280067568,0.0,0.23410589467342346,0.0,0.29561760241151386,0.0,0.07790476715478939,0.29561760241151386,0.0,0.07747454276918615,0.3174392280067568,0.0,0.08739510507004115,0.0,0.0,-0.0004302243856032341,-0.02182162559524292,0.0,0.009490337915251758],[0.3247431864798987,0.0,0.2747853857295761,0.0,-0.049957800750322585,0.0,0.33629709346766656,0.16666666666666666,0.27135470522206206,0.33629709346766656,0.16666666666666666,0.2678793091442211,0.5132314787418083,0.16666666666666666,0.24655531366048522,0.0,0.0,-0.0034753960778409706,-0.17693438527414176,0.0,-0.02479939156157684],[0.0644754678724236,0.0,0.07177942634556551,0.0,0.007303958473141904,0.0,0.14780880120575693,0.0,0.10507773063890717,0.14780880120575693,0.0,0.10533784145544867,0.0644754678724236,0.0,0.10561671905243876,0.0,0.0,0.0002601108165415029,0.08333333333333333,0.0,0.000538988413531586],[0.22689218602446437,0.0,0.34428921478154373,0.0,0.1173970287570794,0.0,0.5833333333333334,0.16666666666666666,0.12485437109220039,0.5833333333333334,0.16666666666666666,0.12476320195079967,0.5833333333333334,0.16666666666666666,0.12761201223205998,0.0,0.0,-9.116914140072377e-05,0.0,0.0,0.002757641139859585],[0.0644754678724236,0.0,0.3551549589285763,0.16666666666666666,0.29067949105615265,0.16666666666666666,0.10515495892857625,0.0,0.15891670885188994,0.10515495892857625,0.0,0.15602565121385933,0.10515495892857625,0.0,0.15227779419619203,0.0,0.0,-0.0028910576380305735,0.0,0.0,-0.006638914655697887],[0.4507303620904127,0.0,0.36739702875707936,0.0,-0.08333333333333333,0.0,0.34853916329616963,0.0,0.33295787192121823,0.34853916329616963,0.0,0.33653496352305107,0.36739702875707936,0.0,0.33897263969417546,0.0,0.0,0.0035770916018328202,-0.01885786546090973,0.0,0.006014767772957175],[0.782089344202718,0.5,0.4464804135757869,0.0,-0.3356089306269312,-0.5,0.07177942634556551,0.0,0.16068359410539,0.07177942634556551,0.0,0.15934341751644102,0.07177942634556551,0.0,0.17444040349319248,0.0,0.0,-0.0013401765889489781,0.0,0.0,0.013756809387802459],[0.648798210119062,0.3333333333333333,0.4923992620598705,0.0,-0.15639894805919155,-0.3333333333333333,0.5975542209884468,0.0,0.05504638535134997,0.5975542209884468,0.0,0.054090051786938514,0.5975542209884468,0.0,0.05063485220931466,0.0,0.0,-0.000956333564411451,0.0,0.0,-0.004411533142035312],[0.14780880120575693,0.0,0.5674392280067568,0.16666666666666666,0.4196304268009999,0.16666666666666666,0.5079018714896945,0.16666666666666666,0.059733188304067236,0.5485813625458471,0.16666666666666666,0.059837503582210294,0.5862970934676666,0.16666666666666666,0.06479048299441546,-0.04067949105615265,0.0,0.00010431527814305106,-0.07839522197797211,0.0,0.005057294690348224],[0.20073036209041273,0.0,0.20073036209041273,0.0,0.0,0.0,0.32237733936211804,0.0,0.08653507462649157,0.32237733936211804,0.0,0.08634924352067135,0.32237733936211804,0.0,0.0922196160103771,0.0,0.0,-0.00018583110582023137,0.0,0.0,0.005684541383885536],[0.1289509357448472,0.0,0.30588532101898896,0.0,0.17693438527414176,0.0,0.30588532101898896,0.0,0.06141580291805354,0.30588532101898896,0.0,0.06062564323770119,0.30588532101898896,0.0,0.06529674419315278,0.0,0.0,-0.0007901596803523465,0.0,0.0,0.0038809412750992426],[0.14355885269113103,0.0,0.3747009872302213,0.0,0.23114213453909027,0.0,0.3704510387155954,0.0,0.04597046146416537,0.3704510387155954,0.0,0.046009010069483096,0.29867161237002987,0.0,0.04394794113798198,0.0,0.0,3.8548605317720655e-05,0.07177942634556551,0.0,-0.0020225203261833935],[0.648798210119062,0.16666666666666666,0.5205354372149502,0.0,-0.1282627729041119,-0.16666666666666666,0.42337259960025114,0.0,0.053066377411942596,0.4567481321832619,0.0,0.05317234914181226,0.4567481321832619,0.0,0.06004241144082226,-0.03337553258301074,0.0,0.00010597172986965429,-0.03337553258301074,0.0,0.006976034028879658],[0.3465648120751416,0.0,0.36542267753605134,0.0,0.01885786546090973,0.0,0.44875601086938466,0.16666666666666666,0.1965724136666347,0.44875601086938466,0.16666666666666666,0.19613459885472503,0.532089344202718,0.16666666666666666,0.19847226954118594,0.0,0.0,-0.00043781481190968176,-0.08333333333333333,0.0,0.0018998558745512786],[0.2529637601343332,0.0,0.40373632147442334,0.0,0.15077256134009012,0.0,0.40373632147442334,0.0,0.09626075137741669,0.40373632147442334,0.0,0.09564555759381699,0.40373632147442334,0.0,0.09324838564588578,0.0,0.0,-0.0006151937835997025,0.0,0.0,-0.00301236573153091],[0.6487982101190622,0.16666666666666666,1.0,1.0,0.3512017898809379,0.8333333333333334,0.48114213453909027,0.0,0.1253978165520449,0.48114213453909027,0.0,0.12350450986555922,0.8978088012057569,0.8333333333333334,0.10632219570890361,0.0,0.0,-0.0018933066864856827,-0.4166666666666667,-0.8333333333333334,-0.019075620843141277],[0.40807651981323206,0.0,0.2529637601343332,0.0,-0.15511275967889884,0.0,0.3922726643108383,0.0,0.19003007033748975,0.4756059976441716,0.0,0.18663351166142686,0.44223046506116087,0.0,0.19502621912467866,-0.08333333333333333,0.0,-0.0033965586760628754,-0.049957800750322585,0.0,0.004996148787188903],[0.14355885269113103,0.0,0.40382657129860616,0.0,0.2602677186074751,0.0,0.43067655807339306,0.0,0.11887276750430946,0.43067655807339306,0.0,0.12111836717766462,0.43067655807339306,0.0,0.1161576869064624,0.0,0.0,0.0022455996733551863,0.0,0.0,-0.002715080597847037],[0.6154226775360514,0.16666666666666666,0.5132314787418083,0.0,-0.10219119879424306,-0.16666666666666666,0.42337259960025114,0.0,0.030032895426506712,0.42337259960025114,0.0,0.029610405485425092,0.42337259960025114,0.0,0.023296586740382156,0.0,0.0,-0.00042248994108162394,0.0,0.0,-0.006736308686124559],[0.6154226775360514,0.3333333333333333,0.5833333333333334,0.5,-0.03208934420271802,0.16666666666666666,0.6269765845238192,0.3333333333333333,0.18336551615227692,0.648798210119062,0.3333333333333333,0.1816078958754245,0.7103099178571526,0.5,0.17819932580852904,-0.02182162559524292,0.0,-0.0017576202768524011,-0.08333333333333333,-0.16666666666666666,-0.005166190343747867],[0.16963042680099985,0.0,0.13625489421798911,0.0,-0.03337553258301074,0.0,0.9384882922619097,0.8333333333333334,0.27601755484995333,0.9384882922619097,0.8333333333333334,0.28003594531330306,0.9384882922619097,0.8333333333333334,0.24759040495701926,0.0,0.0,0.004018390463349651,0.0,0.0,-0.0284271498929341],[1.0,1.0,0.9384882922619097,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,1.0,1.0,0.043730324615461634,1.0,1.0,0.041072989423136606,1.0,1.0,0.035619012707310334,0.0,0.0,-0.0026573351923250207,0.0,0.0,-0.008111311908151286],[0.14780880120575693,0.0,0.21228426907818054,0.0,0.0644754678724236,0.0,0.48844609301223213,0.0,0.06455950080594522,0.48844609301223213,0.0,0.06295544212491255,0.48844609301223213,0.0,0.06699576464712527,0.0,0.0,-0.0016040586810326732,0.0,0.0,0.002436263841180054],[0.6183864376703845,0.16666666666666666,0.4487560108693847,0.0,-0.16963042680099985,-0.16666666666666666,0.4487560108693847,0.0,0.44625060695784935,0.543643251190486,0.16666666666666666,0.4466248313094936,0.543643251190486,0.16666666666666666,0.4374784552788135,-0.09488724032110114,-0.16666666666666666,0.0003742243516441808,-0.09488724032110114,-0.16666666666666666,-0.008772151679035814],[0.13625489421798911,0.0,0.23410589467342346,0.0,0.09785100045543434,0.0,0.08333333333333333,0.0,0.3092596451750749,0.08333333333333333,0.0,0.3110316949000164,0.08333333333333333,0.0,0.2828536446389207,0.0,0.0,0.0017720497249415258,0.0,0.0,-0.02640600053615418],[0.0,0.0,0.29136765389688796,0.0,0.29136765389688796,0.0,0.0,0.0,0.09499456942472172,0.0,0.0,0.09510973120649595,0.0,0.0,0.0985434129397363,0.0,0.0,0.00011516178177425758,0.0,0.0,0.003548843515014601],[0.4871599046319394,0.0,0.3436010519408084,0.16666666666666666,-0.143558852691131,0.16666666666666666,0.3862548942179891,0.0,0.13648140367170591,0.3862548942179891,0.0,0.13620011199865417,0.40807651981323206,0.0,0.1363660240370477,0.0,0.0,-0.00028129167305174316,-0.02182162559524292,0.0,-0.0001153796346581898],[0.16666666666666666,0.0,0.17693438527414176,0.0,0.010267718607475098,0.0,0.08333333333333333,0.0,0.12731153104503207,0.08333333333333333,0.0,0.1280311673439906,0.08333333333333333,0.0,0.12047189814571847,0.0,0.0,0.0007196362989585234,0.0,0.0,-0.006839632899313602],[0.5029637601343332,0.3333333333333333,0.541367653896888,0.3333333333333333,0.038403893762554764,0.0,0.30292156088465577,0.16666666666666666,0.25927321125334435,0.30292156088465577,0.16666666666666666,0.2596026208704341,0.4695882275513224,0.3333333333333333,0.2594997764381382,0.0,0.0,0.0003294096170897339,-0.16666666666666666,-0.16666666666666666,0.00022656518479385648],[0.6884882922619097,0.5,0.4196304268009999,0.16666666666666666,-0.26885786546090973,-0.3333333333333333,0.0,0.0,0.18291657675559206,0.0,0.0,0.18271479289295156,0.0,0.0,0.19901849311230155,0.0,0.0,-0.00020178386264046422,0.0,0.0,0.016101916356709513],[0.0644754678724236,0.0,0.33629709346766656,0.16666666666666666,0.2718216255952429,0.16666666666666666,0.33629709346766656,0.16666666666666666,0.19779478780969148,0.33629709346766656,0.16666666666666666,0.19665923631000673,0.23114213453909027,0.16666666666666666,0.20057209139271467,0.0,0.0,-0.0011355514996847379,0.10515495892857625,0.0,0.0027773035830231997],[0.9384882922619097,0.8333333333333334,0.8769765845238192,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,0.6517619702533953,0.16666666666666666,0.10384504526876727,0.6517619702533953,0.16666666666666666,0.10556808115660488,0.7132736779914857,0.3333333333333333,0.10929191912830144,0.0,0.0,0.001723035887837613,-0.061511707738090414,-0.16666666666666666,0.0054468738595341605]],"lastfm1k":[[0.39780880120575696,0.16666666666666666,1.0,1.0,0.6021911987942431,0.8333333333333334,1.0,1.0,0.00855841092422838,1.0,1.0,0.008220128793968445,1.0,1.0,0.010236386659981427,0.0,0.0,-0.00033828213025993573,0.0,0.0,0.001677975735753047],[0.3747009872302213,0.0,0.17693438527414176,0.0,-0.19776660195607954,0.0,0.28208934420271803,0.0,0.23611621884011777,0.28208934420271803,0.0,0.2352176243122084,0.28208934420271803,0.0,0.2801896271620668,0.0,0.0,-0.0008985945279093494,0.0,0.0,0.04407340832194908],[0.4153804782863739,0.0,1.0,1.0,0.5846195217136261,1.0,1.0,1.0,0.15653328594570518,1.0,1.0,0.15608636859219993,1.0,1.0,0.18305702437488933,0.0,0.0,-0.0004469173535052629,0.0,0.0,0.026523738429184106],[0.532089344202718,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.3448872403211012,0.5,0.8769765845238192,0.6666666666666666,0.03315690909097573,0.8769765845238192,0.6666666666666666,0.03392031523582446,0.9384882922619097,0.8333333333333334,0.03612958895545398,0.0,0.0,0.000763406144848734,-0.061511707738090414,-0.16666666666666666,0.002972679864478246],[0.30292156088465577,0.0,0.6706198357143052,0.16666666666666666,0.3676982748296493,0.16666666666666666,0.6269765845238192,0.16666666666666666,0.07540889920534376,0.6269765845238192,0.16666666666666666,0.0728906214865747,0.5436432511904858,0.16666666666666666,0.08230094066027455,0.0,0.0,-0.0025182777187690688,0.08333333333333333,0.0,0.0068920414549307795],[0.23844609301223219,0.0,0.42989814540847493,0.0,0.19145205239624277,0.0,0.6309297535714576,0.0,0.15538451155098143,0.6309297535714576,0.0,0.15401412146109575,0.5039531690476383,0.0,0.175818909123402,0.0,0.0,-0.0013703900898857097,0.12697658452381919,0.0,0.020434397572420528],[0.8333333333333334,0.8333333333333334,0.15511275967889884,0.0,-0.6782205736544346,-0.8333333333333334,0.2487138116197073,0.0,0.05569204595572915,0.2487138116197073,0.0,0.05113178458097794,0.2487138116197073,0.0,0.05574330686480913,0.0,0.0,-0.004560261374751218,0.0,0.0,5.126090907999186e-05],[0.38724430313129427,0.0,0.16666666666666666,0.16666666666666666,-0.2205776364646276,0.16666666666666666,0.30588532101898896,0.0,0.14547840691656586,0.30588532101898896,0.0,0.144074075739943,0.30588532101898896,0.0,0.12702979597618946,0.0,0.0,-0.0014043311766228708,0.0,0.0,-0.01844861094037639],[0.13625489421798911,0.0,0.20073036209041273,0.0,0.0644754678724236,0.0,0.27250978843597823,0.0,0.09946763797168638,0.27250978843597823,0.0,0.10051642259873737,0.27981374690912014,0.0,0.09984732948643166,0.0,0.0,0.001048784627051009,-0.007303958473141904,0.0,0.00037969151474529644],[0.29867161237002987,0.0,0.14355885269113103,0.0,-0.15511275967889884,0.0,0.14355885269113103,0.0,0.11152796825232518,0.14355885269113103,0.0,0.11046855933377209,0.07177942634556551,0.0,0.1102596037710641,0.0,0.0,-0.001059408918553107,0.07177942634556551,0.0,-0.001268364481261092],[0.20803432056355464,0.0,0.29561760241151386,0.0,0.08758328184795926,0.0,0.07177942634556551,0.0,0.21623639669187214,0.07177942634556551,0.0,0.21972349626038534,0.13625489421798911,0.0,0.22243564069225372,0.0,0.0,0.0034870995685131433,-0.0644754678724236,0.0,0.006199244000381538],[0.5539109697979608,0.0,1.0,1.0,0.446089030202039,1.0,1.0,1.0,0.05972334704668781,0.9166666666666666,0.8333333333333334,0.061021001155855514,0.9166666666666666,0.8333333333333334,0.06961365007567964,0.08333333333333333,0.16666666666666666,0.0012976541091677032,0.08333333333333333,0.16666666666666666,0.009890303028991835],[0.4110402799475652,0.0,0.5644754678724236,0.16666666666666666,0.15343518792485836,0.16666666666666666,0.7539531690476383,0.3333333333333333,0.15390666028024882,0.7539531690476383,0.3333333333333333,0.15086403752163172,0.793643251190486,0.5,0.13972593923407958,0.0,0.0,-0.0030426227586171084,-0.03969008214284749,-0.16666666666666666,-0.014180721046169256],[0.568428636920062,0.0,0.5820471449530406,0.16666666666666666,0.013618508032978649,0.16666666666666666,0.5820471449530406,0.16666666666666666,0.15061190813262884,0.5820471449530406,0.16666666666666666,0.14989031562904995,0.5820471449530406,0.16666666666666666,0.15466183993195098,0.0,0.0,-0.0007215925035788927,0.0,0.0,0.004049931799322145],[0.3102255193577977,0.0,0.543643251190486,0.3333333333333333,0.23341773183268813,0.3333333333333333,0.5872865023809717,0.0,0.2048618737655766,0.5872865023809717,0.0,0.20417784503292127,0.6091081279762146,0.0,0.2101994650544908,0.0,0.0,-0.0006840287326553268,-0.02182162559524292,0.0,0.005337591288914198],[0.0,0.0,1.0,1.0,1.0,1.0,0.9384882922619097,0.8333333333333334,0.36205422300714973,0.9384882922619097,0.8333333333333334,0.3629058728971648,0.9384882922619097,0.8333333333333334,0.33400163005796246,0.0,0.0,0.0008516498900151178,0.0,0.0,-0.028052592949187216],[0.4798559461587975,0.0,0.3600930702839375,0.0,-0.11976287587486008,0.0,0.36739702875707936,0.0,0.18480284610772355,0.36739702875707936,0.0,0.18296069759700848,0.30292156088465577,0.0,0.17534635632223605,0.0,0.0,-0.0018421485107150398,0.0644754678724236,0.0,-0.009456489785487443],[0.8769765845238192,0.6666666666666666,1.0,1.0,0.12302341547618083,0.3333333333333333,1.0,1.0,0.0180735277851499,1.0,1.0,0.01812158223468481,1.0,1.0,0.01770314051563095,0.0,0.0,4.805444953491104e-05,0.0,0.0,-0.00037038726951895226],[0.3965226128254642,0.0,0.46030991785715253,0.0,0.0637873050316883,0.0,0.5466070113248191,0.0,0.16658064613010512,0.5466070113248191,0.0,0.17174808078863332,0.5466070113248191,0.0,0.1556157183712447,0.0,0.0,0.00516743465852822,0.0,0.0,-0.0109649277588604],[0.16963042680099985,0.0,0.42762254811487704,0.0,0.2579921213138772,0.0,0.4507303620904127,0.0,0.10979728022078157,0.4507303620904127,0.0,0.10866139973048196,0.5102677186074751,0.0,0.09848648599003791,0.0,0.0,-0.0011358804902996053,-0.05953735651706238,0.0,-0.011310794230743645],[0.25,0.0,0.4153804782863739,0.0,0.16538047828637395,0.0,0.4153804782863739,0.0,0.2436461758794171,0.4153804782863739,0.0,0.23814055433747797,0.5757325953932039,0.0,0.2119338533307679,0.0,0.0,-0.005505621541939137,-0.16035211710682992,0.0,-0.031712322548649245],[0.0,0.0,0.27250978843597823,0.0,0.27250978843597823,0.0,0.14780880120575693,0.0,0.1416478971405642,0.14780880120575693,0.0,0.1407111399739022,0.14780880120575693,0.0,0.1699349740049351,0.0,0.0,-0.0009367571666620123,0.0,0.0,0.028287076864370913],[0.30292156088465577,0.0,0.6051549589285763,0.5,0.30223339804392046,0.5,0.5102677186074751,0.16666666666666666,0.19145465480540916,0.4269343852741418,0.16666666666666666,0.19263237772235675,0.4269343852741418,0.16666666666666666,0.2001009515180617,0.08333333333333333,0.0,0.0011777229169475448,0.08333333333333333,0.0,0.008646296712652506],[0.3204932379652728,0.0,0.648798210119062,0.3333333333333333,0.3283049721537893,0.3333333333333333,0.6051549589285763,0.5,0.1294507409094744,0.6051549589285763,0.5,0.12937100254992825,0.5436432511904858,0.3333333333333333,0.13437721478728207,0.0,0.0,-7.973835954615029e-05,0.061511707738090414,0.16666666666666666,0.004926473877807658],[0.4153804782863739,0.0,0.13625489421798911,0.0,-0.27912558406838484,0.0,0.13625489421798911,0.0,0.13206348023728637,0.07177942634556551,0.0,0.131378071795977,0.13625489421798911,0.0,0.11335635031856482,0.0644754678724236,0.0,-0.0006854084413093732,0.0,0.0,-0.01870712991872154],[0.8362970934676666,0.6666666666666666,0.3558431217693116,0.0,-0.4804539716983549,-0.6666666666666666,0.3558431217693116,0.0,0.09606674145545156,0.3558431217693116,0.0,0.09344662478387857,0.36314708024245346,0.0,0.08739053812698537,0.0,0.0,-0.002620116671572968,-0.007303958473141904,0.0,-0.008676203328466173],[0.8217794263455654,0.6666666666666666,0.5016775717540404,0.0,-0.320101854591525,-0.6666666666666666,0.49871381161970724,0.0,0.06650056637219805,0.49871381161970724,0.0,0.06700311308050728,0.49871381161970724,0.0,0.06574719323526523,0.0,0.0,0.0005025467083092377,0.0,0.0,-0.0007533731369328281],[0.9384882922619097,0.8333333333333334,0.8154648767857289,0.5,-0.12302341547618083,-0.3333333333333333,0.793643251190486,0.5,0.08234125192678399,0.793643251190486,0.5,0.08164518849836902,0.6914520523962429,0.3333333333333333,0.09308083696723979,0.0,0.0,-0.0006960634284149714,0.10219119879424306,0.16666666666666666,0.01073958504045578],[0.4943736132808986,0.0,0.6914520523962429,0.3333333333333333,0.1970784391153442,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.14984871898216925,0.8769765845238192,0.6666666666666666,0.14763623231108977,0.8769765845238192,0.6666666666666666,0.16222780867483474,0.0,0.0,-0.0022124866710794664,0.0,0.0,0.012379089692665516],[0.13625489421798911,0.0,0.8769765845238192,0.6666666666666666,0.74072169030583,0.6666666666666666,1.0,1.0,0.053960289314168186,1.0,1.0,0.05413769227238266,0.9384882922619097,0.8333333333333334,0.03793763356770342,0.0,0.0,0.0001774029582144772,0.061511707738090414,0.16666666666666666,-0.016022655746464765],[0.37895093574484723,0.16666666666666666,0.13625489421798911,0.0,-0.2426960415268581,-0.16666666666666666,0.0644754678724236,0.0,0.19927231345862806,0.0644754678724236,0.0,0.20111402453264085,0.10515495892857625,0.0,0.18563407244359212,0.0,0.0,0.0018417110740127328,-0.04067949105615265,0.0,-0.013638241015036015],[0.36739702875707936,0.0,0.532089344202718,0.0,0.16469231544563864,0.0,0.48844609301223213,0.0,0.02807822266597622,0.48844609301223213,0.0,0.02770521178172296,0.48844609301223213,0.0,0.029742586794037112,0.0,0.0,-0.000373010884253259,0.0,0.0,0.0016643641280608909],[0.648798210119062,0.16666666666666666,0.692441461309548,0.16666666666666666,0.04364325119048584,0.0,0.6309297535714576,0.0,0.016987470276038724,0.6309297535714576,0.0,0.016832547145692177,0.6309297535714576,0.0,0.020168393644998225,0.0,0.0,-0.00015492313034654506,0.0,0.0,0.003180923368959504],[0.546607011324819,0.0,0.40807651981323206,0.0,-0.138530491511587,0.0,0.5350531043370511,0.0,0.2669402048842145,0.5350531043370511,0.0,0.2648294894228859,0.4705776364646275,0.0,0.2528686768607464,0.0,0.0,-0.0021107154613286155,0.0644754678724236,0.0,-0.014071528023468118],[0.2718216255952429,0.16666666666666666,0.532089344202718,0.16666666666666666,0.2602677186074751,0.0,0.5059275202686665,0.16666666666666666,0.09883554321140424,0.57040298814109,0.16666666666666666,0.10037155394095808,0.4652480292125138,0.16666666666666666,0.10356192902542542,-0.0644754678724236,0.0,0.0015360107295538294,0.04067949105615265,0.0,0.004726385814021179],[0.4768921860244643,0.16666666666666666,1.0,1.0,0.5231078139755357,0.8333333333333334,1.0,1.0,0.23537450033477822,1.0,1.0,0.2406496598569757,1.0,1.0,0.24855218310576452,0.0,0.0,0.005275159522197484,0.0,0.0,0.01317768277098629],[0.07177942634556551,0.0,1.0,1.0,0.9282205736544346,1.0,0.9384882922619097,0.8333333333333334,0.08661026622419327,0.9384882922619097,0.8333333333333334,0.08530833598782844,0.8769765845238192,0.6666666666666666,0.10620054249240084,0.0,0.0,-0.001301930236364839,0.061511707738090414,0.16666666666666666,0.01959027626820756],[0.36739702875707936,0.0,0.36314708024245346,0.0,-0.004249948514625919,0.0,0.3247431864798987,0.0,0.3159909421818907,0.3247431864798987,0.0,0.3218241832640982,0.3558431217693116,0.0,0.3478878479307029,0.0,0.0,0.005833241082207376,-0.03109993528941286,0.0,0.031896905748812196],[0.543643251190486,0.16666666666666666,0.14355885269113103,0.0,-0.4000843984993548,-0.16666666666666666,0.0,0.0,0.286610174643232,0.0,0.0,0.28852393447788754,0.0,0.0,0.2811555217437514,0.0,0.0,0.0019137598346555252,0.0,0.0,-0.005454652899480627],[0.2718216255952429,0.0,0.6038687705482836,0.16666666666666666,0.3320471449530406,0.16666666666666666,0.5205354372149502,0.0,0.03739415293959021,0.5205354372149502,0.0,0.037791205574580315,0.5205354372149502,0.0,0.038876007594793545,0.0,0.0,0.0003970526349901071,0.0,0.0,0.0014818546552033346],[0.692441461309548,0.16666666666666666,0.29136765389688796,0.0,-0.4010738074126599,-0.16666666666666666,0.34428921478154373,0.0,0.14831724249534864,0.34428921478154373,0.0,0.14911056535248382,0.34428921478154373,0.0,0.14216406234213372,0.0,0.0,0.0007933228571351866,0.0,0.0,-0.0061531801532149185],[0.2602677186074751,0.0,0.6091081279762146,0.0,0.34884040936873956,0.0,0.6091081279762146,0.0,0.10102441561250564,0.6091081279762146,0.0,0.1013876128357783,0.6091081279762146,0.0,0.10947068495705674,0.0,0.0,0.00036319722327264446,0.0,0.0,0.008446269344551099],[0.3922726643108383,0.0,0.44145205239624286,0.16666666666666666,0.049179388085404487,0.16666666666666666,0.44145205239624286,0.16666666666666666,0.09664450082628671,0.44145205239624286,0.16666666666666666,0.09587923079933014,0.44145205239624286,0.16666666666666666,0.08957850995721289,0.0,0.0,-0.0007652700269565731,0.0,0.0,-0.007065990869073814],[0.3247431864798987,0.0,0.35811871906290943,0.0,0.03337553258301074,0.0,0.3654226775360514,0.0,0.1878986810494836,0.3654226775360514,0.0,0.18327534096973216,0.429898145408475,0.0,0.1812145606312556,0.0,0.0,-0.004623340079751425,-0.0644754678724236,0.0,-0.0066841204182280164],[0.24140985314656538,0.0,0.6091081279762146,0.0,0.3676982748296492,0.0,0.543643251190486,0.0,0.04012862884153083,0.543643251190486,0.0,0.03976733767068771,0.5218216255952429,0.0,0.040242956138220994,0.0,0.0,-0.000361291170843119,0.02182162559524292,0.0,0.00011432729669016291],[0.0644754678724236,0.0,0.7539531690476385,0.3333333333333333,0.6894777011752149,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.048299103127554144,0.8769765845238192,0.6666666666666666,0.0487732196328348,0.8769765845238192,0.6666666666666666,0.054524296358863474,0.0,0.0,0.0004741165052806577,0.0,0.0,0.00622519323130933],[0.429898145408475,0.0,0.30292156088465577,0.0,-0.12697658452381919,0.0,0.23844609301223219,0.0,0.0618193623963301,0.23844609301223219,0.0,0.061991746682124815,0.21958822755132246,0.0,0.05853098753572745,0.0,0.0,0.00017238428579471454,0.01885786546090973,0.0,-0.0032883748606026436],[0.8551549589285763,0.6666666666666666,0.08333333333333333,0.0,-0.7718216255952429,-0.6666666666666666,0.0,0.0,0.10282411090859889,0.0,0.0,0.1024886156996229,0.0,0.0,0.08480517102535069,0.0,0.0,-0.0003354952089759785,0.0,0.0,-0.018018939883248177],[0.0644754678724236,0.0,0.6091081279762146,0.0,0.5446326601037911,0.0,0.793643251190486,0.5,0.2129320346749262,0.793643251190486,0.5,0.20766629454695607,0.793643251190486,0.5,0.22245821422978573,0.0,0.0,-0.005265740127970128,0.0,0.0,0.009526179554859548],[0.20073036209041273,0.0,0.14780880120575693,0.0,-0.05292156088465578,0.0,0.0644754678724236,0.0,0.08047440311699054,0.21228426907818054,0.0,0.08123756796626379,0.0644754678724236,0.0,0.08268133662750236,-0.14780880120575693,0.0,0.0007631648492732526,0.0,0.0,0.002206933510511814],[0.22689218602446437,0.0,0.8769765845238192,0.6666666666666666,0.6500843984993548,0.6666666666666666,1.0,1.0,0.22560800015196544,1.0,1.0,0.23274029605577082,0.9384882922619097,0.8333333333333334,0.21753970062155856,0.0,0.0,0.007132295903805391,0.061511707738090414,0.16666666666666666,-0.008068299530406888],[1.0,1.0,0.429898145408475,0.0,-0.570101854591525,-1.0,0.3131892794921309,0.0,0.398542697023096,0.3131892794921309,0.0,0.40188016528895315,0.42259418693533307,0.0,0.43974778965854866,0.0,0.0,0.0033374682658570873,-0.10940490744320215,0.0,0.041205092635452654],[0.1289509357448472,0.0,0.15511275967889884,0.0,0.026161823934051632,0.0,0.3515931732546857,0.0,0.2840721377553142,0.3515931732546857,0.0,0.287580780690296,0.22689218602446437,0.0,0.2956394178905088,0.0,0.0,0.003508642934981761,0.12470098723022129,0.0,0.011567280135194527],[0.8769765845238192,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.0945357878375276,0.9384882922619097,0.8333333333333334,0.09306178658514801,0.9384882922619097,0.8333333333333334,0.08108295560309035,0.0,0.0,-0.0014740012523796104,0.0,0.0,-0.013452832234437252],[0.22689218602446437,0.0,0.21958822755132246,0.0,-0.007303958473141904,0.0,0.16666666666666666,0.0,0.0680109086408709,0.16666666666666666,0.0,0.06975058756153348,0.16666666666666666,0.0,0.06741689902192703,0.0,0.0,0.0017396789206625771,0.0,0.0,-0.0005940096189438717],[0.24140985314656538,0.0,1.0,1.0,0.7585901468534346,1.0,0.8769765845238192,0.6666666666666666,0.11560767968790431,0.8769765845238192,0.6666666666666666,0.11421264904950429,0.9384882922619097,0.8333333333333334,0.1217025880085169,0.0,0.0,-0.0013950306384000021,-0.061511707738090414,-0.16666666666666666,0.006094908320612568],[0.48114213453909027,0.3333333333333333,0.29561760241151386,0.16666666666666666,-0.18552453212757639,-0.16666666666666666,0.3392608536019997,0.0,0.23089805727680537,0.2747853857295761,0.0,0.2344684565745795,0.40077256134009015,0.16666666666666666,0.2251748791319533,0.0644754678724236,0.0,0.0035703992977740486,-0.061511707738090414,-0.16666666666666666,-0.0057231781448521145],[0.4203185896417352,0.0,0.7007303620904127,0.5,0.28041177244867754,0.5,0.555885321018989,0.16666666666666666,0.03179913116349913,0.6173970287570794,0.3333333333333333,0.031340626450025964,0.6392186543523223,0.3333333333333333,0.03170356904802412,-0.061511707738090414,-0.16666666666666666,-0.0004585047134731598,-0.08333333333333333,-0.16666666666666666,-9.556211547500337e-05],[0.13625489421798911,0.0,0.17693438527414176,0.0,0.04067949105615265,0.0,0.07177942634556551,0.0,0.053962016748861495,0.17693438527414176,0.0,0.05357883983538372,0.07177942634556551,0.0,0.05220561240200151,-0.10515495892857625,0.0,-0.00038317691347778196,0.0,0.0,-0.0017564043468599813],[0.2652058299628363,0.0,0.6081187190629095,0.3333333333333333,0.34291288910007306,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.24053045307647467,0.8769765845238192,0.6666666666666666,0.24143043523451127,0.7747853857295762,0.5,0.24247914134075413,0.0,0.0,0.0008999821580365728,0.10219119879424306,0.16666666666666666,0.001948688264279454],[0.0,0.0,0.8978088012057569,0.8333333333333334,0.8978088012057569,0.8333333333333334,0.8978088012057569,0.8333333333333334,0.3641903207624662,0.8978088012057569,0.8333333333333334,0.36140483771876736,1.0,1.0,0.3498168807402444,0.0,0.0,-0.002785483043698906,-0.10219119879424306,-0.16666666666666666,-0.014373440022221892],[0.2602677186074751,0.0,0.9384882922619097,0.8333333333333334,0.6782205736544346,0.8333333333333334,1.0,1.0,0.019104682628014468,1.0,1.0,0.019175296335922264,1.0,1.0,0.016584664411581688,0.0,0.0,7.061370790779684e-05,0.0,0.0,-0.00252001821643278],[0.5631892794921308,0.16666666666666666,1.0,1.0,0.4368107205078691,0.8333333333333334,1.0,1.0,0.3703358550691332,1.0,1.0,0.37169776029578605,1.0,1.0,0.37275054492242593,0.0,0.0,0.0013619052266528782,0.0,0.0,0.002414689853292721],[0.45171977100371796,0.0,1.0,1.0,0.548280228996282,1.0,1.0,1.0,0.11694004069170373,1.0,1.0,0.1197719022368674,1.0,1.0,0.11756777001640194,0.0,0.0,0.002831861545163669,0.0,0.0,0.0006277293246981898],[0.5872865023809717,0.0,0.4196304268009999,0.0,-0.16765607557997184,0.0,0.5654648767857288,0.0,0.0595452344394338,0.5654648767857288,0.0,0.06151722857330263,0.5654648767857288,0.0,0.06180989561704491,0.0,0.0,0.001971994133868823,0.0,0.0,0.00226466117761111],[0.3515931732546856,0.0,0.648798210119062,0.16666666666666666,0.29720503686437644,0.16666666666666666,0.7321315434523954,0.3333333333333333,0.027417110765107316,0.7321315434523954,0.3333333333333333,0.02546569635617162,0.7103099178571526,0.3333333333333333,0.02627102441107119,0.0,0.0,-0.0019514144089356979,0.02182162559524292,0.0,-0.0011460863540361215],[0.3174392280067568,0.0,0.5277491458639093,0.0,0.2103099178571525,0.0,0.5641786884054362,0.0,0.13918807029683608,0.5641786884054362,0.0,0.1395447795003271,0.4943736132808986,0.0,0.13151814415745164,0.0,0.0,0.00035670920349100836,0.06980507512453747,0.0,-0.007669926139384438],[0.20073036209041273,0.0,0.36314708024245346,0.0,0.16241671815204076,0.0,0.4756059976441716,0.0,0.27238690565306983,0.4756059976441716,0.0,0.26904979444899496,0.4756059976441716,0.0,0.2667344647401996,0.0,0.0,-0.0033371112040749087,0.0,0.0,-0.005652440912870278],[0.21958822755132246,0.0,1.0,1.0,0.7804117724486775,1.0,1.0,1.0,0.18617460978626524,1.0,1.0,0.18476490365459697,1.0,1.0,0.1845381662192338,0.0,0.0,-0.0014097061316683084,0.0,0.0,-0.001636443567031488],[0.0,0.0,0.22689218602446437,0.0,0.22689218602446437,0.0,0.22689218602446437,0.0,0.09955267989654919,0.22689218602446437,0.0,0.09905798806995969,0.2602677186074751,0.0,0.09786481209255611,0.0,0.0,-0.0004946918265894756,-0.03337553258301074,0.0,-0.0016878678039930458],[0.4821315434523954,0.0,0.31546487678572877,0.0,-0.16666666666666666,0.0,0.21228426907818054,0.0,0.20248509025520278,0.21228426907818054,0.0,0.20253483621132728,0.21228426907818054,0.0,0.20753487991321962,0.0,0.0,4.974595612452249e-05,0.0,0.0,0.005049789658016845],[0.15511275967889884,0.0,0.6309297535714576,0.0,0.47581699389255877,0.0,0.692441461309548,0.16666666666666666,0.20297945068532589,0.692441461309548,0.16666666666666666,0.20600422952398553,0.7539531690476383,0.3333333333333333,0.20618413998371318,0.0,0.0,0.0030247788386596566,-0.061511707738090414,-0.16666666666666666,0.0032046892983872977],[0.4798559461587975,0.0,0.6590659287265374,0.16666666666666666,0.17920998256773965,0.16666666666666666,0.7539531690476383,0.3333333333333333,0.0985095745698199,0.7539531690476383,0.3333333333333333,0.1003671926247048,0.7539531690476383,0.3333333333333333,0.10105771390050448,0.0,0.0,0.001857618054884896,0.0,0.0,0.002548139330684564],[0.10515495892857625,0.0,0.3654226775360514,0.0,0.2602677186074751,0.0,0.44441581253057594,0.0,0.12630701999975757,0.44441581253057594,0.0,0.1266170367428301,0.44441581253057594,0.0,0.1288785945460015,0.0,0.0,0.0003100167430725185,0.0,0.0,0.0025715745462439516],[0.20073036209041273,0.0,0.5674392280067568,0.3333333333333333,0.36670886591634405,0.3333333333333333,0.8154648767857289,0.5,0.11521835309047752,0.7747853857295762,0.5,0.11476273121867851,0.7341058946734235,0.5,0.11816745167860382,0.04067949105615265,0.0,-0.00045562187179901966,0.0813589821123053,0.0,0.0029490985881262858],[0.0,0.0,0.5423570628101931,0.0,0.5423570628101931,0.0,0.5102677186074751,0.0,0.16388880327668887,0.5102677186074751,0.0,0.1605782453968204,0.5102677186074751,0.0,0.16743806537198594,0.0,0.0,-0.003310557879868494,0.0,0.0,0.003549262095297079],[0.23410589467342346,0.0,0.679898145408475,0.3333333333333333,0.4457922507350515,0.3333333333333333,0.575732595393204,0.0,0.1276696755692789,0.5423570628101931,0.0,0.1291303727740553,0.568428636920062,0.0,0.13299703482697797,0.03337553258301074,0.0,0.0014606972047763935,0.007303958473141904,0.0,0.005327359257699046],[0.2103099178571525,0.0,1.0,1.0,0.7896900821428474,1.0,1.0,1.0,0.011910369095276457,1.0,1.0,0.011543264287136817,1.0,1.0,0.009737195919506569,0.0,0.0,-0.000367104808139639,0.0,0.0,-0.002173173175769889],[0.6769343852741417,0.3333333333333333,1.0,1.0,0.3230656147258582,0.6666666666666666,1.0,1.0,0.029505735666743207,1.0,1.0,0.029004807205341904,1.0,1.0,0.038758325721942315,0.0,0.0,-0.0005009284614013041,0.0,0.0,0.009252590055199104],[0.4110402799475652,0.0,0.3965226128254642,0.0,-0.014517667122101008,0.0,0.19342640361727081,0.0,0.24113524218730864,0.19342640361727081,0.0,0.2466711527540355,0.19342640361727081,0.0,0.2403383842452179,0.0,0.0,0.00553591056672684,0.0,0.0,-0.0007968579420907599],[0.0644754678724236,0.0,0.20803432056355464,0.0,0.14355885269113103,0.0,0.4537843720489287,0.0,0.09508981843666599,0.4537843720489287,0.0,0.09284161967605216,0.4537843720489287,0.0,0.09442932358178187,0.0,0.0,-0.0022481987606138344,0.0,0.0,-0.0006604948548841217],[0.2487138116197073,0.0,0.7529637601343332,0.5,0.5042499485146259,0.5,0.8144754678724236,0.6666666666666666,0.05922272430131284,0.8144754678724236,0.6666666666666666,0.058927646305588464,0.9166666666666666,0.8333333333333334,0.05297815284361449,0.0,0.0,-0.0002950779957243762,-0.10219119879424306,-0.16666666666666666,-0.006244571457698349],[0.9384882922619097,0.8333333333333334,0.20803432056355464,0.0,-0.730453971698355,-0.8333333333333334,0.32237733936211804,0.0,0.2740442689533908,0.32237733936211804,0.0,0.2790753497411265,0.32237733936211804,0.0,0.2687187984015477,0.0,0.0,0.005031080787735686,0.0,0.0,-0.005325470551843094],[0.5757325953932039,0.0,0.5568747299322941,0.0,-0.01885786546090973,0.0,0.48281970629313076,0.0,0.021637644229994344,0.4943736132808986,0.0,0.02156865263593612,0.5443314140312211,0.16666666666666666,0.021705796113212345,-0.011553906987767823,0.0,-6.899159405822273e-05,-0.061511707738090414,-0.16666666666666666,6.815188321799854e-05],[0.19342640361727081,0.0,0.4821315434523954,0.0,0.28870513983512464,0.0,0.4705776364646275,0.0,0.02566721577428681,0.4372021038816168,0.0,0.026213155607652857,0.4384882922619096,0.0,0.024536773302648234,0.03337553258301074,0.0,0.0005459398333660498,0.03208934420271802,0.0,-0.0011304424716385767],[0.2747853857295761,0.0,0.13625489421798911,0.0,-0.138530491511587,0.0,0.21958822755132246,0.0,0.3564906904928939,0.14780880120575693,0.0,0.3661675773480924,0.21228426907818054,0.0,0.4051499947883412,0.07177942634556551,0.0,0.00967688685519853,0.007303958473141904,0.0,0.048659304295447285],[0.546607011324819,0.0,0.2718216255952429,0.0,-0.2747853857295761,0.0,0.2718216255952429,0.0,0.09466885948046168,0.2718216255952429,0.0,0.09278194972694644,0.2718216255952429,0.0,0.08369172753825486,0.0,0.0,-0.0018869097535152476,0.0,0.0,-0.010977131942206812],[0.4196304268009999,0.0,0.1289509357448472,0.0,-0.29067949105615265,0.0,0.19342640361727081,0.0,0.15673315397894658,0.19342640361727081,0.0,0.16007458705595967,0.1289509357448472,0.0,0.16093508482162044,0.0,0.0,0.00334143307701308,0.0644754678724236,0.0,0.0042019308426738495],[0.47255198768565565,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.46593630457625396,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.06700273420089305,0.9384882922619097,0.8333333333333334,0.06729284379227203,0.9384882922619097,0.8333333333333334,0.056908168263923135,0.0,0.0,0.00029010959137897306,0.0,0.0,-0.010094565936969911],[0.18848829226190958,0.0,1.0,1.0,0.8115117077380903,1.0,1.0,1.0,0.1042306588420961,1.0,1.0,0.10745913810237377,1.0,1.0,0.08532142238580513,0.0,0.0,0.003228479260277641,0.0,0.0,-0.01890923645629099],[0.782089344202718,0.5,0.27981374690912014,0.0,-0.5022755972935978,-0.5,0.3515931732546857,0.0,0.08230152147057544,0.3515931732546857,0.0,0.08043135615260809,0.3515931732546857,0.0,0.07548608830076782,0.0,0.0,-0.0018701653179673539,0.0,0.0,-0.006815433169807628],[0.1289509357448472,0.0,0.1289509357448472,0.0,0.0,0.0,0.1289509357448472,0.0,0.26567611516223494,0.1289509357448472,0.0,0.2695347153267252,0.1289509357448472,0.0,0.27620439482793674,0.0,0.0,0.0038586001644902133,0.0,0.0,0.010528279665701773],[0.14355885269113103,0.0,0.5029637601343332,0.16666666666666666,0.35940490744320214,0.16666666666666666,0.8154648767857289,0.5,0.1592739031588114,0.8154648767857289,0.5,0.15980516295470196,0.8154648767857289,0.5,0.1595461602652359,0.0,0.0,0.0005312597958905658,0.0,0.0,0.0002722571064244902],[0.0,0.0,0.21958822755132246,0.0,0.21958822755132246,0.0,0.21958822755132246,0.0,0.11119747222262784,0.21958822755132246,0.0,0.10942984021791946,0.39780880120575696,0.3333333333333333,0.09776863412369285,0.0,0.0,-0.0017676320047083805,-0.17822057365443447,-0.3333333333333333,-0.013428838098935003],[0.3320471449530406,0.0,0.3247431864798987,0.0,-0.007303958473141914,0.0,0.2579018714896944,0.0,0.1306072564993498,0.2579018714896944,0.0,0.13265283868134073,0.29858136254584705,0.0,0.11475729122286733,0.0,0.0,0.0020455821819908965,-0.04067949105615265,0.0,-0.01584996527648248],[0.14780880120575693,0.0,0.13625489421798911,0.0,-0.011553906987767823,0.0,0.2652058299628363,0.0,0.07979480538100099,0.2652058299628363,0.0,0.07949269476684621,0.32968129783525996,0.0,0.07534350162085864,0.0,0.0,-0.0003021106141547685,-0.0644754678724236,0.0,-0.0044513037601423555],[0.4051127596788988,0.16666666666666666,0.793643251190486,0.5,0.388530491511587,0.3333333333333333,1.0,1.0,0.05918106123482416,1.0,1.0,0.05792767037551561,1.0,1.0,0.054534494210415396,0.0,0.0,-0.0012533908593085356,0.0,0.0,-0.004646567024408764],[1.0,1.0,0.4705776364646277,0.0,-0.5294223635353723,-1.0,0.4705776364646277,0.0,0.1688331563539657,0.4705776364646277,0.0,0.16837660805505053,0.4705776364646277,0.0,0.14210788378642192,0.0,0.0,-0.0004565482989151923,0.0,0.0,-0.0267252725675438],[0.14355885269113103,0.0,0.7205776364646276,0.3333333333333333,0.5770187837734966,0.3333333333333333,0.7205776364646277,0.3333333333333333,0.062430147573496596,0.7205776364646277,0.3333333333333333,0.06180067716633017,0.7205776364646277,0.3333333333333333,0.06445210379209389,0.0,0.0,-0.0006294704071664357,0.0,0.0,0.002021956218597292],[0.36314708024245346,0.0,0.7539531690476383,0.3333333333333333,0.3908060888051848,0.3333333333333333,0.5872865023809717,0.0,0.14835908179579504,0.5872865023809717,0.0,0.14585597357058316,0.5872865023809717,0.0,0.1561572446280715,0.0,0.0,-0.0025031082252119025,0.0,0.0,0.00779816283227643],[0.10515495892857625,0.0,0.14780880120575693,0.0,0.042653842277180685,0.0,0.1289509357448472,0.0,0.11064879194353823,0.1289509357448472,0.0,0.11098199086989358,0.1289509357448472,0.0,0.10320311810873532,0.0,0.0,0.00033319892635533835,0.0,0.0,-0.007445673834802917],[0.18848829226190958,0.0,0.4755157478199888,0.0,0.28702745555807924,0.0,0.42031858964173513,0.0,0.08273192903184222,0.43187249662950294,0.0,0.08282541777268541,0.4609980806978878,0.0,0.08524970807170522,-0.011553906987767823,0.0,9.34887408432144e-05,-0.04067949105615265,0.0,0.0025177790398630026],[0.3102255193577977,0.0,1.0,1.0,0.6897744806422024,1.0,1.0,1.0,0.2764551397917468,1.0,1.0,0.2765654963523669,0.9384882922619097,0.8333333333333334,0.29433809542513384,0.0,0.0,0.0001103565606200527,0.061511707738090414,0.16666666666666666,0.017882955633387026],[0.3320471449530406,0.0,0.692441461309548,0.16666666666666666,0.3603943163565073,0.16666666666666666,0.6706198357143052,0.16666666666666666,0.02992726254910698,0.6706198357143052,0.16666666666666666,0.030766876842523713,0.6706198357143052,0.16666666666666666,0.03259813832600386,0.0,0.0,0.0008396142934167256,0.0,0.0,0.002670875776896876],[0.39780880120575696,0.0,1.0,1.0,0.6021911987942431,1.0,1.0,1.0,0.27532522218653405,1.0,1.0,0.273050129327798,1.0,1.0,0.2538024718727286,0.0,0.0,-0.0022750928587360413,0.0,0.0,-0.02152275031380539],[0.21228426907818054,0.0,0.2652058299628363,0.0,0.05292156088465578,0.0,0.4087646826539674,0.0,0.13124491658429233,0.4087646826539674,0.0,0.12990221096025661,0.4087646826539674,0.0,0.13071835383954614,0.0,0.0,-0.0013427056240356986,0.0,0.0,-0.0005265627447461856],[0.2602677186074751,0.0,0.07177942634556551,0.0,-0.18848829226190958,0.0,0.07177942634556551,0.0,0.04491309587861508,0.07177942634556551,0.0,0.0452165473535809,0.0,0.0,0.04012940020413389,0.0,0.0,0.000303451474965825,0.07177942634556551,0.0,-0.004783695674481181],[0.40382657129860605,0.0,0.07177942634556551,0.0,-0.3320471449530406,0.0,0.0,0.0,0.34209548975771575,0.0,0.0,0.34059408122886303,0.0,0.0,0.2928814735904663,0.0,0.0,-0.0015014085288526668,0.0,0.0,-0.04921401616724937],[0.23114213453909027,0.0,0.6309297535714576,0.0,0.3997876190323673,0.0,0.692441461309548,0.16666666666666666,0.11443061015484868,0.692441461309548,0.16666666666666666,0.1135264980484934,0.692441461309548,0.16666666666666666,0.11366878463840495,0.0,0.0,-0.0009041121063553006,0.0,0.0,-0.0007618255164437388],[0.15511275967889884,0.0,0.07177942634556551,0.0,-0.08333333333333333,0.0,0.07177942634556551,0.0,0.2734356167982112,0.07177942634556551,0.0,0.2717731600192273,0.0,0.0,0.24305240281579987,0.0,0.0,-0.0016624567789838265,0.07177942634556551,0.0,-0.03038321398241132],[0.21958822755132246,0.0,0.14355885269113103,0.0,-0.07602937486019143,0.0,0.36314708024245346,0.0,0.14019882774755246,0.36314708024245346,0.0,0.1395487227597749,0.36314708024245346,0.0,0.13601187133256357,0.0,0.0,-0.0006501049877776132,0.0,0.0,-0.004186956414988937],[0.30588532101898896,0.0,0.6987560108693848,0.3333333333333333,0.39287068985039575,0.3333333333333333,0.6987560108693848,0.3333333333333333,0.11256611346451166,0.6987560108693848,0.3333333333333333,0.10984902569685003,0.8551549589285763,0.6666666666666666,0.12265043118901846,0.0,0.0,-0.0027170877676616356,-0.15639894805919155,-0.3333333333333333,0.01008431772450682],[0.4051127596788988,0.0,0.793643251190486,0.5,0.388530491511587,0.5,0.6309297535714576,0.0,0.19663536295096326,0.6309297535714576,0.0,0.19499182943305615,0.6309297535714576,0.0,0.2107312986577312,0.0,0.0,-0.0016435335179070937,0.0,0.0,0.014095935706767912],[0.0,0.0,0.34853916329616963,0.0,0.34853916329616963,0.0,0.32237733936211804,0.0,0.18470705311724855,0.32237733936211804,0.0,0.18992965762297884,0.2579018714896944,0.0,0.2001857944096537,0.0,0.0,0.005222604505730314,0.0644754678724236,0.0,0.015478741292405169],[0.5654648767857288,0.16666666666666666,0.14355885269113103,0.0,-0.42190602409459776,-0.16666666666666666,0.17693438527414176,0.0,0.09673884225702116,0.28208934420271803,0.0,0.0955817316000296,0.2747853857295761,0.0,0.08904354230565943,-0.10515495892857625,0.0,-0.0011571106569915684,-0.09785100045543434,0.0,-0.00769529995136172],[0.0,0.0,0.3247431864798987,0.0,0.3247431864798987,0.0,0.30588532101898896,0.0,0.10324074211370397,0.30588532101898896,0.0,0.10424352385635584,0.3247431864798987,0.0,0.0999227304231527,0.0,0.0,0.0010027817426518787,-0.01885786546090973,0.0,-0.0033180116905512876],[0.14355885269113103,0.0,0.0644754678724236,0.0,-0.07908338481870741,0.0,0.0,0.0,0.09012353527820276,0.0,0.0,0.09217042111103968,0.0,0.0,0.08559871453313488,0.0,0.0,0.002046885832836925,0.0,0.0,-0.004524820745067879],[0.0,0.0,0.29561760241151386,0.16666666666666666,0.29561760241151386,0.16666666666666666,0.15511275967889884,0.0,0.04124401422643458,0.25,0.16666666666666666,0.04074642680761408,0.15511275967889884,0.0,0.043962642410565335,-0.09488724032110114,-0.16666666666666666,-0.000497587418820495,0.0,0.0,0.0027186281841307457],[0.22689218602446437,0.0,0.3987982101190621,0.0,0.17190602409459774,0.0,0.6309297535714576,0.0,0.04755934880771876,0.6309297535714576,0.0,0.047101839259004304,0.5039531690476383,0.0,0.05311022109741876,0.0,0.0,-0.00045750954871446014,0.12697658452381919,0.0,0.005550872289699992],[0.5205354372149502,0.0,0.3631470802424535,0.0,-0.15738835697249673,0.0,0.33698525630840187,0.0,0.057758471617493146,0.33698525630840187,0.0,0.05787334018164516,0.33698525630840187,0.0,0.06948892565257905,0.0,0.0,0.00011486856415201044,0.0,0.0,0.011730454035085899],[0.3392608536019997,0.0,0.2103099178571525,0.0,-0.1289509357448472,0.0,0.5218216255952429,0.16666666666666666,0.12461433142894514,0.4384882922619096,0.16666666666666666,0.12338974653058414,0.2718216255952429,0.0,0.1284643706226475,0.08333333333333333,0.0,-0.0012245848983610203,0.25,0.16666666666666666,0.0038500391937023944],[0.5218216255952429,0.16666666666666666,0.8154648767857289,0.5,0.29364325119048584,0.3333333333333333,0.7539531690476383,0.3333333333333333,0.10740789614929662,0.7539531690476383,0.3333333333333333,0.1073275305270897,0.7539531690476383,0.3333333333333333,0.0953753201971707,0.0,0.0,-8.036562220691688e-05,0.0,0.0,-0.01203257595212593],[0.42337259960025114,0.0,0.8362970934676666,0.6666666666666666,0.4129244938674153,0.6666666666666666,0.7747853857295762,0.5,0.309211688367605,0.7747853857295762,0.5,0.3121506553224895,0.8154648767857289,0.5,0.28209803002304557,0.0,0.0,0.0029389669548845385,-0.04067949105615265,0.0,-0.027113658344559356],[0.534063695423746,0.16666666666666666,0.22689218602446437,0.0,-0.3071715093992817,-0.16666666666666666,0.21958822755132246,0.0,0.19202522150704415,0.21958822755132246,0.0,0.19115949966867476,0.21958822755132246,0.0,0.1920150496846461,0.0,0.0,-0.0008657218383693703,0.0,0.0,-1.0171822398028519e-05],[0.0,0.0,0.13625489421798911,0.0,0.13625489421798911,0.0,0.13625489421798911,0.0,0.12522667811310534,0.13625489421798911,0.0,0.12359805158087454,0.13625489421798911,0.0,0.13015219809773723,0.0,0.0,-0.00162862653223079,0.0,0.0,0.004925519984631883],[0.10515495892857625,0.0,0.43917645510264486,0.16666666666666666,0.3340214961740686,0.16666666666666666,0.5654648767857288,0.16666666666666666,0.09685742815412862,0.5654648767857288,0.16666666666666666,0.09813316373672658,0.6269765845238192,0.3333333333333333,0.09677061303625394,0.0,0.0,0.0012757355825979819,-0.061511707738090414,-0.16666666666666666,-8.68151178746596e-05],[0.29858136254584705,0.0,0.793643251190486,0.5,0.4950618886446388,0.5,0.8154648767857289,0.5,0.12174292550627214,0.8154648767857289,0.5,0.12428349188196199,0.8154648767857289,0.5,0.10200468551361548,0.0,0.0,0.002540566375689853,0.0,0.0,-0.019738239992656663],[0.9384882922619097,0.8333333333333334,0.5218216255952429,0.16666666666666666,-0.4166666666666667,-0.6666666666666666,0.5218216255952429,0.16666666666666666,0.09230833107464331,0.5218216255952429,0.16666666666666666,0.09127126680770037,0.5218216255952429,0.16666666666666666,0.08631782855174558,0.0,0.0,-0.0010370642669429526,0.0,0.0,-0.005990502522897731],[0.38724430313129427,0.0,0.6706198357143052,0.16666666666666666,0.28337553258301074,0.16666666666666666,0.6706198357143052,0.16666666666666666,0.06860043205673001,0.6706198357143052,0.16666666666666666,0.06604149782284428,0.7321315434523955,0.3333333333333333,0.06985189102982486,0.0,0.0,-0.0025589342338856952,-0.061511707738090414,-0.16666666666666666,0.0012514589730948736],[0.13625489421798911,0.0,1.0,1.0,0.8637451057820109,1.0,1.0,1.0,0.0026204201624135657,1.0,1.0,0.0028811200746996133,1.0,1.0,0.0037121907907152647,0.0,0.0,0.0002606999122860469,0.0,0.0,0.0010917706283016984],[0.22689218602446437,0.0,0.07177942634556551,0.0,-0.15511275967889884,0.0,0.07177942634556551,0.0,0.06038073644304625,0.07177942634556551,0.0,0.060603391374298404,0.0,0.0,0.06830309508826514,0.0,0.0,0.0002226549312521541,0.07177942634556551,0.0,0.007922358645218898],[0.27981374690912014,0.0,0.34853916329616963,0.0,0.06872541638704953,0.0,0.34853916329616963,0.0,0.06218867172754619,0.34853916329616963,0.0,0.06508379405386903,0.27675973695060413,0.0,0.061883302536187366,0.0,0.0,0.002895122326322838,0.07177942634556551,0.0,-0.0003053691913588192],[0.3819146958791804,0.0,0.3965226128254642,0.0,0.014607916946283809,0.0,0.793643251190486,0.5,0.11421291540000257,0.793643251190486,0.5,0.11135079886091552,0.793643251190486,0.5,0.11909585080304685,0.0,0.0,-0.0028621165390870524,0.0,0.0,0.004882935403044276],[0.1289509357448472,0.0,1.0,1.0,0.8710490642551528,1.0,1.0,1.0,0.3256723175932222,1.0,1.0,0.32281213313639895,1.0,1.0,0.30978161438192814,0.0,0.0,-0.002860184456823208,0.0,0.0,-0.015890703211293978],[0.08333333333333333,0.0,0.18848829226190958,0.0,0.10515495892857625,0.0,0.35889713172782756,0.0,0.10658010358845695,0.35889713172782756,0.0,0.10619383426266672,0.35889713172782756,0.0,0.10322374473770039,0.0,0.0,-0.00038626932579021697,0.0,0.0,-0.0033563588507565627],[0.8333333333333334,0.8333333333333334,0.23114213453909027,0.16666666666666666,-0.6021911987942431,-0.6666666666666666,0.21958822755132246,0.0,0.4035896710103191,0.21958822755132246,0.0,0.3985588523745682,0.21958822755132246,0.0,0.3942058334461871,0.0,0.0,-0.005030818635750976,0.0,0.0,-0.009383837564132044],[0.16963042680099985,0.0,0.3747009872302213,0.0,0.20507056042922145,0.0,0.5089815302271824,0.0,0.10173219217010211,0.5089815302271824,0.0,0.10147820219941268,0.4756059976441716,0.0,0.1061168127672985,0.0,0.0,-0.0002539899706894575,0.03337553258301074,0.0,0.004384620597196372],[0.6038687705482836,0.16666666666666666,0.4841058946734235,0.0,-0.11976287587486006,-0.16666666666666666,0.4914098531465654,0.0,0.2861994774022005,0.4914098531465654,0.0,0.2804478892162037,0.4841058946734235,0.0,0.29412103051932276,0.0,0.0,-0.005751588185996752,0.007303958473141904,0.0,0.007921553117122303],[0.20073036209041273,0.0,0.08333333333333333,0.0,-0.1173970287570794,0.0,0.14780880120575693,0.0,0.11789411062628798,0.14780880120575693,0.0,0.11856577339381082,0.28406369542374604,0.0,0.11782036523303764,0.0,0.0,0.0006716627675228704,-0.13625489421798911,0.0,-7.374539325030853e-05],[0.7602677186074751,0.5,0.43187249662950294,0.0,-0.3283952219779721,-0.5,0.4130146311685932,0.0,0.3395701623921235,0.4130146311685932,0.0,0.34899173844142806,0.43187249662950294,0.0,0.3852751287842684,0.0,0.0,0.009421576049304525,-0.01885786546090973,0.0,0.045704966392144886],[0.16666666666666666,0.0,0.8769765845238192,0.6666666666666666,0.7103099178571526,0.6666666666666666,1.0,1.0,0.22780983633386306,1.0,1.0,0.22123503534662747,0.8769765845238192,0.6666666666666666,0.26034001753358255,0.0,0.0,-0.006574800987235594,0.12302341547618083,0.3333333333333333,0.032530181199719496],[1.0,1.0,0.41104027994756526,0.0,-0.5889597200524347,-1.0,0.41104027994756526,0.0,0.06318965350252646,0.34656481207514167,0.0,0.06381862849164664,0.24871381161970726,0.0,0.06424012573900899,0.0644754678724236,0.0,0.0006289749891201834,0.16232646832785794,0.0,0.001050472236482517],[0.20803432056355464,0.0,0.9051127596788988,0.8333333333333334,0.6970784391153443,0.8333333333333334,0.9051127596788988,0.8333333333333334,0.04311645245777863,0.9051127596788988,0.8333333333333334,0.042772262792917425,0.9051127596788988,0.8333333333333334,0.0412186935703038,0.0,0.0,-0.00034418966486120207,0.0,0.0,-0.0018977588874748302],[0.22689218602446437,0.0,0.3436010519408084,0.0,0.11670886591634407,0.0,0.07177942634556551,0.0,0.4388336978780263,0.07177942634556551,0.0,0.4386182979226736,0.21958822755132246,0.0,0.41430000910015546,0.0,0.0,-0.00021539995535270647,-0.14780880120575693,0.0,-0.02453368877787086],[0.679898145408475,0.3333333333333333,1.0,1.0,0.320101854591525,0.6666666666666666,1.0,1.0,0.21220276137062888,1.0,1.0,0.21045363528507277,1.0,1.0,0.21955454224643778,0.0,0.0,-0.0017491260855560893,0.0,0.0,0.0073517808758088755],[0.9384882922619097,0.8333333333333334,0.3630568304182707,0.0,-0.5754314618436389,-0.8333333333333334,0.4755157478199888,0.0,0.2745101721462683,0.4755157478199888,0.0,0.2719198891708153,0.3131892794921309,0.0,0.2876489611517351,0.0,0.0,-0.0025902829754529937,0.16232646832785794,0.0,0.013138789005466807],[1.0,1.0,0.5654648767857288,0.16666666666666666,-0.4345351232142713,-0.8333333333333334,0.4196304268009999,0.16666666666666666,0.0627225507733321,0.37895093574484723,0.16666666666666666,0.06177090408328032,0.37895093574484723,0.16666666666666666,0.06658706408707811,0.04067949105615265,0.0,-0.0009516466900517645,0.04067949105615265,0.0,0.0038645133137460087],[0.20803432056355464,0.0,1.0,1.0,0.7919656794364455,1.0,1.0,1.0,0.2996736334571105,1.0,1.0,0.2975026228987017,1.0,1.0,0.23824318575185433,0.0,0.0,-0.002171010558408818,0.0,0.0,-0.06143044770525619],[0.07177942634556551,0.0,0.9384882922619097,0.8333333333333334,0.8667088659163441,0.8333333333333334,1.0,1.0,0.20477920343660658,1.0,1.0,0.20208023455693888,1.0,1.0,0.21306194679072252,0.0,0.0,-0.0026989688796676633,0.0,0.0,0.008282743354115987],[0.13625489421798911,0.0,0.8333333333333334,0.8333333333333334,0.6970784391153443,0.8333333333333334,1.0,1.0,0.2577652925299476,1.0,1.0,0.254059512553191,1.0,1.0,0.2571516741902207,0.0,0.0,-0.0037057799767565955,0.0,0.0,-0.0006136183397268355],[0.22689218602446437,0.0,0.4871599046319394,0.0,0.2602677186074751,0.0,0.4372021038816169,0.0,0.11213561185487858,0.4372021038816169,0.0,0.11236326448882183,0.3820049457033632,0.0,0.12162741604975673,0.0,0.0,0.00022765263394326305,0.055197158178253665,0.0,0.009491804194878151],[0.43187249662950294,0.16666666666666666,0.4434264036172708,0.16666666666666666,0.011553906987767823,0.0,0.7122842690781805,0.5,0.13332676057098275,0.7122842690781805,0.5,0.13418089563749652,0.7122842690781805,0.5,0.12924970150081821,0.0,0.0,0.0008541350665137749,0.0,0.0,-0.0040770590701645305],[0.3247431864798987,0.0,0.20073036209041273,0.0,-0.12401282438948598,0.0,0.08333333333333333,0.0,0.4654057198542068,0.08333333333333333,0.0,0.4649261873341508,0.08333333333333333,0.0,0.4655650764134202,0.0,0.0,-0.00047953252005603536,0.0,0.0,0.0001593565592133093],[0.1289509357448472,0.0,0.7321315434523954,0.3333333333333333,0.6031806077075482,0.3333333333333333,0.6706198357143051,0.16666666666666666,0.0609216479076951,0.6706198357143051,0.16666666666666666,0.061151832894017044,0.7321315434523954,0.3333333333333333,0.059882016394642974,0.0,0.0,0.0002301849863219404,-0.061511707738090414,-0.16666666666666666,-0.0010396315130521232],[0.4196304268009999,0.0,0.8362970934676666,0.6666666666666666,0.4166666666666667,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.08741835710302491,0.9384882922619097,0.8333333333333334,0.08669820855766186,0.9384882922619097,0.8333333333333334,0.08798020050892935,0.0,0.0,-0.000720148545363052,0.0,0.0,0.0005618434059044495],[0.5298137469091201,0.16666666666666666,1.0,1.0,0.4701862530908798,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.1396949964594376,0.9384882922619097,0.8333333333333334,0.1398432948486807,0.9384882922619097,0.8333333333333334,0.12620598318396337,0.0,0.0,0.00014829838924310234,0.0,0.0,-0.013489013275474223],[0.14780880120575693,0.0,0.45171977100371796,0.0,0.30391096979796095,0.0,0.6309297535714576,0.0,0.07911736405708224,0.692441461309548,0.16666666666666666,0.07515320891681718,0.692441461309548,0.16666666666666666,0.07182908591893929,-0.061511707738090414,-0.16666666666666666,-0.003964155140265054,-0.061511707738090414,-0.16666666666666666,-0.00728827813814294],[0.08333333333333333,0.0,0.2529637601343332,0.0,0.16963042680099985,0.0,0.0644754678724236,0.0,0.21149742658025175,0.0644754678724236,0.0,0.21242501291492785,0.0644754678724236,0.0,0.21404361718953427,0.0,0.0,0.0009275863346760478,0.0,0.0,0.0025461906092824733],[0.5247853857295762,0.16666666666666666,0.0644754678724236,0.0,-0.4603099178571526,-0.16666666666666666,0.0644754678724236,0.0,0.08113900084020371,0.0644754678724236,0.0,0.08087410570242408,0.13625489421798911,0.0,0.06985620258862031,0.0,0.0,-0.0002648951377796456,-0.07177942634556551,0.0,-0.011282798251583409],[0.13625489421798911,0.0,0.5862970934676666,0.16666666666666666,0.4500421992496774,0.16666666666666666,0.7529637601343332,0.5,0.30832126370904406,0.7529637601343332,0.5,0.3039298651605123,0.7311421345390903,0.5,0.3469868031123302,0.0,0.0,-0.004391398548531804,0.02182162559524292,0.0,0.03866553940328615],[0.3558431217693116,0.0,0.16963042680099985,0.0,-0.1862126949683117,0.0,0.24140985314656538,0.0,0.07540868281922997,0.24140985314656538,0.0,0.07580357893218548,0.29136765389688796,0.0,0.06034348112679963,0.0,0.0,0.0003948961129555064,-0.049957800750322585,0.0,-0.015065201692430343],[0.8362970934676666,0.6666666666666666,0.8769765845238192,0.6666666666666666,0.04067949105615265,0.0,0.8769765845238192,0.6666666666666666,0.054299343822815864,0.8769765845238192,0.6666666666666666,0.05413142893388976,0.8769765845238192,0.6666666666666666,0.05559737443451596,0.0,0.0,-0.00016791488892610104,0.0,0.0,0.0012980306117001033],[0.5892608536019998,0.16666666666666666,0.6038687705482836,0.16666666666666666,0.014607916946283809,0.0,0.6038687705482836,0.16666666666666666,0.046802758420970314,0.6038687705482836,0.16666666666666666,0.04679261139819877,0.6372443031312943,0.16666666666666666,0.04645615945244147,0.0,0.0,-1.0147022771537324e-05,-0.03337553258301074,0.0,-0.0003465989685288399],[0.38921865435232234,0.0,0.3174392280067568,0.0,-0.07177942634556551,0.0,0.37994034465815235,0.0,0.2921538620689682,0.37994034465815235,0.0,0.28851978863596583,0.37994034465815235,0.0,0.2695269089362386,0.0,0.0,-0.0036340734330023764,0.0,0.0,-0.02262695313272969],[0.20073036209041273,0.0,0.07177942634556551,0.0,-0.1289509357448472,0.0,0.0,0.0,0.24667564258016195,0.0,0.0,0.2469207679885883,0.0,0.0,0.23133635479108505,0.0,0.0,0.0002451254084264119,0.0,0.0,-0.015339287789076853],[0.8333333333333334,0.6666666666666666,1.0,1.0,0.16666666666666666,0.3333333333333333,1.0,1.0,0.03391863379669898,1.0,1.0,0.034198546042708194,1.0,1.0,0.04251524859618905,0.0,0.0,0.00027991224600920904,0.0,0.0,0.008596614799490063],[0.6706198357143051,0.16666666666666666,0.5132314787418083,0.0,-0.15738835697249673,-0.16666666666666666,0.5205354372149502,0.0,0.11133512086885565,0.5205354372149502,0.0,0.11212958142016623,0.5205354372149502,0.0,0.1136141962878418,0.0,0.0,0.000794460551310608,0.0,0.0,0.002279075418986171],[0.14780880120575693,0.0,0.4487560108693847,0.16666666666666666,0.30094720966362776,0.16666666666666666,0.7718216255952429,0.5,0.24860036034619445,0.7718216255952429,0.5,0.24836679885160015,0.7103099178571526,0.3333333333333333,0.23553574612847583,0.0,0.0,-0.00023356149459434513,0.061511707738090414,0.16666666666666666,-0.013064614217718663],[0.0,0.0,0.42989814540847493,0.0,0.42989814540847493,0.0,0.5654648767857288,0.0,0.10920623733256553,0.5654648767857288,0.0,0.108100763589553,0.4487560108693847,0.0,0.11866134848583092,0.0,0.0,-0.0011054737430125144,0.11670886591634407,0.0,0.009455111153265373],[0.23410589467342346,0.0,0.5529215608846557,0.3333333333333333,0.3188156662112323,0.3333333333333333,0.6478088012057569,0.5,0.10928210136504113,0.7529637601343332,0.5,0.10896226595861153,0.6478088012057569,0.5,0.1094277768773045,-0.10515495892857625,0.0,-0.00031983540642959476,0.0,0.0,0.00014567551226336793],[0.40807651981323206,0.16666666666666666,0.7132736779914858,0.3333333333333333,0.30519715817825366,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.06757228067916253,0.9384882922619097,0.8333333333333334,0.06871609678792077,1.0,1.0,0.06480881368171247,0.0,0.0,0.001143816108758264,-0.061511707738090414,-0.16666666666666666,-0.002763466997450063],[0.3144754678724236,0.0,1.0,1.0,0.6855245321275764,1.0,1.0,1.0,0.026704306180589527,1.0,1.0,0.026525267347690718,1.0,1.0,0.02384379457403718,0.0,0.0,-0.00017903883289880425,0.0,0.0,-0.002860511606552348],[0.21958822755132246,0.0,0.4414520523962428,0.0,0.22186382484492032,0.0,0.5218216255952429,0.0,0.4544292080366433,0.5218216255952429,0.0,0.4559532030088382,0.5218216255952429,0.0,0.4796933091737487,0.0,0.0,0.001523994972194874,0.0,0.0,0.025264101137105404],[0.08333333333333333,0.0,0.30292156088465577,0.0,0.21958822755132246,0.0,0.39780880120575696,0.16666666666666666,0.15148583778094055,0.4196304268009999,0.16666666666666666,0.14830912636553598,0.39780880120575696,0.16666666666666666,0.14554686184699692,-0.02182162559524292,0.0,-0.0031767114154045823,0.0,0.0,-0.005938975933943606],[0.23410589467342346,0.0,1.0,1.0,0.7658941053265765,1.0,1.0,1.0,0.34506785800513456,1.0,1.0,0.3435592063902279,1.0,1.0,0.36868899541341515,0.0,0.0,-0.0015086516149066954,0.0,0.0,0.023621137408280587],[0.8769765845238192,0.6666666666666666,0.9051127596788988,0.8333333333333334,0.028136175155079667,0.16666666666666666,1.0,1.0,0.19805780445471285,1.0,1.0,0.19558238283763066,0.9051127596788988,0.8333333333333334,0.20813862884626022,0.0,0.0,-0.002475421617082094,0.09488724032110114,0.16666666666666666,0.010080824391547453],[0.1289509357448472,0.0,0.8551549589285763,0.6666666666666666,0.7262040231837291,0.6666666666666666,0.793643251190486,0.5,0.2813143187589427,0.793643251190486,0.5,0.2847943494379844,0.793643251190486,0.5,0.2849320367456163,0.0,0.0,0.0034800306790416006,0.0,0.0,0.0036177179866736056],[0.2602677186074751,0.0,0.5965648120751417,0.16666666666666666,0.33629709346766656,0.16666666666666666,0.648798210119062,0.16666666666666666,0.04630294760970236,0.6299403446581523,0.16666666666666666,0.04605504609814525,0.648798210119062,0.16666666666666666,0.04589624560258531,0.01885786546090973,0.0,-0.00024790151155711364,0.0,0.0,-0.0004067020071170519],[0.0,0.0,0.14780880120575693,0.0,0.14780880120575693,0.0,0.0644754678724236,0.0,0.3496378640539339,0.0644754678724236,0.0,0.34806989703028623,0.0644754678724236,0.0,0.3208737784554447,0.0,0.0,-0.0015679670236477476,0.0,0.0,-0.028764085598489173],[0.14355885269113103,0.0,0.8551549589285763,0.6666666666666666,0.7115961062374453,0.6666666666666666,0.7539531690476383,0.3333333333333333,0.2615611351428943,0.7539531690476383,0.3333333333333333,0.26510923312048457,0.8154648767857288,0.5,0.27302817017106984,0.0,0.0,0.0035480979775902983,-0.061511707738090414,-0.16666666666666666,0.011467035028175608],[0.27675973695060413,0.0,0.7103099178571526,0.5,0.43355018090654834,0.5,0.8154648767857289,0.5,0.1825706486109513,0.8154648767857289,0.5,0.185275401962728,0.8154648767857289,0.5,0.16202843510525552,0.0,0.0,0.0027047533517766606,0.0,0.0,-0.020542213505695767],[0.3333333333333333,0.0,1.0,1.0,0.6666666666666666,1.0,1.0,1.0,0.12887817458825093,1.0,1.0,0.12596879132451497,1.0,1.0,0.12603444935938438,0.0,0.0,-0.002909383263735944,0.0,0.0,-0.0028437252288665295],[0.15511275967889884,0.0,0.22689218602446437,0.0,0.07177942634556551,0.0,0.19342640361727081,0.0,0.10409202601360905,0.19342640361727081,0.0,0.10788949186877951,0.19342640361727081,0.0,0.1206700660729541,0.0,0.0,0.0037974658551704634,0.0,0.0,0.016578040059345024],[0.28406369542374604,0.0,1.0,1.0,0.715936304576254,1.0,1.0,1.0,0.06803799603518133,1.0,1.0,0.06648185244252075,1.0,1.0,0.04241918369128822,0.0,0.0,-0.0015561435926605748,0.0,0.0,-0.02561881234389311],[0.45803432056355464,0.0,0.15511275967889884,0.0,-0.30292156088465577,0.0,0.15511275967889884,0.0,0.27011819372037765,0.22689218602446437,0.0,0.2717728635140271,0.14355885269113103,0.0,0.2854913461388036,-0.07177942634556551,0.0,0.0016546697936494048,0.011553906987767823,0.0,0.015373152418425984],[0.47255198768565565,0.0,0.29136765389688796,0.0,-0.18118433378876767,0.0,0.0,0.0,0.07841686648122315,0.0,0.0,0.08209945200267342,0.0,0.0,0.09190384575583117,0.0,0.0,0.0036825855214502653,0.0,0.0,0.01348697927460804],[0.24140985314656538,0.0,0.0644754678724236,0.0,-0.17693438527414176,0.0,0.0,0.0,0.05517674231627187,0.0,0.0,0.05591698013486068,0.0,0.0,0.061346164002286374,0.0,0.0,0.0007402378185888163,0.0,0.0,0.006169421686014506],[0.29561760241151386,0.16666666666666666,1.0,1.0,0.7043823975884861,0.8333333333333334,1.0,1.0,0.037901139488558694,1.0,1.0,0.03746709166928707,1.0,1.0,0.032768754498911846,0.0,0.0,-0.0004340478192716233,0.0,0.0,-0.00513238498964685],[0.5862970934676666,0.16666666666666666,1.0,1.0,0.41370290653233344,0.8333333333333334,1.0,1.0,0.07348913741134146,1.0,1.0,0.07053406101855687,1.0,1.0,0.05921131418214746,0.0,0.0,-0.0029550763927845766,0.0,0.0,-0.014277823229193985],[0.10515495892857625,0.0,0.42259418693533307,0.0,0.3174392280067568,0.0,0.575732595393204,0.0,0.4866717136752919,0.575732595393204,0.0,0.4859962263650914,0.575732595393204,0.0,0.4534089622635706,0.0,0.0,-0.0006754873102004973,0.0,0.0,-0.033262751411721275],[0.6154226775360514,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.3230656147258582,0.6666666666666666,1.0,1.0,0.36193199717116614,1.0,1.0,0.3554405765607826,1.0,1.0,0.4050109613379389,0.0,0.0,-0.006491420610383579,0.0,0.0,0.04307896416677274],[0.22689218602446437,0.0,0.5902502625153049,0.0,0.36335807649084045,0.0,0.6517619702533953,0.16666666666666666,0.09246987424296078,0.6517619702533953,0.16666666666666666,0.09661934923138508,0.5902502625153049,0.0,0.0937670251837342,0.0,0.0,0.004149474988424292,0.061511707738090414,0.16666666666666666,0.0012971509407734272],[0.21228426907818054,0.0,0.7205776364646276,0.3333333333333333,0.508293367386447,0.3333333333333333,0.4821315434523954,0.0,0.09594395331265228,0.5872865023809717,0.0,0.09667823978691614,0.5872865023809717,0.0,0.11240964788132696,-0.10515495892857625,0.0,0.0007342864742638502,-0.10515495892857625,0.0,0.01646569456867468],[0.13625489421798911,0.0,0.24140985314656538,0.0,0.10515495892857625,0.0,0.34123520482302777,0.0,0.061421414762612814,0.34123520482302777,0.0,0.05944682725082868,0.28406369542374604,0.0,0.0639331204027257,0.0,0.0,-0.0019745875117841245,0.0571715093992817,0.0,0.0025117056401128893],[0.6091081279762146,0.0,0.39355885269113106,0.16666666666666666,-0.21554927528508358,0.16666666666666666,0.4798559461587975,0.0,0.11643025703588618,0.4798559461587975,0.0,0.11975328465170443,0.4798559461587975,0.0,0.11966634293870644,0.0,0.0,0.003323027615818236,0.0,0.0,0.003236085902820257],[0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.0,0.0,0.6309297535714576,0.0,0.12092286384336891,0.6309297535714576,0.0,0.12108160085535719,0.6309297535714576,0.0,0.10785620178299998,0.0,0.0,0.00015873701198828726,0.0,0.0,-0.013066662060368937],[1.0,1.0,0.07177942634556551,0.0,-0.9282205736544346,-1.0,0.20803432056355464,0.0,0.5482188785097283,0.20803432056355464,0.0,0.5510488400653624,0.20803432056355464,0.0,0.47909115943861674,0.0,0.0,0.002829961555634123,0.0,0.0,-0.06912771907111155],[0.23410589467342346,0.0,0.7321315434523954,0.3333333333333333,0.498025648778972,0.3333333333333333,0.692441461309548,0.16666666666666666,0.0511299327064163,0.692441461309548,0.16666666666666666,0.04891073140263452,0.692441461309548,0.16666666666666666,0.052530394033496165,0.0,0.0,-0.002219201303781775,0.0,0.0,0.0014004613270798636],[0.14355885269113103,0.0,0.6154226775360514,0.16666666666666666,0.4718638248449203,0.16666666666666666,0.5872865023809717,0.0,0.057799988491323596,0.5872865023809717,0.0,0.057578554416649275,0.5872865023809717,0.0,0.05990511190208378,0.0,0.0,-0.0002214340746743207,0.0,0.0,0.0021051234107601776],[0.5717794263455654,0.16666666666666666,0.7718216255952429,0.6666666666666666,0.2000421992496774,0.5,0.7718216255952429,0.6666666666666666,0.06972780940693311,0.7718216255952429,0.6666666666666666,0.0667332214515944,0.9166666666666666,0.8333333333333334,0.07849692076683708,0.0,0.0,-0.002994587955338719,-0.14484504107142374,-0.16666666666666666,0.008769111359903973],[0.07177942634556551,0.0,0.23844609301223219,0.0,0.16666666666666666,0.0,0.32237733936211804,0.0,0.11050371575743136,0.32237733936211804,0.0,0.11482450268802603,0.32237733936211804,0.0,0.12182212721755604,0.0,0.0,0.004320786930594688,0.0,0.0,0.011318411460124687],[0.3862548942179891,0.16666666666666666,0.6091081279762146,0.0,0.2228532337582255,-0.16666666666666666,0.8154648767857288,0.5,0.08058155567024745,0.8154648767857288,0.5,0.08083655624582081,0.7539531690476383,0.3333333333333333,0.08186114672307652,0.0,0.0,0.0002550005755733516,0.061511707738090414,0.16666666666666666,0.0012795910528290548],[0.692441461309548,0.16666666666666666,0.5132314787418083,0.0,-0.17920998256773965,-0.16666666666666666,0.6051549589285763,0.16666666666666666,0.03390856982312749,0.6051549589285763,0.16666666666666666,0.03508242848733866,0.6051549589285763,0.16666666666666666,0.02844264664487128,0.0,0.0,0.0011738586642111666,0.0,0.0,-0.0054659231782562155],[0.3247431864798987,0.0,1.0,1.0,0.6752568135201013,1.0,1.0,1.0,0.02725417754147652,1.0,1.0,0.02882992163622324,1.0,1.0,0.026197989172301928,0.0,0.0,0.0015757440947467179,0.0,0.0,-0.001056188369174588],[0.6372443031312943,0.16666666666666666,0.30292156088465577,0.0,-0.33432274224663844,-0.16666666666666666,0.0,0.0,0.48988495068936727,0.0,0.0,0.4918412527281563,0.0,0.0,0.45843085947593015,0.0,0.0,0.001956302038788981,0.0,0.0,-0.03145409121343712],[0.2652058299628363,0.0,0.8333333333333334,0.8333333333333334,0.568127503370497,0.8333333333333334,1.0,1.0,0.16403952690972096,1.0,1.0,0.1622991672995166,0.8333333333333334,0.8333333333333334,0.16892116997323303,0.0,0.0,-0.0017403596102043655,0.16666666666666666,0.16666666666666666,0.004881643063512052],[0.4871599046319394,0.0,0.4153804782863739,0.0,-0.07177942634556551,0.0,0.3247431864798987,0.0,0.046139574340836494,0.3862548942179891,0.16666666666666666,0.04485744038448397,0.2529637601343332,0.0,0.048248065699824295,-0.061511707738090414,-0.16666666666666666,-0.0012821339563525204,0.07177942634556551,0.0,0.0021084913589878057],[0.0644754678724236,0.0,0.1289509357448472,0.0,0.0644754678724236,0.0,0.07177942634556551,0.0,0.2505872121827412,0.07177942634556551,0.0,0.24853614939933855,0.0644754678724236,0.0,0.2601677404088044,0.0,0.0,-0.0020510627834026637,0.007303958473141904,0.0,0.009580528226063229],[0.14780880120575693,0.0,0.08333333333333333,0.0,-0.0644754678724236,0.0,0.08333333333333333,0.0,0.25577291304276883,0.08333333333333333,0.0,0.2556611564112804,0.08333333333333333,0.0,0.2820087389388563,0.0,0.0,-0.00011175663148846095,0.0,0.0,0.02623582589608746],[0.3102255193577977,0.0,0.3654226775360514,0.0,0.055197158178253665,0.0,0.0,0.0,0.16649896017988652,0.0,0.0,0.16302331076830587,0.0,0.0,0.18491882451034922,0.0,0.0,-0.003475649411580669,0.0,0.0,0.01841986433046269],[0.0644754678724236,0.0,0.8333333333333334,0.8333333333333334,0.7688578654609097,0.8333333333333334,0.8154648767857288,0.5,0.1627171366877331,0.8154648767857288,0.5,0.16360027661250914,0.8154648767857288,0.5,0.15842330870604424,0.0,0.0,0.0008831399247760429,0.0,0.0,-0.004293827981688854],[0.5016775717540405,0.0,0.15511275967889884,0.0,-0.3465648120751416,0.0,0.4507303620904127,0.0,0.11290589860006979,0.4507303620904127,0.0,0.11399046692707444,0.4391764551026449,0.0,0.12210224988829176,0.0,0.0,0.001084568327004639,0.011553906987767823,0.0,0.009196351288221957],[0.33698525630840187,0.0,0.15511275967889884,0.0,-0.181872496629503,0.0,0.0,0.0,0.3041848418455325,0.0,0.0,0.2990370194791889,0.0,0.0,0.295843157053763,0.0,0.0,-0.005147822366343621,0.0,0.0,-0.008341684791769525],[0.24140985314656538,0.0,1.0,1.0,0.7585901468534346,1.0,1.0,1.0,0.2721763829815799,1.0,1.0,0.27050317549799663,1.0,1.0,0.27405279320616766,0.0,0.0,-0.001673207483583291,0.0,0.0,0.0018764102245878201],[0.07177942634556551,0.0,0.5029637601343332,0.0,0.4311843337887677,0.0,0.5654648767857288,0.0,0.12357937021048476,0.5654648767857288,0.0,0.12234293416269841,0.5654648767857288,0.0,0.115559986013745,0.0,0.0,-0.0012364360477863483,0.0,0.0,-0.008019384196739783],[0.0644754678724236,0.0,1.0,1.0,0.9355245321275764,1.0,1.0,1.0,0.08826042472890348,1.0,1.0,0.08731892625705096,1.0,1.0,0.08176575895077494,0.0,0.0,-0.0009414984718525126,0.0,0.0,-0.006494665778128526],[0.5486716123700298,0.16666666666666666,0.6706198357143051,0.16666666666666666,0.12194822334427517,0.0,0.6309297535714576,0.0,0.22588984199663278,0.6309297535714576,0.0,0.22870670860971928,0.6309297535714576,0.0,0.2292225593904792,0.0,0.0,0.0028168666130864786,0.0,0.0,0.0033327173938464357],[0.3131892794921309,0.0,1.0,1.0,0.6868107205078692,1.0,1.0,1.0,0.18692976513492746,1.0,1.0,0.18488424618658802,1.0,1.0,0.20122269374895188,0.0,0.0,-0.002045518948339479,0.0,0.0,0.014292928614024402],[1.0,1.0,0.1289509357448472,0.0,-0.8710490642551528,-1.0,0.0,0.0,0.19195734571264123,0.0,0.0,0.1925817580901951,0.0644754678724236,0.0,0.20645556887305627,0.0,0.0,0.0006244123775538164,-0.0644754678724236,0.0,0.014498223160414983],[0.07177942634556551,0.0,0.4705776364646275,0.0,0.3987982101190621,0.0,0.3820049457033632,0.0,0.2727012447468316,0.3820049457033632,0.0,0.2788097273718738,0.3820049457033632,0.0,0.25477150409341687,0.0,0.0,0.006108482625042227,0.0,0.0,-0.0179297406534147],[0.36739702875707936,0.16666666666666666,0.30588532101898896,0.0,-0.061511707738090414,-0.16666666666666666,0.40373632147442334,0.0,0.033109885121237435,0.40373632147442334,0.0,0.0333899066747247,0.3392608536019997,0.0,0.03503774691201688,0.0,0.0,0.0002800215534872656,0.0644754678724236,0.0,0.0019278617907794477],[0.2602677186074751,0.0,0.3654226775360514,0.0,0.10515495892857625,0.0,0.46327367799148567,0.0,0.304952327426176,0.35811871906290943,0.0,0.31016224184072044,0.35811871906290943,0.0,0.3006216133169119,0.10515495892857625,0.0,0.005209914414544422,0.10515495892857625,0.0,-0.004330714109264087],[0.17693438527414176,0.0,0.14355885269113103,0.0,-0.03337553258301074,0.0,0.29136765389688796,0.0,0.2775142233069306,0.29136765389688796,0.0,0.2825926839363713,0.22689218602446437,0.0,0.3035503952299745,0.0,0.0,0.005078460629440787,0.0644754678724236,0.0,0.0260361719230439],[0.39355885269113106,0.0,0.9384882922619097,0.8333333333333334,0.5449294395707786,0.8333333333333334,0.6706198357143051,0.16666666666666666,0.08888433636565285,0.6706198357143051,0.16666666666666666,0.08962701366727695,0.6706198357143051,0.16666666666666666,0.09101277960822951,0.0,0.0,0.0007426773016241175,0.0,0.0,0.002128443242576649],[0.3558431217693116,0.0,0.30292156088465577,0.0,-0.05292156088465578,0.0,0.2652058299628363,0.0,0.21564621043447219,0.2652058299628363,0.0,0.21525208714414126,0.20073036209041273,0.0,0.2237718689826634,0.0,0.0,-0.00039412329033085064,0.0644754678724236,0.0,0.008125658548191238],[0.20073036209041273,0.0,1.0,1.0,0.7992696379095873,1.0,1.0,1.0,0.09850310874222791,1.0,1.0,0.09707890445564543,1.0,1.0,0.10106540537460035,0.0,0.0,-0.0014242042865824668,0.0,0.0,0.002562296632372441],[0.20073036209041273,0.0,0.532089344202718,0.0,0.3313589821123053,0.0,0.6081187190629095,0.16666666666666666,0.05175370803434109,0.6081187190629095,0.16666666666666666,0.053299731820703404,0.6154226775360514,0.16666666666666666,0.052778724141093254,0.0,0.0,0.001546023786362315,-0.007303958473141904,0.0,0.0010250161067521756],[0.6154226775360514,0.3333333333333333,0.5539109697979611,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.4821315434523954,0.0,0.11514927815875815,0.4821315434523954,0.0,0.11330189519081163,0.4821315434523954,0.0,0.11707009028290467,0.0,0.0,-0.0018473829679465298,0.0,0.0,0.0019208121241465047],[0.45902372947685977,0.0,0.27250978843597823,0.0,-0.18651394104088156,0.0,0.27250978843597823,0.0,0.18955109470663944,0.20803432056355464,0.0,0.1942065044390181,0.0,0.0,0.21489819624792125,0.0644754678724236,0.0,0.0046554097323786466,0.27250978843597823,0.0,0.025347101541281804],[0.5539109697979608,0.16666666666666666,0.29867161237002987,0.0,-0.2552393574279311,-0.16666666666666666,0.07177942634556551,0.0,0.10781936905012157,0.0,0.0,0.10956118748730605,0.22689218602446437,0.0,0.10078078488452308,0.07177942634556551,0.0,0.001741818437184478,-0.15511275967889884,0.0,-0.007038584165598486],[0.5423570628101931,0.0,0.4580343205635546,0.0,-0.0843227422466385,0.0,0.4756059976441716,0.0,0.03547111349749626,0.4871599046319395,0.0,0.035615282548017956,0.4695882275513224,0.0,0.031472984340900775,-0.011553906987767823,0.0,0.00014416905052170174,0.006017770092849178,0.0,-0.003998129156595482],[0.21228426907818054,0.0,0.39355885269113106,0.0,0.18127458361295049,0.0,0.48281970629313076,0.0,0.031134650301692633,0.48281970629313076,0.0,0.031161958976045904,0.48281970629313076,0.0,0.028840434042803093,0.0,0.0,2.7308674353272347e-05,0.0,0.0,-0.002294216258889542],[0.7384460930122322,0.5,0.7487138116197073,0.5,0.010267718607475098,0.0,0.782089344202718,0.5,0.019808354879159443,0.782089344202718,0.5,0.019408941242429825,0.782089344202718,0.5,0.020702595172056273,0.0,0.0,-0.0003994136367296177,0.0,0.0,0.0008942402928968305],[0.4683020391710297,0.0,1.0,1.0,0.5316979608289704,1.0,1.0,1.0,0.08016748432938146,1.0,1.0,0.08263281269970087,1.0,1.0,0.07644022332973306,0.0,0.0,0.0024653283703193903,0.0,0.0,-0.003727260999648418],[0.39780880120575696,0.16666666666666666,0.9384882922619097,0.8333333333333334,0.5406794910561527,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.05712802854268013,0.9384882922619097,0.8333333333333334,0.059945260715281695,0.9384882922619097,0.8333333333333334,0.07234930823741044,0.0,0.0,0.002817232172601571,0.0,0.0,0.015221279694730305],[0.21958822755132246,0.0,0.37994034465815235,0.0,0.16035211710682992,0.0,0.44145205239624286,0.16666666666666666,0.05156275242031089,0.44145205239624286,0.16666666666666666,0.04994747762412633,0.44145205239624286,0.16666666666666666,0.05379097757026139,0.0,0.0,-0.0016152747961845567,0.0,0.0,0.002228225149950499],[0.17693438527414176,0.0,0.5466070113248191,0.16666666666666666,0.36967262605067724,0.16666666666666666,0.5466070113248191,0.16666666666666666,0.013245311154453702,0.5654648767857289,0.16666666666666666,0.013519533414101325,0.5654648767857289,0.16666666666666666,0.013440846604330356,-0.01885786546090973,0.0,0.0002742222596476217,-0.01885786546090973,0.0,0.0001955354498766542],[0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0644754678724236,0.0,0.012287209013453067,0.0644754678724236,0.0,0.01164871552986029,0.0644754678724236,0.0,0.011669905404547584,0.0,0.0,-0.000638493483592781,0.0,0.0,-0.0006173036089054833],[0.07177942634556551,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0644754678724236,0.0,0.049235254385475845,0.0644754678724236,0.0,0.04903606342493358,0.0644754678724236,0.0,0.04992873900355854,0.0,0.0,-0.00019919096054226275,0.0,0.0,0.0006934846180826999],[0.28208934420271803,0.0,0.5109558814482104,0.16666666666666666,0.2288665372454924,0.16666666666666666,0.40807651981323206,0.16666666666666666,0.04617180100318922,0.4798559461587975,0.16666666666666666,0.04514419735219085,0.4798559461587975,0.16666666666666666,0.04552195733877711,-0.07177942634556551,0.0,-0.0010276036509983685,-0.07177942634556551,0.0,-0.0006498436644121167],[0.9051127596788988,0.8333333333333334,0.29136765389688796,0.0,-0.6137451057820109,-0.8333333333333334,0.08333333333333333,0.0,0.23967263416781556,0.08333333333333333,0.0,0.2399668004984528,0.08333333333333333,0.0,0.2332238366453622,0.0,0.0,0.00029416633063726605,0.0,0.0,-0.006448797522453348],[0.30292156088465577,0.0,0.8551549589285763,0.6666666666666666,0.5522333980439206,0.6666666666666666,0.692441461309548,0.16666666666666666,0.16842277736118846,0.692441461309548,0.16666666666666666,0.16595204172994257,0.692441461309548,0.16666666666666666,0.14778734729310125,0.0,0.0,-0.002470735631245878,0.0,0.0,-0.02063543006808716],[0.1289509357448472,0.0,0.0,0.0,-0.1289509357448472,0.0,0.21958822755132246,0.0,0.3372061831705426,0.21958822755132246,0.0,0.3394223163337297,0.29136765389688796,0.0,0.35230839818401677,0.0,0.0,0.002216133163187114,-0.07177942634556551,0.0,0.015102215013474215],[0.29136765389688796,0.0,0.9051127596788988,0.8333333333333334,0.6137451057820109,0.8333333333333334,1.0,1.0,0.10985990498553937,1.0,1.0,0.1107108546941279,1.0,1.0,0.10862533331321154,0.0,0.0,0.0008509497085885604,0.0,0.0,-0.0012345716723278272],[0.47255198768565565,0.0,0.24140985314656538,0.0,-0.23114213453909027,0.0,0.19342640361727081,0.0,0.27679365071545464,0.19342640361727081,0.0,0.2762265296717373,0.23410589467342346,0.0,0.2745507467763892,0.0,0.0,-0.000567121043717383,-0.04067949105615265,0.0,-0.002242903939065413],[0.31546487678572877,0.0,0.13625489421798911,0.0,-0.17920998256773965,0.0,0.32968129783525996,0.0,0.05676271412206515,0.32968129783525996,0.0,0.056258017135232784,0.32968129783525996,0.0,0.05896789562461823,0.0,0.0,-0.0005046969868323684,0.0,0.0,0.0022051815025530674],[0.2529637601343332,0.0,0.4507303620904127,0.0,0.19776660195607954,0.0,0.4841058946734235,0.0,0.19776488234210832,0.4841058946734235,0.0,0.20258522113427535,0.4841058946734235,0.0,0.20158049952351229,0.0,0.0,0.004820338792167002,0.0,0.0,0.003815617181403897],[0.4384882922619096,0.0,0.0,0.0,-0.4384882922619096,0.0,0.13625489421798911,0.0,0.27647655613963684,0.13625489421798911,0.0,0.28532565840344287,0.13625489421798911,0.0,0.3001442554738625,0.0,0.0,0.008849102263806108,0.0,0.0,0.023667699334225675],[0.0644754678724236,0.0,0.22689218602446437,0.0,0.16241671815204076,0.0,0.3941567657076835,0.0,0.07349891821874822,0.38685280723454163,0.0,0.07275013086385654,0.3941567657076835,0.0,0.06861658206662326,0.007303958473141904,0.0,-0.0007487873548916932,0.0,0.0,-0.004882336152124967],[0.14780880120575693,0.0,0.2652058299628363,0.0,0.1173970287570794,0.0,0.2652058299628363,0.0,0.048014983070619584,0.2652058299628363,0.0,0.048165108597217045,0.2652058299628363,0.0,0.04728958914225134,0.0,0.0,0.00015012552659745813,0.0,0.0,-0.0007253939283682406],[0.0644754678724236,0.0,1.0,1.0,0.9355245321275764,1.0,1.0,1.0,0.1358365610745916,1.0,1.0,0.13433449406212394,1.0,1.0,0.08380956154339007,0.0,0.0,-0.0015020670124676581,0.0,0.0,-0.052026999531201525],[0.2529637601343332,0.0,0.9384882922619097,0.8333333333333334,0.6855245321275764,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.11507535367049716,0.9384882922619097,0.8333333333333334,0.11457545233950599,0.9384882922619097,0.8333333333333334,0.11694986496867528,0.0,0.0,-0.0004999013309911782,0.0,0.0,0.0018745112981780991],[0.5102677186074751,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.3436010519408084,-0.16666666666666666,0.16666666666666666,0.16666666666666666,0.06717757446314995,0.16666666666666666,0.16666666666666666,0.0680522340128555,0.16666666666666666,0.16666666666666666,0.0575167027268946,0.0,0.0,0.0008746595497055321,0.0,0.0,-0.009660871736255357],[0.5205354372149502,0.16666666666666666,1.0,1.0,0.4794645627850498,0.8333333333333334,1.0,1.0,0.31056591944830336,1.0,1.0,0.3112547533459717,1.0,1.0,0.2854887984512261,0.0,0.0,0.0006888338976683142,0.0,0.0,-0.025077120997077245],[0.7539531690476383,0.3333333333333333,0.5350531043370511,0.0,-0.21890006471058712,-0.3333333333333333,0.6091081279762146,0.0,0.1398358412508657,0.568428636920062,0.0,0.14125254415943286,0.568428636920062,0.0,0.14729056103222285,0.04067949105615265,0.0,0.0014167029085671542,0.04067949105615265,0.0,0.0074547197813571485],[0.20803432056355464,0.0,0.793643251190486,0.5,0.5856089306269312,0.5,0.8769765845238192,0.6666666666666666,0.3664180787551485,0.8769765845238192,0.6666666666666666,0.3619201056074736,0.8769765845238192,0.6666666666666666,0.42942960933496904,0.0,0.0,-0.004497973147674822,0.0,0.0,0.0630115305798206],[1.0,1.0,0.24140985314656538,0.0,-0.7585901468534346,-1.0,0.3320471449530406,0.0,0.33385954694476555,0.4372021038816169,0.0,0.32661915232760186,0.3320471449530406,0.0,0.31281012160764743,-0.10515495892857625,0.0,-0.007240394617163702,0.0,0.0,-0.021049425337118146],[0.16963042680099985,0.0,0.8436010519408085,0.6666666666666666,0.6739706251398085,0.6666666666666666,1.0,1.0,0.2776076120204287,1.0,1.0,0.27512077471987023,0.9384882922619097,0.8333333333333334,0.27720985808638215,0.0,0.0,-0.0024868373005585073,0.061511707738090414,0.16666666666666666,-0.0003977539340465931],[0.0,0.0,0.6081187190629095,0.3333333333333333,0.6081187190629095,0.3333333333333333,0.6309297535714576,0.0,0.040875254135772233,0.6309297535714576,0.0,0.039998118244826374,0.6309297535714576,0.0,0.046450123309744296,0.0,0.0,-0.0008771358909458642,0.0,0.0,0.005574869173972051],[0.6372443031312943,0.16666666666666666,1.0,1.0,0.36275569686870573,0.8333333333333334,1.0,1.0,0.22125042533522166,1.0,1.0,0.22302684884597013,1.0,1.0,0.22055437021314475,0.0,0.0,0.0017764235107484473,0.0,0.0,-0.0006960551220769063],[0.4153804782863739,0.0,0.29561760241151386,0.16666666666666666,-0.11976287587486006,0.16666666666666666,0.0,0.0,0.35686854999144907,0.0,0.0,0.3559258740217947,0.0,0.0,0.32943728831831237,0.0,0.0,-0.0009426759696544162,0.0,0.0,-0.0274312616731367],[0.8769765845238192,0.6666666666666666,0.3442892147815438,0.0,-0.5326873697422755,-0.6666666666666666,0.3558431217693116,0.0,0.09347519589658641,0.3558431217693116,0.0,0.0941774268163386,0.3558431217693116,0.0,0.10369317236020936,0.0,0.0,0.0007022309197521875,0.0,0.0,0.010217976463622947],[0.37697658452381916,0.0,0.5644754678724236,0.3333333333333333,0.18749888334860443,0.3333333333333333,0.7103099178571526,0.3333333333333333,0.2768054108505011,0.7321315434523955,0.3333333333333333,0.28101571968262123,0.6696304268009999,0.3333333333333333,0.301345258618448,-0.02182162559524292,0.0,0.004210308832120158,0.04067949105615265,0.0,0.02453984776794697],[0.7205776364646277,0.3333333333333333,0.15511275967889884,0.0,-0.5654648767857288,-0.3333333333333333,0.15511275967889884,0.0,0.41408802578319737,0.15511275967889884,0.0,0.4268094511177048,0.21958822755132246,0.0,0.4653723593985181,0.0,0.0,0.012721425334507477,-0.0644754678724236,0.0,0.051284333615320726],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,0.17703887138561236,0.0,0.0,0.17973403539028557,0.0,0.0,0.16577813853933207,0.0,0.0,0.002695164004673225,0.0,0.0,-0.01126073284628031],[0.0,0.0,0.28406369542374604,0.0,0.28406369542374604,0.0,0.4130146311685932,0.0,0.1241749388764097,0.34853916329616963,0.0,0.12677702591718773,0.4130146311685932,0.0,0.13571629539279026,0.0644754678724236,0.0,0.0026020870407780262,0.0,0.0,0.011541356516380533],[0.8769765845238192,0.6666666666666666,0.692441461309548,0.16666666666666666,-0.18453512321427123,-0.5,0.692441461309548,0.16666666666666666,0.0829251861507831,0.692441461309548,0.16666666666666666,0.08154675771553276,0.692441461309548,0.16666666666666666,0.06954193123201119,0.0,0.0,-0.0013784284352503456,0.0,0.0,-0.013383254918771917],[0.4153804782863739,0.0,0.19342640361727081,0.0,-0.22195407466910314,0.0,0.0,0.0,0.3390345414005375,0.0,0.0,0.33500906348286597,0.0,0.0,0.35141819402762065,0.0,0.0,-0.0040254779176714705,0.0,0.0,0.0123836526270832],[0.29136765389688796,0.0,0.5436432511904858,0.0,0.2522755972935979,0.0,0.6091081279762146,0.0,0.04518896142217032,0.6091081279762146,0.0,0.04601220271544948,0.5872865023809717,0.0,0.04208595093910625,0.0,0.0,0.0008232412932791659,0.02182162559524292,0.0,-0.0031030104830640655],[0.13625489421798911,0.0,0.5,0.3333333333333333,0.3637451057820109,0.3333333333333333,0.5,0.3333333333333333,0.33205791210234437,0.6051549589285763,0.3333333333333333,0.33378070703536045,0.5,0.3333333333333333,0.34675034887520734,-0.10515495892857625,0.0,0.0017227949330160485,0.0,0.0,0.01469243677286304],[0.9166666666666666,0.8333333333333334,0.24140985314656538,0.0,-0.6752568135201013,-0.8333333333333334,0.24140985314656538,0.0,0.03590874798010953,0.24140985314656538,0.0,0.03570730133905733,0.17693438527414176,0.0,0.042291961040873245,0.0,0.0,-0.00020144664105220273,0.0644754678724236,0.0,0.006383213060763716],[0.28406369542374604,0.0,0.8769765845238192,0.6666666666666666,0.5929128891000731,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.09297340110437419,0.9384882922619097,0.8333333333333334,0.09325829077539927,0.9384882922619097,0.8333333333333334,0.09207613407365134,0.0,0.0,0.00028488967102506345,0.0,0.0,-0.0008972670307228507],[0.9384882922619097,0.8333333333333334,0.37697658452381916,0.0,-0.5615117077380903,-0.8333333333333334,0.3247431864798987,0.0,0.15258509333494286,0.3247431864798987,0.0,0.1537997761086032,0.3247431864798987,0.0,0.14763765086897992,0.0,0.0,0.0012146827736603492,0.0,0.0,-0.0049474424659629425],[0.8436010519408085,0.6666666666666666,0.532089344202718,0.0,-0.3115117077380904,-0.6666666666666666,0.5102677186074751,0.0,0.17475602453600572,0.5102677186074751,0.0,0.17380506029187812,0.4269343852741418,0.0,0.2023859636689276,0.0,0.0,-0.0009509642441275645,0.08333333333333333,0.0,0.027629939132921926],[0.0644754678724236,0.0,0.6299403446581523,0.16666666666666666,0.5654648767857288,0.16666666666666666,0.6269765845238192,0.16666666666666666,0.14216309791811244,0.6269765845238192,0.16666666666666666,0.14511652377465437,0.46030991785715253,0.0,0.15166952281586618,0.0,0.0,0.0029534258565419146,0.16666666666666666,0.16666666666666666,0.009506424897753723],[0.25,0.16666666666666666,0.15511275967889884,0.0,-0.09488724032110114,-0.16666666666666666,0.07177942634556551,0.0,0.04538890975617976,0.07177942634556551,0.0,0.04423056408737985,0.07177942634556551,0.0,0.05297932766398352,0.0,0.0,-0.001158345668799913,0.0,0.0,0.007590417907803754],[0.9384882922619097,0.8333333333333334,0.8551549589285763,0.6666666666666666,-0.08333333333333333,-0.16666666666666666,0.6051549589285763,0.3333333333333333,0.10774503456929323,0.6051549589285763,0.3333333333333333,0.10707444020182832,0.7718216255952429,0.5,0.10796563209721276,0.0,0.0,-0.0006705943674648689,-0.16666666666666666,-0.16666666666666666,0.00022059752791953025],[0.5936010519408085,0.3333333333333333,1.0,1.0,0.4063989480591916,0.6666666666666666,1.0,1.0,0.13783096379700185,1.0,1.0,0.13953331748589184,1.0,1.0,0.15085821179278885,0.0,0.0,0.0017023536888899808,0.0,0.0,0.013027247995787014],[0.28406369542374604,0.0,0.5205354372149502,0.0,0.23647174179120414,0.0,0.5529215608846557,0.16666666666666666,0.016171867139628083,0.5529215608846557,0.16666666666666666,0.015120581741875931,0.4914098531465654,0.0,0.01711624084976125,0.0,0.0,-0.0010512853977521482,0.061511707738090414,0.16666666666666666,0.0009443737101331688],[0.9384882922619097,0.8333333333333334,0.20803432056355464,0.0,-0.7304539716983549,-0.8333333333333334,0.13625489421798911,0.0,0.28133245006581004,0.13625489421798911,0.0,0.28460641847072765,0.13625489421798911,0.0,0.31237068007597946,0.0,0.0,0.003273968404917598,0.0,0.0,0.03103823001016938],[1.0,1.0,0.5039531690476383,0.0,-0.49604683095236163,-1.0,0.5039531690476383,0.0,0.16772317883323373,0.5039531690476383,0.0,0.16814313381945556,0.5039531690476383,0.0,0.16893909610379032,0.0,0.0,0.00041995498622179146,0.0,0.0,0.0012159172705565806],[0.18848829226190958,0.0,0.0,0.0,-0.18848829226190958,0.0,0.17693438527414176,0.0,0.045109113201053284,0.17693438527414176,0.0,0.0455928303278021,0.17693438527414176,0.0,0.04483825409815185,0.0,0.0,0.00048371712674882616,0.0,0.0,-0.0002708591029014271],[0.23114213453909027,0.0,0.0,0.0,-0.23114213453909027,0.0,0.0,0.0,0.5055862862530818,0.0,0.0,0.5074089566494314,0.0,0.0,0.49761707935068117,0.0,0.0,0.0018226703963496321,0.0,0.0,-0.007969206902400564],[0.0644754678724236,0.0,0.20803432056355464,0.0,0.14355885269113103,0.0,0.0,0.0,0.29513814676697553,0.0,0.0,0.29247866783660825,0.0,0.0,0.3271395092191,0.0,0.0,-0.002659478930367269,0.0,0.0,0.03200136245212451],[0.0644754678724236,0.0,1.0,1.0,0.9355245321275764,1.0,1.0,1.0,0.2978204426934139,1.0,1.0,0.3004736311469904,1.0,1.0,0.3101208863175751,0.0,0.0,0.0026531884535764363,0.0,0.0,0.012300443624161236],[0.0,0.0,1.0,1.0,1.0,1.0,1.0,1.0,0.11977046261340912,1.0,1.0,0.11892268700093551,1.0,1.0,0.12120839029763636,0.0,0.0,-0.0008477756124736011,0.0,0.0,0.0014379276842272353],[0.13625489421798911,0.0,0.3217794263455655,0.0,0.18552453212757639,0.0,0.21958822755132246,0.0,0.1313265802644057,0.21958822755132246,0.0,0.13216586706505262,0.3102255193577977,0.0,0.13531002661319583,0.0,0.0,0.0008392868006469109,-0.09063729180647524,0.0,0.003983446348790144],[0.0,0.0,0.3820049457033632,0.0,0.3820049457033632,0.0,0.3820049457033632,0.0,0.02926385232060988,0.3820049457033632,0.0,0.028610928323511798,0.4537843720489287,0.0,0.02680441967977488,0.0,0.0,-0.0006529239970980732,-0.07177942634556551,0.0,-0.0024594326408349933],[0.27981374690912014,0.0,0.3144754678724236,0.16666666666666666,0.03466172096330345,0.16666666666666666,0.0644754678724236,0.0,0.13461737229224505,0.0644754678724236,0.0,0.1343918347484999,0.13625489421798911,0.0,0.13789869916875855,0.0,0.0,-0.0002255375437451608,-0.07177942634556551,0.0,0.003281326876513505],[0.7539531690476383,0.3333333333333333,1.0,1.0,0.24604683095236166,0.6666666666666666,1.0,1.0,0.1977618677623103,1.0,1.0,0.19400355045347836,1.0,1.0,0.18348759633492442,0.0,0.0,-0.0037583173088319797,0.0,0.0,-0.01427427142738591],[0.8551549589285763,0.6666666666666666,0.8551549589285763,0.6666666666666666,0.0,0.0,1.0,1.0,0.031139412951818407,1.0,1.0,0.030622733695383795,1.0,1.0,0.025767315277939032,0.0,0.0,-0.0005166792564346152,0.0,0.0,-0.005372097673879378],[0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0,0.30588532101898896,0.0,0.2084427434599859,0.30588532101898896,0.0,0.2112668065410779,0.2602677186074751,0.0,0.2062779158558897,0.0,0.0,0.002824063081092025,0.04561760241151388,0.0,-0.002164827604096192],[0.27250978843597823,0.0,0.7539531690476383,0.3333333333333333,0.4814433806116602,0.3333333333333333,0.6590659287265371,0.16666666666666666,0.05843387750896132,0.6590659287265371,0.16666666666666666,0.059241075997789015,0.6590659287265371,0.16666666666666666,0.06197859587091655,0.0,0.0,0.0008071984888276979,0.0,0.0,0.0035447183619552298],[0.5102677186074751,0.0,0.3102255193577977,0.0,-0.2000421992496774,0.0,0.22689218602446437,0.0,0.09095861179170346,0.22689218602446437,0.0,0.0920642368132754,0.29136765389688796,0.0,0.09301824606253216,0.0,0.0,0.0011056250215719262,-0.0644754678724236,0.0,0.0020596342708286883],[0.23410589467342346,0.0,0.692441461309548,0.16666666666666666,0.45833556663612446,0.16666666666666666,0.6091081279762146,0.0,0.09886655160557352,0.6091081279762146,0.0,0.10151684264185372,0.6706198357143051,0.16666666666666666,0.11509423832486058,0.0,0.0,0.002650291036280179,-0.061511707738090414,-0.16666666666666666,0.016227686719287055],[0.37766474736455447,0.0,1.0,1.0,0.6223352526354455,1.0,1.0,1.0,0.03347464275699475,1.0,1.0,0.03290006164562252,1.0,1.0,0.03569839292479932,0.0,0.0,-0.0005745811113722256,0.0,0.0,0.0022237501678045745],[0.20803432056355464,0.0,0.8551549589285763,0.6666666666666666,0.6471206383650216,0.6666666666666666,1.0,1.0,0.12699622705194133,1.0,1.0,0.1245848661729943,1.0,1.0,0.12351050760727612,0.0,0.0,-0.0024113608789470367,0.0,0.0,-0.003485719444665178],[0.20073036209041273,0.0,1.0,1.0,0.7992696379095873,1.0,1.0,1.0,0.5035516998785939,1.0,1.0,0.5075951360743894,1.0,1.0,0.5131761621222007,0.0,0.0,0.004043436195795391,0.0,0.0,0.009624462243606783],[1.0,1.0,0.10515495892857625,0.0,-0.8948450410714237,-1.0,0.22689218602446437,0.0,0.068370391463703,0.15511275967889884,0.0,0.06820606597449654,0.22689218602446437,0.0,0.07207189036027281,0.07177942634556551,0.0,-0.00016432548920645453,0.0,0.0,0.0037014988965698124],[0.22689218602446437,0.0,0.6551127596788988,0.3333333333333333,0.4282205736544345,0.3333333333333333,0.9166666666666666,0.8333333333333334,0.08249884696435836,0.9166666666666666,0.8333333333333334,0.08145446729568512,0.9384882922619097,0.8333333333333334,0.0689339046804545,0.0,0.0,-0.0010443796686732281,-0.02182162559524292,0.0,-0.013564942283903847],[0.20073036209041273,0.0,0.9384882922619097,0.8333333333333334,0.7377579301714969,0.8333333333333334,0.8769765845238192,0.6666666666666666,0.028173897541916047,0.8769765845238192,0.6666666666666666,0.027504812444663265,0.8769765845238192,0.6666666666666666,0.02547521421020053,0.0,0.0,-0.0006690850972527868,0.0,0.0,-0.00269868333171552],[0.07177942634556551,0.0,0.30292156088465577,0.0,0.23114213453909027,0.0,0.30292156088465577,0.0,0.1830631185659942,0.30292156088465577,0.0,0.17984791982413972,0.30292156088465577,0.0,0.164080736211172,0.0,0.0,-0.0032151987418544766,0.0,0.0,-0.01898238235482218],[0.07177942634556551,0.0,0.23844609301223219,0.0,0.16666666666666666,0.0,0.23844609301223219,0.0,0.0839016895486761,0.3862548942179891,0.0,0.0810376905801878,0.3217794263455655,0.0,0.0865895509481161,-0.14780880120575693,0.0,-0.0028639989684883225,-0.08333333333333333,0.0,0.0026878613994399786],[0.14780880120575693,0.0,0.34853916329616963,0.0,0.20073036209041273,0.0,0.4160686411271093,0.0,0.40561060053726133,0.4160686411271093,0.0,0.40679078492039866,0.4160686411271093,0.0,0.43832852208237344,0.0,0.0,0.0011801843831373375,0.0,0.0,0.03271792154511224],[0.08333333333333333,0.0,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,1.0,1.0,0.38569211351684807,0.9384882922619097,0.8333333333333334,0.39022698412928,0.9384882922619097,0.8333333333333334,0.3893001238395213,0.061511707738090414,0.16666666666666666,0.004534870612431849,0.061511707738090414,0.16666666666666666,0.003608010322673215],[0.0644754678724236,0.0,0.15511275967889884,0.0,0.09063729180647524,0.0,0.15511275967889884,0.0,0.11301006888115021,0.15511275967889884,0.0,0.11061927198189862,0.15511275967889884,0.0,0.12358035612440287,0.0,0.0,-0.0023907968992515787,0.0,0.0,0.010570287243252654],[0.30292156088465577,0.0,0.5132314787418083,0.0,0.2103099178571525,0.0,0.4536941222247459,0.0,0.041820989811605945,0.4536941222247459,0.0,0.04269370664368597,0.3703607888914126,0.0,0.042114792202862385,0.0,0.0,0.0008727168320800246,0.08333333333333333,0.0,0.0002938023912564377],[0.5975542209884468,0.0,0.3247431864798987,0.0,-0.2728110345085481,0.0,0.3247431864798987,0.0,0.0889792151633434,0.3247431864798987,0.0,0.08885397003236539,0.3747009872302213,0.0,0.08064432252428334,0.0,0.0,-0.00012524513097802434,-0.049957800750322585,0.0,-0.00833489263906005],[0.22689218602446437,0.0,0.7718216255952429,0.6666666666666666,0.5449294395707786,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.17176787594432497,1.0,1.0,0.16671350462779122,0.9384882922619097,0.8333333333333334,0.15894981507948586,-0.16666666666666666,-0.16666666666666666,-0.005054371316533736,-0.10515495892857625,0.0,-0.012818060864839125],[0.7205776364646276,0.3333333333333333,0.6769343852741417,0.5,-0.04364325119048584,0.16666666666666666,0.6769343852741417,0.5,0.45444339047817467,0.6769343852741417,0.5,0.4603550580214922,0.7718216255952429,0.6666666666666666,0.4272747280892834,0.0,0.0,0.005911667543317567,-0.09488724032110114,-0.16666666666666666,-0.027168662388891197],[0.2487138116197073,0.0,0.692441461309548,0.16666666666666666,0.44372764968984063,0.16666666666666666,0.6091081279762146,0.0,0.02666333917317858,0.6091081279762146,0.0,0.028060452978763875,0.6091081279762146,0.0,0.026066191886753246,0.0,0.0,0.001397113805585292,0.0,0.0,-0.0005971472864253358],[0.8551549589285763,0.6666666666666666,0.21958822755132246,0.0,-0.6355667313772538,-0.6666666666666666,0.0,0.0,0.20517803667593645,0.0,0.0,0.20833663322494522,0.0,0.0,0.20478655955668504,0.0,0.0,0.0031585965490088124,0.0,0.0,-0.00039147711925140394],[0.25,0.0,0.9051127596788988,0.8333333333333334,0.6551127596788988,0.8333333333333334,0.9051127596788988,0.8333333333333334,0.07859206904896802,0.9051127596788988,0.8333333333333334,0.07740518989302908,1.0,1.0,0.08744642180322637,0.0,0.0,-0.001186879155938938,-0.09488724032110114,-0.16666666666666666,0.008854352754258346],[0.36739702875707936,0.0,0.3247431864798987,0.0,-0.04265384227718069,0.0,0.16963042680099985,0.0,0.11224146177189552,0.16963042680099985,0.0,0.11274538007789547,0.23410589467342346,0.0,0.10650522384958284,0.0,0.0,0.0005039183059999652,-0.0644754678724236,0.0,-0.005736237922312673],[0.33629709346766656,0.0,0.22689218602446437,0.0,-0.10940490744320215,0.0,0.434926506588019,0.0,0.10485305822311802,0.434926506588019,0.0,0.10707326728966145,0.434926506588019,0.0,0.1023199142477661,0.0,0.0,0.0022202090665434317,0.0,0.0,-0.0025331439753519115],[0.14780880120575693,0.0,0.4196304268009999,0.0,0.2718216255952429,0.0,0.6269765845238192,0.16666666666666666,0.12739433236776973,0.6269765845238192,0.16666666666666666,0.1294900062085027,0.6269765845238192,0.16666666666666666,0.1219899472964256,0.0,0.0,0.0020956738407329526,0.0,0.0,-0.0054043850713441635],[0.9384882922619097,0.8333333333333334,0.23410589467342346,0.0,-0.7043823975884861,-0.8333333333333334,0.43492650658801896,0.0,0.1471251404386368,0.43492650658801896,0.0,0.1465010025030831,0.40382657129860605,0.0,0.13863206452001917,0.0,0.0,-0.0006241379355536918,0.03109993528941286,0.0,-0.00849307591861765],[0.21958822755132246,0.0,0.8551549589285763,0.6666666666666666,0.6355667313772538,0.6666666666666666,0.793643251190486,0.5,0.1312903754659602,0.8551549589285763,0.6666666666666666,0.12956354990186922,0.8551549589285763,0.6666666666666666,0.14678565059859852,-0.061511707738090414,-0.16666666666666666,-0.001726825564091008,-0.061511707738090414,-0.16666666666666666,0.015495275132638306],[0.13625489421798911,0.0,0.35811871906290943,0.0,0.22186382484492032,0.0,0.0644754678724236,0.0,0.40272074523626017,0.2747853857295761,0.0,0.3987804477378443,0.0,0.0,0.3865467803739324,-0.2103099178571525,0.0,-0.003940297498415883,0.0644754678724236,0.0,-0.016173964862327767],[0.6309297535714576,0.0,0.6091081279762146,0.0,-0.02182162559524292,0.0,0.6706198357143051,0.16666666666666666,0.052385529160269784,0.6091081279762146,0.0,0.05209071802079577,0.7539531690476383,0.3333333333333333,0.052547813387705956,0.061511707738090414,0.16666666666666666,-0.0002948111394740071,-0.08333333333333333,-0.16666666666666666,0.0001622842274361704],[0.17693438527414176,0.0,0.4609980806978878,0.0,0.28406369542374604,0.0,0.4110402799475652,0.0,0.13883949789897382,0.3392608536019997,0.0,0.14002336314759525,0.3131892794921309,0.0,0.14408854888284353,0.07177942634556551,0.0,0.0011838652486214375,0.09785100045543434,0.0,0.005249050983869737],[0.16666666666666666,0.0,0.8217794263455654,0.6666666666666666,0.6551127596788988,0.6666666666666666,0.9384882922619097,0.8333333333333334,0.18874554479593475,0.9384882922619097,0.8333333333333334,0.18777805591393315,0.9384882922619097,0.8333333333333334,0.190377410442894,0.0,0.0,-0.0009674888820016045,0.0,0.0,0.0016318656469592422],[0.28711770538226206,0.0,0.5936010519408085,0.16666666666666666,0.30648334655854637,0.16666666666666666,0.5102677186074751,0.0,0.14644553370989083,0.5102677186074751,0.0,0.14833798584734606,0.5102677186074751,0.0,0.15369449393134316,0.0,0.0,0.00189245213745526,0.0,0.0,0.007248960221452339],[0.3217794263455655,0.0,0.5257747946428813,0.0,0.20399536829731577,0.0,0.6309297535714576,0.0,0.12628279220712912,0.6309297535714576,0.0,0.12879238976197646,0.6309297535714576,0.0,0.12235087729535506,0.0,0.0,0.002509597554847322,0.0,0.0,-0.003931914911774077],[0.0644754678724236,0.0,0.40807651981323206,0.0,0.3436010519408084,0.0,0.49871381161970724,0.0,0.043878997071746945,0.49871381161970724,0.0,0.042565989041119544,0.49871381161970724,0.0,0.04839584921088383,0.0,0.0,-0.0013130080306274032,0.0,0.0,0.004516852139136896],[0.4110402799475652,0.0,0.5747431864798987,0.3333333333333333,0.16370290653233346,0.3333333333333333,0.6696304268009999,0.5,0.06911077404465092,0.6696304268009999,0.5,0.07018336804104656,0.6081187190629095,0.3333333333333333,0.06802698393192828,0.0,0.0,0.0010725939963956382,0.061511707738090414,0.16666666666666666,-0.0010837901127226256],[0.5205354372149502,0.0,0.4269343852741418,0.0,-0.09360105194080842,0.0,0.6091081279762146,0.0,0.09216688208819095,0.6091081279762146,0.0,0.09105188135529158,0.553910969797961,0.0,0.08906782559143916,0.0,0.0,-0.001115000732899395,0.055197158178253665,0.0,-0.0030990564967517866],[0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0,0.17693438527414176,0.0,0.06924831682344323,0.07177942634556551,0.0,0.06935984245267891,0.17693438527414176,0.0,0.06868635408493744,0.10515495892857625,0.0,0.00011152562923567302,0.0,0.0,-0.0005619627385058014],[0.3217794263455655,0.0,0.40077256134009015,0.0,0.07899313499452461,0.0,0.32968129783525996,0.0,0.11294556808642654,0.32968129783525996,0.0,0.11268637593794444,0.32968129783525996,0.0,0.10756923439225409,0.0,0.0,-0.00025919214848211153,0.0,0.0,-0.005376333694172455],[0.0644754678724236,0.0,0.3442892147815438,0.0,0.27981374690912014,0.0,0.34853916329616963,0.0,0.3300385226796609,0.34853916329616963,0.0,0.33400807677703165,0.34853916329616963,0.0,0.3344889950067517,0.0,0.0,0.003969554097370788,0.0,0.0,0.004450472327090796],[0.0,0.0,0.44145205239624286,0.0,0.44145205239624286,0.0,0.7539531690476385,0.3333333333333333,0.26258841318663856,0.7539531690476385,0.3333333333333333,0.2694895426392054,0.7539531690476385,0.3333333333333333,0.2786300590752329,0.0,0.0,0.00690112945256674,0.0,0.0,0.016041645888594323],[0.6309297535714576,0.0,0.10515495892857625,0.0,-0.5257747946428813,0.0,0.16963042680099985,0.0,0.012879711368471545,0.16963042680099985,0.0,0.013051753498802124,0.16963042680099985,0.0,0.012380436216518223,0.0,0.0,0.00017204213033058095,0.0,0.0,-0.0004992751519533198],[0.14780880120575693,0.0,0.4821315434523954,0.16666666666666666,0.33432274224663844,0.16666666666666666,0.6309297535714576,0.0,0.07863277737761971,0.6309297535714576,0.0,0.07829791705205828,0.4821315434523954,0.16666666666666666,0.07729765060602246,0.0,0.0,-0.0003348603255614118,0.1487982101190621,-0.16666666666666666,-0.001335126771597233],[0.13625489421798911,0.0,0.6154226775360514,0.3333333333333333,0.47916778331806215,0.3333333333333333,0.6154226775360514,0.3333333333333333,0.03791445142420509,0.6154226775360514,0.3333333333333333,0.0389844973038042,0.5132314787418083,0.16666666666666666,0.042345176309243136,0.0,0.0,0.0010700458795991057,0.10219119879424306,0.16666666666666666,0.004430724885038044],[0.16963042680099985,0.0,0.9384882922619097,0.8333333333333334,0.7688578654609097,0.8333333333333334,1.0,1.0,0.009650577143252325,1.0,1.0,0.00937004147959993,1.0,1.0,0.013811645696835203,0.0,0.0,-0.00028053566365239584,0.0,0.0,0.004161068553582878],[0.0644754678724236,0.0,0.6517619702533953,0.16666666666666666,0.5872865023809717,0.16666666666666666,0.7539531690476385,0.3333333333333333,0.057258665719975045,0.7539531690476385,0.3333333333333333,0.05719509659637817,0.8154648767857289,0.5,0.0537162341545801,0.0,0.0,-6.356912359688079e-05,-0.061511707738090414,-0.16666666666666666,-0.00354243156539495],[0.14780880120575693,0.0,0.44639016375160406,0.0,0.29858136254584705,0.0,0.1289509357448472,0.0,0.08758429322270073,0.1289509357448472,0.0,0.08810329608858503,0.22689218602446437,0.0,0.08181142242691063,0.0,0.0,0.0005190028658842888,-0.09794125027961716,0.0,-0.005772870795790124],[0.36739702875707936,0.0,0.29561760241151386,0.0,-0.07177942634556551,0.0,0.648798210119062,0.16666666666666666,0.14058166771666278,0.648798210119062,0.16666666666666666,0.1414971071917529,0.648798210119062,0.16666666666666666,0.13533749590472463,0.0,0.0,0.0009154394750901209,0.0,0.0,-0.0052441718119381345],[0.4798559461587975,0.0,0.3987982101190621,0.0,-0.08105773603973544,0.0,0.5102677186074751,0.0,0.13451433709557425,0.5102677186074751,0.0,0.13081311777457702,0.5102677186074751,0.0,0.13296337917289033,0.0,0.0,-0.0037012193209972296,0.0,0.0,-0.001550957922683938],[0.75,0.6666666666666666,0.0,0.0,-0.75,-0.6666666666666666,0.1289509357448472,0.0,0.13549693139681826,0.1289509357448472,0.0,0.13979482913196428,0.1289509357448472,0.0,0.1563268831245505,0.0,0.0,0.004297897735146063,0.0,0.0,0.020829951727732287],[0.07177942634556551,0.0,0.38724430313129427,0.0,0.31546487678572877,0.0,0.5102677186074751,0.0,0.1568784713999637,0.5102677186074751,0.0,0.16182421326890695,0.4580343205635546,0.0,0.16282547555599824,0.0,0.0,0.0049457418689432655,0.05223339804392047,0.0,0.005947004156034573],[0.5820471449530406,0.16666666666666666,1.0,1.0,0.4179528550469594,0.8333333333333334,1.0,1.0,0.05528227235409185,1.0,1.0,0.057610004646105245,1.0,1.0,0.043677949418206,0.0,0.0,0.002327732292013392,0.0,0.0,-0.01160432293588585],[0.6299403446581525,0.16666666666666666,0.14780880120575693,0.0,-0.4821315434523954,-0.16666666666666666,0.14780880120575693,0.0,0.39454339481677625,0.14780880120575693,0.0,0.3907222305358355,0.08333333333333333,0.0,0.40436846324807446,0.0,0.0,-0.003821164280940866,0.0644754678724236,0.0,0.009825068431298217],[0.13625489421798911,0.0,0.9384882922619097,0.8333333333333334,0.8022333980439204,0.8333333333333334,1.0,1.0,0.19515716564007293,1.0,1.0,0.19368380724618128,1.0,1.0,0.20287000216281803,0.0,0.0,-0.001473358393891698,0.0,0.0,0.007712836522745063],[0.07177942634556551,0.0,0.33629709346766656,0.0,0.264517667122101,0.0,0.21958822755132246,0.0,0.09364578642411268,0.13625489421798911,0.0,0.094197943032106,0.21958822755132246,0.0,0.09570000158530963,0.08333333333333333,0.0,0.0005521566079933444,0.0,0.0,0.002054215161196965],[0.29858136254584705,0.0,0.1289509357448472,0.0,-0.16963042680099985,0.0,0.1289509357448472,0.0,0.21374785334891558,0.1289509357448472,0.0,0.21175279430232774,0.1289509357448472,0.0,0.2150064758035409,0.0,0.0,-0.001995059046587854,0.0,0.0,0.0012586224546253303],[0.6769343852741417,0.3333333333333333,0.17693438527414176,0.0,-0.5,-0.3333333333333333,0.3862548942179891,0.0,0.29779359148093987,0.30292156088465577,0.0,0.29472514916443965,0.23114213453909027,0.0,0.30568846252094317,0.08333333333333333,0.0,-0.003068442316500152,0.15511275967889884,0.0,0.007894871040003304],[0.3820049457033632,0.0,0.23410589467342346,0.0,-0.14789905102993972,0.0,0.2747853857295761,0.0,0.0580359524035323,0.28208934420271803,0.0,0.05660146417614853,0.3436010519408084,0.0,0.054370428524673636,-0.007303958473141904,0.0,-0.0014344882273837675,-0.06881566621123232,0.0,-0.003665523878858667],[0.3333333333333333,0.0,0.8436010519408085,0.6666666666666666,0.5102677186074751,0.6666666666666666,0.793643251190486,0.5,0.0236714591016355,0.793643251190486,0.5,0.023086335409089206,0.793643251190486,0.5,0.02261897409467983,0.0,0.0,-0.0005851236925462942,0.0,0.0,-0.001052485006955671],[0.43187249662950294,0.0,0.8333333333333334,0.8333333333333334,0.40146083670383037,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.1827522921915055,0.9384882922619097,0.8333333333333334,0.18443201730347805,0.9384882922619097,0.8333333333333334,0.19112498036835643,0.0,0.0,0.00167972511197254,0.0,0.0,0.008372688176850888],[0.8362970934676666,0.6666666666666666,0.13625489421798911,0.0,-0.7000421992496775,-0.6666666666666666,0.0,0.0,0.8042249218919938,0.0,0.0,0.7964610202201575,0.0,0.0,0.759512866543993,0.0,0.0,-0.007763901671836317,0.0,0.0,-0.04471205534800077],[0.7718216255952429,0.5,1.0,1.0,0.22817837440475708,0.5,1.0,1.0,0.33462767853524733,1.0,1.0,0.33084756180638103,1.0,1.0,0.2960796749465891,0.0,0.0,-0.00378011672886631,0.0,0.0,-0.03854800358865828],[0.08333333333333333,0.0,0.4821315434523954,0.0,0.3987982101190621,0.0,0.5872865023809717,0.0,0.0645252505751537,0.5872865023809717,0.0,0.06329474789640148,0.5872865023809717,0.0,0.06132036831090038,0.0,0.0,-0.0012305026787522112,0.0,0.0,-0.0032048822642532985],[0.37766474736455447,0.0,0.14780880120575693,0.0,-0.22985594615879754,0.0,0.14780880120575693,0.0,0.18233578833938635,0.14780880120575693,0.0,0.18119686092996778,0.13625489421798911,0.0,0.18934998732755934,0.0,0.0,-0.00113892740941853,0.011553906987767823,0.0,0.0070141989881729845],[0.3819146958791804,0.0,0.33629709346766656,0.0,-0.04561760241151388,0.0,0.23114213453909027,0.0,0.01850828309681544,0.23114213453909027,0.0,0.018104077451532738,0.23114213453909027,0.0,0.01996803740261557,0.0,0.0,-0.00040420564528270415,0.0,0.0,0.0014597543058001278],[0.36739702875707936,0.16666666666666666,0.6131470802424533,0.3333333333333333,0.2457500514853741,0.16666666666666666,0.44944417371011997,0.0,0.12438064161452833,0.37766474736455447,0.0,0.1266043173812591,0.44944417371011997,0.0,0.12352616539813112,0.07177942634556551,0.0,0.002223675766730769,0.0,0.0,-0.000854476216397194],[0.5370274555580793,0.16666666666666666,0.45902372947685977,0.0,-0.07800372608121946,-0.16666666666666666,0.35386877054828353,0.0,0.12678158057868738,0.4372021038816169,0.0,0.12622391054993884,0.40382657129860616,0.0,0.12119491534828897,-0.08333333333333333,0.0,-0.0005576700287485626,-0.049957800750322585,0.0,-0.005586665230398444],[0.28406369542374604,0.0,0.13625489421798911,0.0,-0.14780880120575693,0.0,0.0644754678724236,0.0,0.0685759649723596,0.0644754678724236,0.0,0.06885003596955575,0.0,0.0,0.08247490745690512,0.0,0.0,0.00027407099719614804,0.0644754678724236,0.0,0.013898942484545521],[0.8551549589285763,0.6666666666666666,1.0,1.0,0.14484504107142374,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.2746389505453329,0.9384882922619097,0.8333333333333334,0.2669351659256843,1.0,1.0,0.2499359376081841,-0.061511707738090414,-0.16666666666666666,-0.007703784619648574,-0.12302341547618083,-0.3333333333333333,-0.024703012937148782],[0.3558431217693116,0.0,0.21533827903669653,0.0,-0.14050484273261502,0.0,0.27981374690912014,0.0,0.13408310953534772,0.42337259960025114,0.0,0.1320719972570709,0.434926506588019,0.0,0.1285716910562361,-0.14355885269113103,0.0,-0.0020111122782768393,-0.15511275967889884,0.0,-0.005511418479111633],[0.23844609301223219,0.16666666666666666,0.42031858964173513,0.0,0.181872496629503,-0.16666666666666666,0.33698525630840187,0.0,0.09834283834271201,0.34428921478154373,0.0,0.09687074991564155,0.42031858964173513,0.0,0.09671579063061149,-0.007303958473141904,0.0,-0.0014720884270704624,-0.08333333333333333,0.0,-0.0016270477121005057],[0.6696304268009999,0.5,0.21958822755132246,0.0,-0.4500421992496775,-0.5,0.29136765389688796,0.0,0.05481240095123665,0.29136765389688796,0.0,0.05405516984827272,0.30292156088465577,0.0,0.05083756906758224,0.0,0.0,-0.0007572311029639243,-0.011553906987767823,0.0,-0.003974831883654409],[0.0,0.0,0.3144754678724236,0.0,0.3144754678724236,0.0,0.4196304268009999,0.0,0.10856434360754563,0.5029637601343332,0.0,0.10701212294297813,0.4196304268009999,0.0,0.11723225982440265,-0.08333333333333333,0.0,-0.0015522206645675158,0.0,0.0,0.008667916216856999],[0.36739702875707936,0.0,0.23844609301223219,0.0,-0.1289509357448472,0.0,0.0,0.0,0.19092203251336137,0.0,0.0,0.19125719110008962,0.0,0.0,0.19999448759271274,0.0,0.0,0.0003351585867282596,0.0,0.0,0.009072455079351387],[0.8769765845238192,0.6666666666666666,0.7602677186074751,0.5,-0.11670886591634407,-0.16666666666666666,0.6091081279762146,0.0,0.2523563957594565,0.6091081279762146,0.0,0.24881161879165423,0.6091081279762146,0.0,0.26243021875161116,0.0,0.0,-0.0035447769678022957,0.0,0.0,0.010073822992154641],[0.0,0.0,0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.35966461929676474,0.9384882922619097,0.8333333333333334,0.3536900670893213,0.8769765845238192,0.6666666666666666,0.37278790704862647,0.0,0.0,-0.00597455220744339,0.061511707738090414,0.16666666666666666,0.013123287751861798],[0.4914098531465654,0.0,0.0644754678724236,0.0,-0.4269343852741418,0.0,0.0644754678724236,0.0,0.12684140603476138,0.0644754678724236,0.0,0.12822433046386905,0.0644754678724236,0.0,0.11684795185102043,0.0,0.0,0.0013829244291076756,0.0,0.0,-0.009993454183740966],[0.39780880120575696,0.16666666666666666,0.20073036209041273,0.0,-0.1970784391153442,-0.16666666666666666,0.07177942634556551,0.0,0.18321672472013537,0.07177942634556551,0.0,0.1855394558738052,0.0,0.0,0.2091859147392134,0.0,0.0,0.002322731153669834,0.07177942634556551,0.0,0.02596919001907808],[0.29136765389688796,0.0,0.5539109697979611,0.16666666666666666,0.262543315901073,0.16666666666666666,0.8769765845238192,0.6666666666666666,0.19687859925599618,0.8769765845238192,0.6666666666666666,0.19910841165187051,0.8769765845238192,0.6666666666666666,0.19614415922825776,0.0,0.0,0.002229812395874243,0.0,0.0,-0.0007344400277384949],[0.07177942634556551,0.0,0.4507303620904127,0.0,0.37895093574484723,0.0,0.4372021038816169,0.0,0.199446679641186,0.4372021038816169,0.0,0.19949425964695588,0.4372021038816169,0.0,0.1799221322998714,0.0,0.0,4.758000576985874e-05,0.0,0.0,-0.019524547341314643],[0.0644754678724236,0.0,0.6372443031312942,0.16666666666666666,0.5727688352588706,0.16666666666666666,0.793643251190486,0.5,0.06662119453098118,0.793643251190486,0.5,0.06542069029069242,0.793643251190486,0.5,0.06574381472515704,0.0,0.0,-0.001200504240288779,0.0,0.0,-0.0008773798058241437],[0.16666666666666666,0.16666666666666666,0.10515495892857625,0.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0,0.06414086161375158,0.0,0.0,0.06305129963857155,0.0,0.0,0.06409274298864907,0.0,0.0,-0.0010895619751800257,0.0,0.0,-4.811862510251697e-05],[0.5205354372149502,0.0,0.7718216255952429,0.6666666666666666,0.2512861883802927,0.6666666666666666,0.7602677186074751,0.5,0.05744086370962559,0.9051127596788988,0.8333333333333334,0.05638854453589551,0.8217794263455654,0.6666666666666666,0.056191050832364635,-0.14484504107142374,-0.3333333333333333,-0.0010523191737300834,-0.061511707738090414,-0.16666666666666666,-0.0012498128772609723],[0.14780880120575693,0.0,0.8154648767857289,0.5,0.667656075579972,0.5,0.8154648767857289,0.5,0.10850082837595088,0.8154648767857289,0.5,0.10784085006007958,0.8154648767857289,0.5,0.12666608464196924,0.0,0.0,-0.0006599783158712989,0.0,0.0,0.01816525626601836],[0.13625489421798911,0.0,0.29364325119048584,0.0,0.15738835697249673,0.0,0.29364325119048584,0.0,0.097765760557442,0.29364325119048584,0.0,0.09651118181534098,0.29364325119048584,0.0,0.09540378232898616,0.0,0.0,-0.0012545787421010077,0.0,0.0,-0.0023619782284558335],[0.19342640361727081,0.0,0.9166666666666666,0.8333333333333334,0.7232402630493958,0.8333333333333334,1.0,1.0,0.054553079196177336,1.0,1.0,0.05580848314060599,1.0,1.0,0.05327089377315399,0.0,0.0,0.001255403944428644,0.0,0.0,-0.0012821854230233522],[0.8769765845238192,0.6666666666666666,0.28406369542374604,0.0,-0.5929128891000731,-0.6666666666666666,0.3704510387155954,0.0,0.19960552247765304,0.3704510387155954,0.0,0.20425965531153692,0.29136765389688796,0.0,0.19566793293776538,0.0,0.0,0.004654132833883891,0.07908338481870741,0.0,-0.003937589539887622],[0.7321315434523954,0.3333333333333333,1.0,1.0,0.26786845654760455,0.6666666666666666,1.0,1.0,0.27755360542891666,1.0,1.0,0.2835243491620765,1.0,1.0,0.25148586277194007,0.0,0.0,0.005970743733159867,0.0,0.0,-0.026067742656976547],[0.38496870583769643,0.0,0.8769765845238192,0.6666666666666666,0.4920078786861228,0.6666666666666666,1.0,1.0,0.05262299018854352,0.9384882922619097,0.8333333333333334,0.0515468316382075,1.0,1.0,0.05089134694865536,0.061511707738090414,0.16666666666666666,-0.0010761585503360279,0.0,0.0,-0.0017316432398881692],[0.08333333333333333,0.0,0.420619835714305,0.0,0.3372865023809717,0.0,0.5039531690476383,0.0,0.18487136774488275,0.5039531690476383,0.0,0.18699329438896453,0.6091081279762146,0.0,0.1897247400260924,0.0,0.0,0.0021219266440818054,-0.10515495892857625,0.0,0.004853372281209699],[0.19342640361727081,0.0,0.6487982101190622,0.16666666666666666,0.45537180650179127,0.16666666666666666,0.692441461309548,0.16666666666666666,0.12342040364249533,0.692441461309548,0.16666666666666666,0.1245414012675865,0.692441461309548,0.16666666666666666,0.11291780766400321,0.0,0.0,0.001120997625091166,0.0,0.0,-0.010502595978492133],[0.5965648120751417,0.16666666666666666,1.0,1.0,0.40343518792485833,0.8333333333333334,1.0,1.0,0.010986654977116603,1.0,1.0,0.011050596973958783,1.0,1.0,0.013111210237424599,0.0,0.0,6.394199684217539e-05,0.0,0.0,0.0021245552603079932],[0.14780880120575693,0.0,0.30292156088465577,0.0,0.15511275967889884,0.0,0.16666666666666666,0.0,0.12261373582567285,0.23114213453909027,0.0,0.1222571121267454,0.30292156088465577,0.0,0.11166722684718948,-0.0644754678724236,0.0,-0.0003566236989274764,-0.13625489421798911,0.0,-0.010946508978483363],[0.36314708024245346,0.0,0.9384882922619097,0.8333333333333334,0.5753412120194561,0.8333333333333334,1.0,1.0,0.19854922610303113,1.0,1.0,0.19914909692937824,1.0,1.0,0.19606035537925218,0.0,0.0,0.0005998708263471052,0.0,0.0,-0.0024888707237789597],[0.6372443031312943,0.16666666666666666,0.6309297535714576,0.0,-0.006314549559836745,-0.16666666666666666,0.8769765845238192,0.6666666666666666,0.07375221600025424,0.7539531690476383,0.3333333333333333,0.07385930919034259,0.8769765845238192,0.6666666666666666,0.07894767737393049,0.12302341547618083,0.3333333333333333,0.00010709319008834475,0.0,0.0,0.005195461373676247],[0.27981374690912014,0.0,1.0,1.0,0.7201862530908799,1.0,1.0,1.0,0.1330417845329156,1.0,1.0,0.13173762185801188,1.0,1.0,0.10377702324109687,0.0,0.0,-0.00130416267490372,0.0,0.0,-0.029264761291818726],[0.15511275967889884,0.0,0.8029215608846557,0.6666666666666666,0.6478088012057569,0.6666666666666666,1.0,1.0,0.23170030292257313,1.0,1.0,0.22710496750041806,1.0,1.0,0.22451806529301085,0.0,0.0,-0.004595335422155066,0.0,0.0,-0.007182237629562276],[0.5102677186074751,0.16666666666666666,0.7718216255952429,0.5,0.2615539069877678,0.3333333333333333,0.7718216255952429,0.5,0.1079364529563962,0.6884882922619097,0.3333333333333333,0.11040696717790634,0.648798210119062,0.16666666666666666,0.10366641364465023,0.08333333333333333,0.16666666666666666,0.002470514221510132,0.12302341547618083,0.3333333333333333,-0.004270039311745982],[0.4269343852741418,0.0,0.8769765845238192,0.6666666666666666,0.4500421992496774,0.6666666666666666,1.0,1.0,0.10681381735359295,1.0,1.0,0.1078079585873062,1.0,1.0,0.09957958550193098,0.0,0.0,0.000994141233713246,0.0,0.0,-0.007234231851661988],[0.9166666666666666,0.8333333333333334,0.692441461309548,0.16666666666666666,-0.22422520535711873,-0.6666666666666666,0.692441461309548,0.16666666666666666,0.1365912838050522,0.692441461309548,0.16666666666666666,0.13626165773088697,0.6706198357143052,0.16666666666666666,0.13590490600119157,0.0,0.0,-0.00032962607416522904,0.02182162559524292,0.0,-0.0006863778038606268],[0.08333333333333333,0.0,0.33629709346766656,0.0,0.2529637601343332,0.0,0.21228426907818054,0.0,0.18773342953612152,0.14780880120575693,0.0,0.18695065920748064,0.2529637601343332,0.0,0.19952409328069357,0.0644754678724236,0.0,-0.0007827703286408619,-0.04067949105615265,0.0,0.011790663744572064],[0.532089344202718,0.0,0.7718216255952429,0.6666666666666666,0.2397322813925249,0.6666666666666666,1.0,1.0,0.1322030735702691,1.0,1.0,0.13201732769333294,1.0,1.0,0.11092756993319937,0.0,0.0,-0.00018574587693617013,0.0,0.0,-0.021275503637069693],[0.13625489421798911,0.0,0.0644754678724236,0.0,-0.07177942634556551,0.0,0.07177942634556551,0.0,0.2477469433391347,0.07177942634556551,0.0,0.25195463815192304,0.07177942634556551,0.0,0.22381132733604728,0.0,0.0,0.0042076948127884,0.0,0.0,-0.02393561600308727],[0.3144754678724236,0.0,0.9384882922619097,0.8333333333333334,0.624012824389486,0.8333333333333334,0.9384882922619097,0.8333333333333334,0.07233555212854605,0.8362970934676666,0.6666666666666666,0.07516607645969549,0.8362970934676666,0.6666666666666666,0.07819029131696627,0.10219119879424306,0.16666666666666666,0.0028305243311494283,0.10219119879424306,0.16666666666666666,0.005854739188420214],[0.29136765389688796,0.0,0.1289509357448472,0.0,-0.16241671815204076,0.0,0.20073036209041273,0.0,0.08895187414878054,0.1289509357448472,0.0,0.08942462342653267,0.20073036209041273,0.0,0.08245176746109427,0.07177942634556551,0.0,0.00047274927775211705,0.0,0.0,-0.006500106687686271],[0.15511275967889884,0.0,0.1289509357448472,0.0,-0.026161823934051632,0.0,0.10515495892857625,0.0,0.30238452736633936,0.10515495892857625,0.0,0.30138964011400593,0.10515495892857625,0.0,0.289998096240401,0.0,0.0,-0.0009948872523333748,0.0,0.0,-0.012386431125938353],[0.21228426907818054,0.0,0.434926506588019,0.0,0.22264223750983844,0.0,0.4160686411271093,0.0,0.05935989800153605,0.4160686411271093,0.0,0.058420065244521625,0.434926506588019,0.0,0.07262296802509145,0.0,0.0,-0.0009398327570144177,-0.01885786546090973,0.0,0.013263070023555404],[0.2529637601343332,0.0,0.46228426907818054,0.0,0.20932050894384735,0.0,0.4695882275513224,0.0,0.21987444315728644,0.4695882275513224,0.0,0.2207276972194346,0.4695882275513224,0.0,0.23798830604855492,0.0,0.0,0.0008532540621481456,0.0,0.0,0.018113862891268456],[0.6372443031312942,0.16666666666666666,0.7487138116197073,0.5,0.11146950848841301,0.3333333333333333,0.6392186543523223,0.3333333333333333,0.04406574556966173,0.6392186543523223,0.3333333333333333,0.044226501843532384,0.6392186543523223,0.3333333333333333,0.04358187202318364,0.0,0.0,0.00016075627387065745,0.0,0.0,-0.00048387354647809146],[0.14780880120575693,0.0,0.8551549589285763,0.6666666666666666,0.7073461577228194,0.6666666666666666,0.8154648767857288,0.5,0.10118451307423476,0.7539531690476383,0.3333333333333333,0.10208519814529816,0.8154648767857288,0.5,0.1037038883476797,0.061511707738090414,0.16666666666666666,0.0009006850710634035,0.0,0.0,0.0025193752734449493],[0.429898145408475,0.0,0.14780880120575693,0.0,-0.28208934420271803,0.0,0.21533827903669653,0.0,0.475999049128979,0.21533827903669653,0.0,0.4788380554445248,0.21533827903669653,0.0,0.481106119244042,0.0,0.0,0.0028390063155459117,0.0,0.0,0.005107070115063066],[0.23114213453909027,0.0,0.33698525630840187,0.0,0.10584312176931156,0.0,0.38921865435232234,0.0,0.027292815502113797,0.38921865435232234,0.0,0.02729470053613034,0.38921865435232234,0.0,0.02744000755163556,0.0,0.0,1.8850340165427382e-06,0.0,0.0,0.00014719204952175877],[1.0,1.0,0.21533827903669653,0.0,-0.7846617209633034,-1.0,0.3131892794921309,0.0,0.31933898931793486,0.34656481207514167,0.0,0.31840110913082065,0.3131892794921309,0.0,0.314027507492972,-0.03337553258301074,0.0,-0.0009378801871141942,0.0,0.0,-0.0053114818249629285],[0.07177942634556551,0.0,0.793643251190486,0.5,0.7218638248449203,0.5,0.9384882922619097,0.8333333333333334,0.3939352347254384,0.9384882922619097,0.8333333333333334,0.3828760738461385,0.9384882922619097,0.8333333333333334,0.3894576584630607,0.0,0.0,-0.011059160879300005,0.0,0.0,-0.004477576262377893],[0.21958822755132246,0.0,0.14355885269113103,0.0,-0.07602937486019143,0.0,0.29867161237002987,0.0,0.0694653944435805,0.29136765389688796,0.0,0.06687790133983311,0.29867161237002987,0.0,0.06900214672861331,0.007303958473141904,0.0,-0.0025874931037474006,0.0,0.0,-0.00046324771496720633],[0.08333333333333333,0.0,0.21533827903669653,0.0,0.13200494570336319,0.0,0.39355885269113106,0.16666666666666666,0.1875953525224359,0.4653382790366965,0.16666666666666666,0.18559026674067539,0.3102255193577977,0.16666666666666666,0.20619045137947087,-0.07177942634556551,0.0,-0.0020050857817605003,0.08333333333333333,0.0,0.018595098857034958],[0.07177942634556551,0.0,0.9384882922619097,0.8333333333333334,0.866708865916344,0.8333333333333334,1.0,1.0,0.13750171949345116,1.0,1.0,0.13560217398017707,1.0,1.0,0.1346567614731041,0.0,0.0,-0.0018995455132740436,0.0,0.0,-0.0028449580203470525],[0.13625489421798911,0.0,0.22689218602446437,0.0,0.09063729180647524,0.0,0.22689218602446437,0.0,0.12143740308190294,0.3820049457033632,0.16666666666666666,0.11974906737134731,0.4683020391710297,0.0,0.14191965381270752,-0.15511275967889884,-0.16666666666666666,-0.0016883357105556523,-0.24140985314656538,0.0,0.020482250730804553],[0.7539531690476383,0.3333333333333333,0.28406369542374604,0.0,-0.46988947362389233,-0.3333333333333333,0.28406369542374604,0.0,0.1663255959710104,0.28406369542374604,0.0,0.16492040978013586,0.28406369542374604,0.0,0.1623307864392012,0.0,0.0,-0.0014051861908745203,0.0,0.0,-0.003994809531809172],[0.1289509357448472,0.0,0.19342640361727081,0.0,0.0644754678724236,0.0,0.24140985314656538,0.0,0.055862661599210876,0.24140985314656538,0.0,0.05418962583430694,0.16963042680099985,0.0,0.05594739429629019,0.0,0.0,-0.0016730357649039458,0.07177942634556551,0.0,8.473269707930178e-05],[1.0,1.0,0.13625489421798911,0.0,-0.8637451057820109,-1.0,0.07177942634556551,0.0,0.093137668004188,0.07177942634556551,0.0,0.09251472009245736,0.07177942634556551,0.0,0.10287164955612639,0.0,0.0,-0.0006229479117306477,0.0,0.0,0.009733981551938399],[0.3320471449530406,0.0,0.1289509357448472,0.0,-0.2030962092081934,0.0,0.1289509357448472,0.0,0.1623656414651493,0.1289509357448472,0.0,0.1582189101919871,0.1289509357448472,0.0,0.15155984165095107,0.0,0.0,-0.004146731273162183,0.0,0.0,-0.010805799814198202],[0.16666666666666666,0.0,1.0,1.0,0.8333333333333334,1.0,0.9384882922619097,0.8333333333333334,0.14136540537630135,0.9384882922619097,0.8333333333333334,0.1325703602352848,0.9384882922619097,0.8333333333333334,0.12654622653801373,0.0,0.0,-0.008795045141016566,0.0,0.0,-0.01481917883828761],[0.21228426907818054,0.0,0.75,0.6666666666666666,0.5377157309218195,0.6666666666666666,0.75,0.6666666666666666,0.11452454978611822,0.75,0.6666666666666666,0.11523071878089841,0.9166666666666666,0.8333333333333334,0.10980150253913395,0.0,0.0,0.0007061689947801711,-0.16666666666666666,-0.16666666666666666,-0.004723047246984258],[0.21533827903669653,0.0,0.7539531690476383,0.3333333333333333,0.5386148900109419,0.3333333333333333,0.8769765845238192,0.6666666666666666,0.03994882933091811,0.8769765845238192,0.6666666666666666,0.03997149979144238,0.8769765845238192,0.6666666666666666,0.04059880186269275,0.0,0.0,2.2670460524263426e-05,0.0,0.0,0.000649972531774639],[0.8333333333333334,0.8333333333333334,0.2487138116197073,0.0,-0.5846195217136261,-0.8333333333333334,0.17693438527414176,0.0,0.20078981111424496,0.17693438527414176,0.0,0.20500264752935218,0.17693438527414176,0.0,0.2027202724528067,0.0,0.0,0.004212836415107203,0.0,0.0,0.0019304613385617401],[0.20803432056355464,0.0,1.0,1.0,0.7919656794364455,1.0,1.0,1.0,0.22784257306120015,1.0,1.0,0.22487511910911206,1.0,1.0,0.1697361455032401,0.0,0.0,-0.002967453952088058,0.0,0.0,-0.05810642755796003],[0.4705776364646277,0.0,0.6706198357143052,0.16666666666666666,0.2000421992496774,0.16666666666666666,0.7539531690476385,0.3333333333333333,0.09145351190824429,0.7539531690476385,0.3333333333333333,0.08952438572490234,0.8154648767857289,0.5,0.0798790409083345,0.0,0.0,-0.0019291261833419154,-0.061511707738090414,-0.16666666666666666,-0.011574470999909763],[0.568428636920062,0.0,0.5423570628101931,0.0,-0.02607157410986884,0.0,0.564178688405436,0.0,0.1552353050950517,0.564178688405436,0.0,0.15408934674096733,0.5975542209884468,0.0,0.15288641299884329,0.0,0.0,-0.001145958354084387,-0.03337553258301074,0.0,-0.0023488920962084375],[0.429898145408475,0.0,0.15511275967889884,0.0,-0.2747853857295761,0.0,0.20803432056355464,0.0,0.21176697340648454,0.20803432056355464,0.0,0.2106941211773349,0.27981374690912014,0.0,0.23474328651508689,0.0,0.0,-0.0010728522291496081,-0.07177942634556551,0.0,0.02297631310860233],[0.4087646826539673,0.0,0.19342640361727081,0.0,-0.21533827903669653,0.0,0.0644754678724236,0.0,0.1117550734543842,0.0644754678724236,0.0,0.11141545019400705,0.0644754678724236,0.0,0.11435815116787125,0.0,0.0,-0.00033962326037716904,0.0,0.0,0.0026030777134870673],[0.13625489421798911,0.0,0.21958822755132246,0.0,0.08333333333333333,0.0,0.07177942634556551,0.0,0.1694093535315256,0.07177942634556551,0.0,0.16789607010838156,0.13625489421798911,0.0,0.16617631206569825,0.0,0.0,-0.0015132834231440402,-0.0644754678724236,0.0,-0.0032330414658273514],[0.5298137469091201,0.16666666666666666,1.0,1.0,0.4701862530908798,0.8333333333333334,1.0,1.0,0.0905072020706107,1.0,1.0,0.09241364607205926,1.0,1.0,0.08719694810124391,0.0,0.0,0.001906444001448551,0.0,0.0,-0.003310253969366796],[0.5247853857295761,0.0,0.23114213453909027,0.0,-0.29364325119048584,0.0,0.45803432056355464,0.0,0.17648476100110996,0.44648041357578677,0.0,0.1786149532889146,0.45803432056355464,0.0,0.1815484563695177,0.011553906987767823,0.0,0.0021301922878046186,0.0,0.0,0.005063695368407722],[0.3862548942179891,0.0,0.4507303620904127,0.16666666666666666,0.06447546787242361,0.16666666666666666,0.36739702875707936,0.0,0.0713250852964485,0.3558431217693116,0.0,0.0699528495598264,0.4695882275513224,0.0,0.07082848204687961,0.011553906987767823,0.0,-0.001372235736622102,-0.10219119879424306,0.0,-0.0004966032495688982],[0.8144754678724236,0.6666666666666666,1.0,1.0,0.18552453212757639,0.3333333333333333,1.0,1.0,0.2685940576377957,1.0,1.0,0.26711078547192163,1.0,1.0,0.23520713888708475,0.0,0.0,-0.0014832721658740652,0.0,0.0,-0.033386918750711]]}}


==> anc/statistical_supplement/controls_and_matched/README.md <==
# Random-prompt and matched-fit statistical replay

The immutable arrays contain 21 paired values per user, already averaged over the six checkpoints. Counts are 1,000/1,000/1,000/426 in recorded domain order. Original identifiers and event dates are absent. Historical `ordinary` and `audit` keys denote baseline B and augmented B+R.

Run from this directory:

```sh
python replay_minimized.py --data MINIMIZED_USER_METRICS.json --targets FULL_PRECISION_TARGETS.json --output replay_local.json
```

All 234 numeric targets match exactly in the supplied Linux and local receipts and the additional-environment receipt. Targets include means, interval endpoints, domain means, counts, seeds and draw counts; 234 is not a count of independent statistical tests. Eight paired contrasts use 10,000 fixed-domain user-bootstrap draws and recorded seeds. No new model inference or fitting is required for this standalone script.

The metric array itself contains no date flags. The companion `../timestamp_sensitivity/LASTFM_LATE_POSITIVE_MASK.json` provides the separately verified mask, with input hashes and an upstream alignment receipt. Do not infer date flags from metric values. A complete timestamp scan requires source records not distributed here.


==> anc/statistical_supplement/controls_and_matched/REPLAY_REPORT.md <==
# Statistical replay report

## Exported inputs

The export contains anonymous per-user means after averaging the six checkpoint rows within each user. The canonical domain order is MovieLens 20M, Amazon Musical Instruments 2023, KuaiRec, and Last.fm 1K. Within each domain, anonymous positions preserve the confirmation-input first-appearance order. All metric columns on a row remain paired.

The retrieved-text versus activity-matched random-evidence prompt control includes NDCG@5 and Hit@1. The matched-configuration sensitivity includes every NDCG@5, Hit@1, and MSE policy value and paired contrast in the canonical aggregate.

The matched forecasts were not retained. They were recovered by the permitted exact CPU replay of the already-run two-target HGB configuration: 4 maximum leaves, minimum leaf size 80, L2 10, learning rate 0.05, 120 iterations, early stopping disabled, target order `text-history` then `fusion-history`, and random states 20260918 and 20260919. Development rows, preprocessing, and training order were unchanged. No configuration search was run.

## Exact results

| Comparison | Equal-domain mean | 95% interval |
|---|---:|---:|
| Retrieved text minus random-evidence prompt, NDCG@5 | 0.09989586531821867 | [0.08810437951286265, 0.11143236971461268] |
| Retrieved text minus random-evidence prompt, Hit@1 | 0.10534643974960876 | [0.09127167938184663, 0.11906773767605633] |
| Matched minus ordinary, NDCG@5 | -0.00043041229357487494 | [-0.0015813740595705282, 0.0007055178268611836] |
| Matched minus ordinary, Hit@1 | 0.0003188575899843505 | [-0.0010179968701095462, 0.0016702318075117362] |
| Ordinary minus matched, MSE | -0.000008265899575190817 | [-0.0000885407892649532, 0.00007220844383989455] |
| Matched minus audit, NDCG@5 | 0.0014509289574294992 | [-0.0005940871220397586, 0.0034949282303133942] |
| Matched minus audit, Hit@1 | -0.0006429968701095463 | [-0.0031083724569640056, 0.0017754743740219083] |
| Audit minus matched, MSE | -0.00035109732427230527 | [-0.0008877104083040319, 0.0001756608757917031] |

All intervals use 10,000 fixed-domain bootstrap draws with the original seeds. Domains are not resampled. The independent replay compares means, interval endpoints, domain means, policy means, counts, seeds, and draw counts against full-precision canonical targets.

## Verification outcome

- Linux replay: 234/234 numeric comparisons exact; maximum absolute difference 0.0.
- Independent local replay under Python 3.12.14 and NumPy 2.3.5: 234/234 exact; maximum absolute difference 0.0.
- User counts: 1,000 / 1,000 / 1,000 / 426.
- Six checkpoints and cross-column pairing preserved.

This is a processed-statistical replay from saved outcomes plus the permitted recovery of the previously run matched fit. It is not raw LLM-inference regeneration.


==> anc/statistical_supplement/controls_and_matched/replay_minimized.py <==
#!/usr/bin/env python3
"""Standalone NumPy replay for minimized random-prompt and matched-fit arrays."""

from __future__ import annotations

import argparse
import hashlib
import json
import platform
from pathlib import Path

import numpy as np


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def describe(arrays: dict[str, np.ndarray], column: int) -> dict:
    values = {d: x[:, column] for d, x in arrays.items()}
    domain_means = {d: float(a.mean()) for d, a in values.items()}
    return {
        "equal_domain_mean": float(np.mean(list(domain_means.values()))),
        "pooled_user_mean": float(np.mean(np.concatenate(list(values.values())))),
        "domain_means": domain_means,
        "users": {d: len(a) for d, a in values.items()},
    }


def interval(arrays: dict[str, np.ndarray], column: int, seed: int, draws: int = 10000) -> dict:
    values = {d: x[:, column] for d, x in arrays.items()}
    rng = np.random.default_rng(seed)
    boot = np.empty(draws, dtype=float)
    for i in range(draws):
        boot[i] = float(np.mean([rng.choice(a, len(a), replace=True).mean() for a in values.values()]))
    return {
        "mean": float(np.mean([a.mean() for a in values.values()])),
        "lower": float(np.quantile(boot, 0.025)), "upper": float(np.quantile(boot, 0.975)),
        "seed": seed, "draws": draws,
        "domain_means": {d: float(a.mean()) for d, a in values.items()},
        "users": {d: len(a) for d, a in values.items()},
    }


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--data", type=Path, required=True)
    p.add_argument("--targets", type=Path, required=True)
    p.add_argument("--output", type=Path, required=True)
    args = p.parse_args()
    data, targets = json.loads(args.data.read_text()), json.loads(args.targets.read_text())
    columns = data["columns"]
    arrays = {d: np.asarray(data["domains"][d], dtype=float) for d in data["domain_order"]}
    if {d: len(x) for d, x in arrays.items()} != data["counts"]:
        raise RuntimeError("count mismatch")
    if any(x.shape[1] != len(columns) or not np.isfinite(x).all() for x in arrays.values()):
        raise RuntimeError("invalid minimized array")
    seeds = targets["fixed_domain_bootstrap"]["seeds"]
    result = {"policy_means": {}, "paired_differences": {}}

    random_target = targets["random_evidence_prompt_control"]
    for name in ("random_ndcg5", "random_hit1", "text_ndcg5", "text_hit1"):
        source_column = name.replace("random_", "random_prompt_") if name.startswith("random_") else name
        result["policy_means"][name] = describe(arrays, columns.index(source_column))
    for name in ("text_minus_random_ndcg5", "text_minus_random_hit1"):
        result["paired_differences"][name] = interval(arrays, columns.index(name), seeds[name])

    matched_target = targets["matched_configuration_sensitivity"]
    for policy in ("matched", "ordinary", "audit"):
        for metric in ("ndcg5", "hit1", "mse"):
            name = f"{policy}_{metric}"
            result["policy_means"][name] = describe(arrays, columns.index(name))
    for name, seed in seeds.items():
        if name.startswith("text_minus_random"):
            continue
        result["paired_differences"][name] = interval(arrays, columns.index(name), seed)

    comparisons = []
    def compare(path: str, actual, expected) -> None:
        if isinstance(expected, dict):
            for key in expected:
                if key in actual and (isinstance(expected[key], (int, float)) or isinstance(expected[key], dict)):
                    compare(f"{path}.{key}", actual[key], expected[key])
            return
        if isinstance(expected, (int, float)) and isinstance(actual, (int, float)):
            difference = abs(float(actual) - float(expected))
            comparisons.append({"field": path, "actual": actual, "expected": expected,
                                "exact": actual == expected, "absolute_difference": difference})

    for name in ("random_ndcg5", "random_hit1", "text_ndcg5", "text_hit1"):
        compare(f"policy_means.{name}", result["policy_means"][name], random_target[name])
    for name in ("text_minus_random_ndcg5", "text_minus_random_hit1"):
        compare(f"paired_differences.{name}", result["paired_differences"][name], random_target[name])
    for policy in ("matched", "ordinary", "audit"):
        for metric in ("ndcg5", "hit1", "mse"):
            name = f"{policy}_{metric}"
            compare(f"policy_means.{name}", result["policy_means"][name], matched_target["policies"][policy][metric])
    for name, value in result["paired_differences"].items():
        if name in matched_target["paired_differences"]:
            compare(f"paired_differences.{name}", value, matched_target["paired_differences"][name])

    maximum = max((x["absolute_difference"] for x in comparisons), default=0.0)
    material = [x for x in comparisons if x["absolute_difference"] > 1e-12]
    receipt = {
        "status": "pass" if not material else "material_mismatch",
        "scope": "standalone NumPy replay from anonymous checkpoint-averaged user arrays",
        "environment": {"python": platform.python_version(), "numpy": np.__version__},
        "domain_order": data["domain_order"], "counts": data["counts"], "draws": 10000,
        "all_numeric_comparisons_exact": all(x["exact"] for x in comparisons),
        "maximum_absolute_difference": maximum, "comparison_count": len(comparisons),
        "comparisons": comparisons, "results": result,
        "inputs_sha256": {"data": sha256(args.data), "targets": sha256(args.targets)},
        "script_sha256": sha256(Path(__file__)),
    }
    args.output.write_text(json.dumps(receipt, indent=2, sort_keys=True, allow_nan=False) + "\n")
    print(json.dumps({"status": receipt["status"], "exact": receipt["all_numeric_comparisons_exact"],
                      "max_abs_diff": maximum, "comparisons": len(comparisons)}, sort_keys=True))
    if material:
        raise SystemExit("material mismatch; no tuning permitted")


if __name__ == "__main__":
    main()


==> anc/statistical_supplement/fixed_policy_user_metrics.json <==
{"schema_version":1,"unit":"user; average of all six checkpoints","columns":["fixed_ndcg5","baseline_ndcg5","augmented_ndcg5","fixed_hit1","baseline_hit1","augmented_hit1","baseline_minus_fixed_ndcg5","baseline_minus_fixed_hit1","augmented_minus_fixed_ndcg5","augmented_minus_fixed_hit1"],"domain_order":["movielens20m","amazon_instruments2023","kuairec","lastfm1k"],"row_order":"first appearance in original saved rows; source identifiers omitted","domains":{"movielens20m":[[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7718216255952429,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666],[0.21533827903669653,0.23114213453909027,0.23114213453909027,0.0,0.0,0.0,0.015803855502393726,0.0,0.015803855502393726,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7539531690476385,0.7539531690476385,0.8154648767857289,0.3333333333333333,0.3333333333333333,0.5,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.5654648767857288,0.5654648767857288,0.5654648767857288,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8154648767857288,0.8769765845238192,0.8769765845238192,0.5,0.6666666666666666,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.5654648767857288,0.5654648767857288,0.5654648767857288,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4923992620598705,0.6590659287265371,0.6256903961435265,0.0,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.13329113408365592,0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.34123520482302777,0.4609980806978878,0.44639016375160406,0.0,0.0,0.0,0.11976287587486008,0.0,0.10515495892857625,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8154648767857288,0.8769765845238192,0.8769765845238192,0.5,0.6666666666666666,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.5218216255952429,0.5436432511904858,0.5218216255952429,0.0,0.0,0.0,0.02182162559524292,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,1.0,1.0,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.692441461309548,0.8154648767857289,0.7539531690476385,0.16666666666666666,0.5,0.3333333333333333,0.12302341547618083,0.3333333333333333,0.061511707738090414,0.16666666666666666],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.8333333333333334,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.07177942634556551,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4537843720489287,0.4537843720489287,0.4537843720489287,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.7956176024115139,1.0,1.0,0.6666666666666666,1.0,1.0,0.20438239758848611,0.3333333333333333,0.20438239758848611,0.3333333333333333],[0.6362548942179891,0.6478088012057569,0.6478088012057569,0.5,0.5,0.5,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.6269765845238192,0.6051549589285763,0.6269765845238192,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.02182162559524292,0.0,0.0,0.0],[0.7718216255952429,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.5039531690476383,0.0,0.0,0.0,0.0,0.0,-0.12697658452381919,0.0],[0.5747431864798987,0.541367653896888,0.541367653896888,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.8154648767857288,0.9384882922619097,0.8769765845238192,0.5,0.8333333333333334,0.6666666666666666,0.12302341547618083,0.3333333333333333,0.061511707738090414,0.16666666666666666],[0.45171977100371796,0.429898145408475,0.45171977100371796,0.0,0.0,0.0,-0.02182162559524292,0.0,0.0,0.0],[0.6309297535714576,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.6081187190629095,0.6154226775360514,0.6154226775360514,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.007303958473141904,0.0,0.007303958473141904,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6696304268009999,0.7103099178571526,0.6696304268009999,0.5,0.5,0.5,0.04067949105615265,0.0,0.0,0.0],[0.6309297535714576,0.6091081279762146,0.6309297535714576,0.0,0.0,0.0,-0.02182162559524292,0.0,0.0,0.0],[0.8436010519408085,0.8333333333333334,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.010267718607475107,0.0,0.011553906987767815,0.0],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.2529637601343332,0.23114213453909027,0.23114213453909027,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.543643251190486,0.5218216255952429,0.5247853857295761,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.01885786546090973,0.0],[0.2602677186074751,0.3436010519408084,0.3436010519408084,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.3941567657076835,0.4348362567638362,0.0,0.0,0.0,0.007303958473141904,0.0,0.04798344952929456,0.0],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.648798210119062,0.5872865023809717,0.648798210119062,0.3333333333333333,0.16666666666666666,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.6058431217693115,0.4695882275513224,0.4695882275513224,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.13625489421798911,0.0,-0.13625489421798911,0.0],[0.5132314787418083,0.5539109697979611,0.5423570628101931,0.0,0.0,0.0,0.04067949105615265,0.0,0.029125584068384825,0.0],[0.39355885269113106,0.4914098531465654,0.5747431864798987,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.09785100045543434,0.0,0.18118433378876767,0.16666666666666666],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4130146311685932,0.4130146311685932,0.34853916329616963,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.37766474736455447,0.37766474736455447,0.3131892794921309,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.5654648767857288,0.5654648767857288,0.46030991785715253,0.0,0.0,0.0,0.0,0.0,-0.10515495892857625,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9051127596788988,1.0,1.0,0.8333333333333334,0.0,0.0,-0.09488724032110114,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.29136765389688796,0.29136765389688796,0.29136765389688796,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6706198357143051,0.6706198357143051,0.6706198357143051,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.36739702875707936,0.36739702875707936,0.36739702875707936,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42989814540847493,0.5443314140312211,0.4828197062931307,0.0,0.16666666666666666,0.0,0.1144332686227462,0.16666666666666666,0.05292156088465578,0.0],[0.29561760241151386,0.3174392280067568,0.29561760241151386,0.0,0.0,0.0,0.02182162559524292,0.0,0.0,0.0],[0.6091081279762146,0.7539531690476383,0.7539531690476383,0.0,0.3333333333333333,0.3333333333333333,0.14484504107142374,0.3333333333333333,0.14484504107142374,0.3333333333333333],[0.42989814540847493,0.4705776364646275,0.42989814540847493,0.0,0.0,0.0,0.04067949105615265,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.3333333333333333,0.0,0.0,0.0,0.0,0.0,-0.18848829226190958,0.0],[0.8154648767857288,0.8769765845238192,0.8769765845238192,0.5,0.6666666666666666,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.6091081279762146,0.5654648767857288,0.5539109697979611,0.0,0.0,0.0,-0.04364325119048584,0.0,-0.055197158178253665,0.0],[0.5218216255952429,0.5218216255952429,0.5833333333333334,0.0,0.0,0.16666666666666666,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.6884882922619097,0.6884882922619097,0.6884882922619097,0.3333333333333333,0.3333333333333333,0.5,0.0,0.0,0.0,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4695882275513224,0.46228426907818054,0.4695882275513224,0.0,0.0,0.0,-0.007303958473141904,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.23114213453909027,0.29561760241151386,0.23114213453909027,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.37697658452381916,0.24140985314656538,0.30292156088465577,0.16666666666666666,0.0,0.16666666666666666,-0.1355667313772538,-0.16666666666666666,-0.0740550236391634,0.0],[0.20073036209041273,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.543643251190486,0.543643251190486,0.532089344202718,0.0,0.0,0.0,0.0,0.0,-0.011553906987767823,0.0],[0.7539531690476383,0.8154648767857288,0.8154648767857288,0.3333333333333333,0.5,0.5,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.20803432056355464,0.21533827903669653,0.21533827903669653,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.7539531690476385,0.8769765845238192,0.7539531690476385,0.3333333333333333,0.6666666666666666,0.3333333333333333,0.12302341547618083,0.3333333333333333,0.0,0.0],[0.4269343852741418,0.25,0.25,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.17693438527414176,0.0,-0.17693438527414176,0.0],[0.7602677186074751,0.7311421345390903,0.7311421345390903,0.5,0.5,0.5,-0.029125584068384825,0.0,-0.029125584068384825,0.0],[0.3436010519408084,0.35811871906290943,0.35811871906290943,0.0,0.0,0.0,0.014517667122101017,0.0,0.014517667122101017,0.0],[0.16666666666666666,0.16666666666666666,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,-0.08333333333333333,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8769765845238192,0.9384882922619097,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.3333333333333333,0.25,0.2718216255952429,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.061511707738090414,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.33698525630840187,0.33698525630840187,0.30588532101898896,0.0,0.0,0.0,0.0,0.0,-0.03109993528941286,0.0],[0.9166666666666666,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.2579018714896944,0.19342640361727081,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.1289509357448472,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5102677186074751,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.14355885269113103,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.07602937486019143,0.0,0.07602937486019143,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8769765845238192,0.8769765845238192,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.8769765845238192,0.8154648767857288,0.8769765845238192,0.6666666666666666,0.5,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4391764551026449,0.44648041357578677,0.534063695423746,0.0,0.0,0.16666666666666666,0.007303958473141904,0.0,0.09488724032110114,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.40807651981323206,0.5089815302271824,0.3965226128254642,0.0,0.0,0.0,0.10090501041395035,0.0,-0.011553906987767823,0.0],[0.7205776364646277,0.7718216255952429,0.7718216255952429,0.3333333333333333,0.6666666666666666,0.6666666666666666,0.051243989130615314,0.3333333333333333,0.051243989130615314,0.3333333333333333],[0.8217794263455654,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.11670886591634407,0.16666666666666666,0.11670886591634407,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4914098531465654,0.5529215608846557,0.48114213453909027,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,-0.010267718607475098,0.16666666666666666],[0.28406369542374604,0.13625489421798911,0.28406369542374604,0.0,0.0,0.0,-0.14780880120575693,0.0,0.0,0.0],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.3747009872302213,0.29136765389688796,0.3747009872302213,0.0,0.0,0.0,-0.08333333333333333,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7268921860244643,0.7602677186074751,0.7103099178571526,0.5,0.5,0.5,0.03337553258301074,0.0,-0.016582268167311842,0.0],[0.38200494570336324,0.42762254811487704,0.42762254811487704,0.0,0.0,0.0,0.04561760241151388,0.0,0.04561760241151388,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.27981374690912014,0.27981374690912014,0.27981374690912014,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.7718216255952429,1.0,0.8333333333333334,0.6666666666666666,1.0,-0.16666666666666666,-0.16666666666666666,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.575732595393204,0.575732595393204,0.575732595393204,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8362970934676666,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.8333333333333334,0.8333333333333334,-0.002963760134333193,0.16666666666666666,-0.002963760134333193,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5747431864798987,0.7747853857295762,0.7747853857295762,0.3333333333333333,0.5,0.5,0.2000421992496774,0.16666666666666666,0.2000421992496774,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.48844609301223213,0.4768921860244643,0.0,0.0,0.0,0.0,0.0,-0.011553906987767823,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4871599046319394,0.4871599046319394,0.4871599046319394,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5247853857295761,0.5247853857295761,0.5436432511904858,0.0,0.0,0.0,0.0,0.0,0.01885786546090973,0.0],[0.692441461309548,0.692441461309548,0.7539531690476383,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.7321315434523954,0.5641786884054362,0.5975542209884468,0.3333333333333333,0.0,0.0,-0.16795285504695942,-0.3333333333333333,-0.13457732246394863,-0.3333333333333333],[0.6309297535714576,0.6309297535714576,0.5039531690476383,0.0,0.0,0.0,0.0,0.0,-0.12697658452381919,0.0],[0.9384882922619097,0.9384882922619097,0.8769765845238192,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.7718216255952429,0.7311421345390903,0.8333333333333334,0.6666666666666666,0.6666666666666666,0.8333333333333334,-0.04067949105615265,0.0,0.061511707738090414,0.16666666666666666],[0.3515931732546857,0.3922726643108383,0.40382657129860605,0.0,0.0,0.0,0.04067949105615265,0.0,0.05223339804392047,0.0],[0.21228426907818054,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,-0.042653842277180685,0.0,-0.042653842277180685,0.0],[0.6091081279762146,0.6706198357143052,0.6706198357143052,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.4196304268009999,0.4196304268009999,0.4196304268009999,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5247853857295762,0.5654648767857289,0.5654648767857289,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.4487560108693847,0.4487560108693847,0.5205354372149502,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.7956176024115139,0.9051127596788988,0.9051127596788988,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.10949515726738497,0.16666666666666666,0.10949515726738497,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.47689218602446437,0.47689218602446437,0.47689218602446437,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3436010519408084,0.4051127596788988,0.4051127596788988,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.27250978843597823,0.36314708024245346,0.3558431217693116,0.0,0.0,0.0,0.09063729180647524,0.0,0.08333333333333333,0.0],[0.39355885269113106,0.23844609301223219,0.28208934420271803,0.0,0.0,0.0,-0.15511275967889884,0.0,-0.11146950848841301,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5,0.5436432511904858,0.5436432511904858,0.0,0.0,0.0,0.04364325119048584,0.0,0.04364325119048584,0.0],[0.4153804782863739,0.4871599046319394,0.49871381161970724,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.07177942634556551,0.0,0.08333333333333333,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.7414098531465654,0.7414098531465654,0.8333333333333334,0.5,0.5,-0.16370290653233346,-0.3333333333333333,-0.16370290653233346,-0.3333333333333333],[0.25,0.25,0.25,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.6091081279762146,0.6091081279762146,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,-0.08333333333333333,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.575732595393204,0.6309297535714576,0.0,0.0,0.0,-0.055197158178253665,0.0,0.0,0.0],[0.532089344202718,0.532089344202718,0.532089344202718,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.15511275967889884,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.20073036209041273,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.24871381161970726,0.17693438527414176,0.0,0.0,0.0,0.17693438527414176,0.0,0.10515495892857625,0.0],[0.4695882275513224,0.5247853857295761,0.546607011324819,0.0,0.0,0.0,0.055197158178253665,0.0,0.0770187837734966,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.434926506588019,0.434926506588019,0.434926506588019,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476383,0.8154648767857289,0.8769765845238192,0.3333333333333333,0.5,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.12302341547618083,0.3333333333333333],[0.3174392280067568,0.4695882275513224,0.4695882275513224,0.0,0.16666666666666666,0.16666666666666666,0.15214899954456565,0.16666666666666666,0.15214899954456565,0.16666666666666666],[0.546607011324819,0.6081187190629095,0.6081187190629095,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4537843720489287,0.4537843720489287,0.4537843720489287,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.20073036209041273,0.13625489421798911,0.20073036209041273,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0],[0.3965226128254642,0.38921865435232234,0.38921865435232234,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.22689218602446437,0.20803432056355464,0.22689218602446437,0.0,0.0,0.0,-0.01885786546090973,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.37697658452381916,0.23114213453909027,0.20803432056355464,0.0,0.0,0.0,-0.14583444998472891,0.0,-0.16894226396026454,0.0],[0.35386877054828353,0.4517197710037178,0.38724430313129427,0.0,0.0,0.0,0.09785100045543434,0.0,0.03337553258301074,0.0],[0.6309297535714576,0.6091081279762146,0.6309297535714576,0.0,0.0,0.0,-0.02182162559524292,0.0,0.0,0.0],[0.7103099178571526,0.8362970934676666,0.8362970934676666,0.5,0.6666666666666666,0.6666666666666666,0.125987175610514,0.16666666666666666,0.125987175610514,0.16666666666666666],[0.6884882922619097,0.7718216255952429,0.7718216255952429,0.3333333333333333,0.5,0.5,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7539531690476385,0.7539531690476385,0.7539531690476385,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.24140985314656538,0.24140985314656538,0.16963042680099985,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.31546487678572877,0.29136765389688796,0.3247431864798987,0.0,0.0,0.0,-0.024097222888840808,0.0,0.009278309694169937,0.0],[0.6987560108693848,0.6081187190629095,0.6696304268009999,0.3333333333333333,0.16666666666666666,0.3333333333333333,-0.09063729180647524,-0.16666666666666666,-0.029125584068384835,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8436010519408085,0.8436010519408085,0.8436010519408085,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7529637601343332,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.06250111665139557,0.0,0.06250111665139557,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8551549589285763,1.0,1.0,0.6666666666666666,1.0,1.0,0.14484504107142374,0.3333333333333333,0.14484504107142374,0.3333333333333333],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5568747299322943,0.5234991973492834,0.5568747299322943,0.0,0.0,0.0,-0.03337553258301074,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.33629709346766656,0.30292156088465577,0.33629709346766656,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.03337553258301074,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4640520906564038,0.4640520906564038,0.4756059976441716,0.0,0.0,0.0,0.0,0.0,0.011553906987767823,0.0],[0.8769765845238192,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.30588532101898896,0.30588532101898896,0.38921865435232234,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4756059976441716,0.4756059976441716,0.4756059976441716,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16963042680099985,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5747431864798987,0.6051549589285763,0.6051549589285763,0.3333333333333333,0.5,0.5,0.030411772448677543,0.16666666666666666,0.030411772448677543,0.16666666666666666],[0.42337259960025114,0.4567481321832619,0.4683020391710297,0.0,0.0,0.0,0.03337553258301074,0.0,0.04492943957077857,0.0],[0.7103099178571526,0.7718216255952429,0.7718216255952429,0.5,0.6666666666666666,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.5641786884054362,0.575732595393204,0.575732595393204,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6299403446581523,0.6914520523962429,0.6914520523962429,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.2718216255952429,0.4269343852741418,0.4269343852741418,0.0,0.16666666666666666,0.16666666666666666,0.15511275967889884,0.16666666666666666,0.15511275967889884,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.648798210119062,0.648798210119062,0.648798210119062,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,-0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5029637601343332,0.48844609301223213,0.5218216255952429,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.014517667122101017,0.0,0.01885786546090973,0.0],[0.692441461309548,0.692441461309548,0.7539531690476383,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.0,0.0,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7384460930122322,0.8217794263455654,0.8217794263455654,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.4695882275513224,0.4507303620904127,0.4695882275513224,0.0,0.0,0.0,-0.01885786546090973,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.20073036209041273,0.21228426907818054,0.0,0.0,0.0,0.13625489421798911,0.0,0.14780880120575693,0.0],[0.6269765845238192,0.6269765845238192,0.6269765845238192,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.546607011324819,0.546607011324819,0.546607011324819,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5102677186074751,0.5102677186074751,0.5102677186074751,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.8154648767857288,0.8154648767857288,0.8154648767857288,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.32968129783525996,0.32968129783525996,0.2652058299628363,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.5102677186074751,0.6269765845238192,0.7103099178571526,0.0,0.16666666666666666,0.3333333333333333,0.11670886591634407,0.16666666666666666,0.2000421992496774,0.3333333333333333],[0.0,0.07177942634556551,0.0644754678724236,0.0,0.0,0.0,0.07177942634556551,0.0,0.0644754678724236,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5102677186074751,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.14355885269113103,0.14355885269113103,0.3131892794921309,0.0,0.0,0.0,0.0,0.0,0.16963042680099985,0.0],[0.27250978843597823,0.33698525630840187,0.27250978843597823,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6884882922619097,0.6551127596788988,0.6551127596788988,0.5,0.5,0.5,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.6309297535714576,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.7132736779914858,0.6487982101190622,0.6517619702533954,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.0644754678724236,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.568428636920062,0.6051549589285763,0.5029637601343332,0.0,0.3333333333333333,0.16666666666666666,0.0367263220085143,0.3333333333333333,-0.06546487678572877,0.16666666666666666],[0.9384882922619097,0.8551549589285763,0.9384882922619097,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.08333333333333333,-0.16666666666666666,0.0,0.0],[0.4653382790366965,0.4051127596788988,0.39355885269113106,0.0,0.0,0.0,-0.060225519357797686,0.0,-0.07177942634556551,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.42337259960025114,0.42337259960025114,0.41606864112710923,0.0,0.0,0.0,0.0,0.0,-0.007303958473141904,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6706198357143051,0.6706198357143051,0.6706198357143051,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.6309297535714576,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.434926506588019,0.434926506588019,0.434926506588019,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4768921860244643,0.4768921860244643,0.5936010519408085,0.0,0.0,0.16666666666666666,0.0,0.0,0.11670886591634407,0.16666666666666666],[0.5,0.6051549589285763,0.6051549589285763,0.0,0.16666666666666666,0.16666666666666666,0.10515495892857625,0.16666666666666666,0.10515495892857625,0.16666666666666666],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.36739702875707936,0.34853916329616963,0.36739702875707936,0.0,0.0,0.0,-0.01885786546090973,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.24140985314656538,0.13625489421798911,0.24140985314656538,0.0,0.0,0.0,-0.10515495892857625,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4768921860244643,0.4768921860244643,0.4768921860244643,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0644754678724236,0.1289509357448472,0.13625489421798911,0.0,0.0,0.0,0.0644754678724236,0.0,0.07177942634556551,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5436432511904858,0.5436432511904858,0.5436432511904858,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.43067655807339306,0.43067655807339306,0.42337259960025114,0.0,0.0,0.0,0.0,0.0,-0.007303958473141904,0.0],[0.5654648767857289,0.5654648767857289,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.02182162559524292,0.0],[0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7718216255952429,0.75,0.7718216255952429,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.02182162559524292,0.0,0.0,0.0],[0.3862548942179891,0.3247431864798987,0.30292156088465577,0.0,0.0,0.0,-0.061511707738090414,0.0,-0.08333333333333333,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.5247853857295762,0.0,0.0,0.0,0.0,0.0,-0.0843227422466385,0.0],[0.43067655807339306,0.43067655807339306,0.43067655807339306,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.23844609301223219,0.23844609301223219,0.30292156088465577,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0644754678724236,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.48509530358672864,0.48509530358672864,0.0,0.0,0.0,-0.12401282438948598,0.0,-0.12401282438948598,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3941567657076835,0.3941567657076835,0.3941567657076835,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5423570628101931,0.5423570628101931,0.5089815302271824,0.0,0.0,0.0,0.0,0.0,-0.03337553258301074,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.13625489421798911,0.21533827903669653,0.20803432056355464,0.0,0.0,0.0,0.07908338481870741,0.0,0.07177942634556551,0.0],[0.5975542209884468,0.6372443031312943,0.6590659287265371,0.0,0.16666666666666666,0.16666666666666666,0.03969008214284749,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.5218216255952429,0.39780880120575696,0.4166666666666667,0.0,0.0,0.0,-0.12401282438948598,0.0,-0.10515495892857625,0.0],[0.07177942634556551,0.3217794263455655,0.3217794263455655,0.0,0.16666666666666666,0.16666666666666666,0.25,0.16666666666666666,0.25,0.16666666666666666],[0.6051549589285763,0.6269765845238192,0.6269765845238192,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.8154648767857288,0.8154648767857288,0.8154648767857288,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.37766474736455447,0.40373632147442334,0.30588532101898896,0.0,0.0,0.0,0.02607157410986884,0.0,-0.07177942634556551,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.429898145408475,0.3131892794921309,0.34656481207514167,0.0,0.0,0.0,-0.11670886591634407,0.0,-0.08333333333333333,0.0],[0.8217794263455654,0.8144754678724236,0.8144754678724236,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.3922726643108383,0.21533827903669653,0.14355885269113103,0.0,0.0,0.0,-0.17693438527414176,0.0,-0.2487138116197073,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4705776364646275,0.46327367799148567,0.4705776364646275,0.0,0.0,0.0,-0.007303958473141904,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,1.0,0.9384882922619097,0.8333333333333334,1.0,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.42337259960025114,0.41606864112710923,0.41606864112710923,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.43492650658801896,0.43492650658801896,0.43492650658801896,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,0.8769765845238192,0.8154648767857288,1.0,0.6666666666666666,0.5,-0.12302341547618083,-0.3333333333333333,-0.18453512321427123,-0.5],[0.4914098531465654,0.48114213453909027,0.48114213453909027,0.16666666666666666,0.3333333333333333,0.3333333333333333,-0.010267718607475098,0.16666666666666666,-0.010267718607475098,0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.543643251190486,0.5059275202686664,0.5059275202686664,0.0,0.0,0.0,-0.03771573092181946,0.0,-0.03771573092181946,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.41606864112710923,0.41606864112710923,0.4391764551026449,0.0,0.0,0.0,0.0,0.0,0.023107813975535647,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.37895093574484723,0.36739702875707936,0.37895093574484723,0.0,0.0,0.0,-0.011553906987767823,0.0,0.0,0.0],[0.4841058946734235,0.4914098531465654,0.4914098531465654,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.007303958473141904,0.0,0.007303958473141904,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.5423570628101931,0.5423570628101931,0.4871599046319395,0.0,0.0,0.0,0.0,0.0,-0.055197158178253665,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.648798210119062,0.648798210119062,0.6653804782863739,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.0,0.0,0.016582268167311842,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.21958822755132246,0.21958822755132246,0.21228426907818054,0.0,0.0,0.0,0.0,0.0,-0.007303958473141904,0.0],[0.5654648767857289,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,-0.055197158178253665,0.0,-0.055197158178253665,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.7539531690476383,0.7539531690476383,0.0,0.3333333333333333,0.3333333333333333,0.12302341547618083,0.3333333333333333,0.12302341547618083,0.3333333333333333],[0.13625489421798911,0.20073036209041273,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,-0.07177942634556551,0.0],[0.8551549589285763,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.42762254811487704,0.42762254811487704,0.4609980806978878,0.0,0.0,0.0,0.0,0.0,0.03337553258301074,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8551549589285763,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.40382657129860616,0.40382657129860616,0.40382657129860616,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476385,0.7539531690476385,0.7539531690476385,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.5257747946428813,0.5872865023809717,0.0,0.0,0.16666666666666666,-0.10515495892857625,0.0,-0.04364325119048584,0.16666666666666666],[0.793643251190486,0.7195882275513225,0.7195882275513225,0.5,0.5,0.5,-0.0740550236391634,0.0,-0.0740550236391634,0.0],[0.28406369542374604,0.28406369542374604,0.28406369542374604,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8551549589285763,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.36739702875707936,0.5102677186074751,0.5747431864798987,0.0,0.16666666666666666,0.16666666666666666,0.14287068985039572,0.16666666666666666,0.2073461577228193,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.48114213453909027,0.46228426907818054,0.46228426907818054,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.01885786546090973,0.0,-0.01885786546090973,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.75,1.0,0.9166666666666666,0.6666666666666666,1.0,0.8333333333333334,0.25,0.3333333333333333,0.16666666666666666,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5602255193577976,0.5602255193577976,0.5717794263455654,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7195882275513225,0.7384460930122322,0.7384460930122322,0.5,0.5,0.5,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.7103099178571526,0.7103099178571526,0.7103099178571526,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[1.0,0.7718216255952429,0.6884882922619097,1.0,0.5,0.5,-0.22817837440475708,-0.5,-0.3115117077380904,-0.5],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8154648767857289,0.8154648767857289,0.6666666666666666,0.5,0.5,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.44648041357578677,0.5602255193577977,0.49871381161970724,0.0,0.16666666666666666,0.0,0.11374510578201087,0.16666666666666666,0.05223339804392047,0.0],[0.6051549589285763,0.5132314787418083,0.5132314787418083,0.5,0.16666666666666666,0.16666666666666666,-0.09192348018676795,-0.3333333333333333,-0.09192348018676795,-0.3333333333333333],[0.20803432056355464,0.20803432056355464,0.20803432056355464,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3987982101190621,0.46030991785715253,0.4821315434523954,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.08333333333333333,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.2718216255952429,0.2602677186074751,0.2602677186074751,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.643558852691131,0.7268921860244643,0.7268921860244643,0.3333333333333333,0.5,0.5,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8102255193577976,0.6551127596788988,0.6551127596788988,0.6666666666666666,0.5,0.5,-0.15511275967889884,-0.16666666666666666,-0.15511275967889884,-0.16666666666666666],[0.5423570628101931,0.41104027994756526,0.4517197710037178,0.0,0.0,0.0,-0.1313167828626279,0.0,-0.09063729180647524,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.42337259960025114,0.42337259960025114,0.42337259960025114,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.679898145408475,0.6081187190629095,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.15807651981323204,0.0,0.08629709346766652,0.0],[0.35811871906290943,0.46228426907818054,0.5029637601343332,0.0,0.3333333333333333,0.3333333333333333,0.1041655500152711,0.3333333333333333,0.14484504107142374,0.3333333333333333],[0.6884882922619097,0.6884882922619097,0.6884882922619097,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.5,0.5,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,-0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7103099178571526,0.648798210119062,0.648798210119062,0.5,0.3333333333333333,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.30292156088465577,0.23114213453909027,0.30292156088465577,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.21533827903669653,0.21533827903669653,0.21533827903669653,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.14355885269113103,0.14355885269113103,0.14355885269113103,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8362970934676666,0.8436010519408085,0.8362970934676666,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.007303958473141904,0.0,0.0,0.0],[0.8551549589285763,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5423570628101931,0.5975542209884468,0.0,0.0,0.0,-0.055197158178253665,0.0,0.0,0.0],[0.5936010519408085,0.6154226775360514,0.6154226775360514,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.5644754678724236,0.6289509357448472,0.6289509357448472,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.8436010519408085,0.7414098531465654,0.8436010519408085,0.6666666666666666,0.5,0.6666666666666666,-0.10219119879424306,-0.16666666666666666,0.0,0.0],[0.7539531690476383,0.7132736779914858,0.7539531690476383,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.04067949105615265,0.0,0.0,0.0],[0.543643251190486,0.5247853857295762,0.5247853857295762,0.0,0.0,0.0,-0.01885786546090973,0.0,-0.01885786546090973,0.0],[0.38921865435232234,0.38921865435232234,0.38921865435232234,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.7487138116197073,0.7747853857295762,0.8769765845238192,0.5,0.5,0.6666666666666666,0.02607157410986884,0.0,0.1282627729041119,0.16666666666666666],[0.40373632147442334,0.29858136254584705,0.29858136254584705,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.3247431864798987,0.23844609301223219,0.39780880120575696,0.0,0.0,0.0,-0.08629709346766652,0.0,0.07306561472585822,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5039531690476383,0.5654648767857289,0.46030991785715253,0.0,0.0,0.0,0.061511707738090414,0.0,-0.04364325119048584,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5,0.5833333333333334,0.5833333333333334,0.0,0.16666666666666666,0.16666666666666666,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.532089344202718,0.5747431864798987,0.5747431864798987,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.042653842277180685,0.16666666666666666,0.042653842277180685,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.692441461309548,0.7321315434523955,0.0,0.16666666666666666,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.1012017898809379,0.3333333333333333],[0.7321315434523955,0.7321315434523955,0.7321315434523955,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.692441461309548,0.0,0.0,0.16666666666666666,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3747009872302213,0.3747009872302213,0.3747009872302213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6081187190629095,0.6051549589285763,0.6051549589285763,0.3333333333333333,0.5,0.5,-0.002963760134333193,0.16666666666666666,-0.002963760134333193,0.16666666666666666],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.45171977100371796,0.46327367799148567,0.5350531043370513,0.0,0.0,0.0,0.011553906987767823,0.0,0.08333333333333333,0.0],[0.8144754678724236,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.5247853857295762,0.5247853857295762,0.5654648767857289,0.0,0.0,0.0,0.0,0.0,0.04067949105615265,0.0],[0.9051127596788988,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.03337553258301074,0.0,0.03337553258301074,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9051127596788988,1.0,1.0,0.8333333333333334,0.0,0.0,-0.09488724032110114,-0.16666666666666666],[0.5436432511904858,0.46030991785715253,0.4821315434523954,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.061511707738090414,0.0],[0.8102255193577976,0.8102255193577976,0.6362548942179891,0.6666666666666666,0.6666666666666666,0.5,0.0,0.0,-0.17397062513980857,-0.16666666666666666],[0.21958822755132246,0.17693438527414176,0.18848829226190958,0.0,0.0,0.0,-0.042653842277180685,0.0,-0.03109993528941286,0.0],[0.4914098531465654,0.35811871906290943,0.33629709346766656,0.0,0.0,0.0,-0.13329113408365592,0.0,-0.15511275967889884,0.0],[0.8769765845238192,0.7539531690476383,0.7539531690476383,0.6666666666666666,0.3333333333333333,0.3333333333333333,-0.12302341547618083,-0.3333333333333333,-0.12302341547618083,-0.3333333333333333],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.39780880120575696,0.4196304268009999,0.4414520523962428,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.02182162559524292,0.0,0.04364325119048584,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.34428921478154373,0.13625489421798911,0.20803432056355464,0.0,0.0,0.0,-0.20803432056355464,0.0,-0.13625489421798911,0.0],[0.8769765845238192,0.8769765845238192,0.8154648767857289,0.6666666666666666,0.6666666666666666,0.5,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5277491458639093,0.5277491458639093,0.6110824791972428,0.0,0.0,0.16666666666666666,0.0,0.0,0.08333333333333333,0.16666666666666666],[0.5654648767857288,0.5247853857295761,0.5247853857295761,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.5039531690476383,0.4821315434523954,0.4821315434523954,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.1289509357448472,0.0644754678724236,0.0,0.0,0.0,0.04561760241151388,0.0,-0.01885786546090973,0.0],[0.6091081279762146,0.568428636920062,0.5902502625153049,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.01885786546090973,0.0],[0.5757325953932039,0.532089344202718,0.5539109697979608,0.0,0.0,0.0,-0.04364325119048584,0.0,-0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.5039531690476383,0.5039531690476383,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.24140985314656538,0.24140985314656538,0.24140985314656538,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.8769765845238192,0.6706198357143051,0.5872865023809717,0.6666666666666666,0.16666666666666666,0.0,-0.20635674880951416,-0.5,-0.28969008214284747,-0.6666666666666666],[0.8551549589285763,1.0,1.0,0.6666666666666666,1.0,1.0,0.14484504107142374,0.3333333333333333,0.14484504107142374,0.3333333333333333],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8551549589285763,0.7103099178571526,0.6051549589285763,0.6666666666666666,0.5,0.5,-0.14484504107142374,-0.16666666666666666,-0.25,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.8154648767857288,0.6987560108693848,0.793643251190486,0.5,0.3333333333333333,0.5,-0.11670886591634407,-0.16666666666666666,-0.02182162559524292,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.3515931732546856,0.40077256134009015,0.33629709346766656,0.0,0.0,0.0,0.049179388085404487,0.0,-0.015296079787019115,0.0],[0.44441581253057594,0.44441581253057594,0.44441581253057594,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3144754678724236,0.3144754678724236,0.3144754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4160686411271093,0.4160686411271093,0.4160686411271093,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5205354372149502,0.4821315434523954,0.5205354372149502,0.0,0.0,0.0,-0.038403893762554764,0.0,0.0,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8769765845238192,0.8769765845238192,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.5654648767857288,0.532089344202718,0.6987560108693848,0.16666666666666666,0.16666666666666666,0.3333333333333333,-0.03337553258301074,0.0,0.13329113408365592,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7956176024115139,0.6696304268009999,0.7311421345390903,0.6666666666666666,0.5,0.6666666666666666,-0.125987175610514,-0.16666666666666666,-0.0644754678724236,0.0],[0.8333333333333334,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.8154648767857289,1.0,1.0,0.5,1.0,1.0,0.18453512321427123,0.5,0.18453512321427123,0.5],[0.36739702875707936,0.43917645510264486,0.40807651981323206,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.07177942634556551,0.0,0.04067949105615265,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.5757325953932039,0.5423570628101931,0.0,0.0,0.0,-0.03337553258301074,0.0,-0.06675106516602149,0.0],[0.28208934420271803,0.2602677186074751,0.37697658452381916,0.0,0.0,0.16666666666666666,-0.02182162559524292,0.0,0.09488724032110114,0.16666666666666666],[0.4269343852741418,0.5102677186074751,0.5102677186074751,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.8362970934676666,0.8978088012057569,0.9051127596788988,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.06881566621123232,0.16666666666666666],[0.568428636920062,0.7132736779914858,0.7132736779914858,0.0,0.3333333333333333,0.3333333333333333,0.14484504107142374,0.3333333333333333,0.14484504107142374,0.3333333333333333],[0.35811871906290943,0.2718216255952429,0.2718216255952429,0.0,0.0,0.0,-0.08629709346766652,0.0,-0.08629709346766652,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9166666666666666,1.0,1.0,0.8333333333333334,0.0,0.0,-0.08333333333333333,-0.16666666666666666],[0.3558431217693116,0.33698525630840187,0.3558431217693116,0.0,0.0,0.0,-0.01885786546090973,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3217794263455655,0.4269343852741418,0.4051127596788988,0.0,0.16666666666666666,0.16666666666666666,0.10515495892857625,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.5902502625153049,0.4110402799475652,0.34853916329616963,0.0,0.0,0.0,-0.17920998256773965,0.0,-0.24171109921913522,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.15511275967889884,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7103099178571526,0.793643251190486,0.7103099178571526,0.3333333333333333,0.5,0.3333333333333333,0.08333333333333333,0.16666666666666666,0.0,0.0],[0.3551549589285763,0.3551549589285763,0.3551549589285763,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9166666666666666,1.0,1.0,0.8333333333333334,0.0,0.0,-0.08333333333333333,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.2652058299628363,0.20073036209041273,0.2652058299628363,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5862970934676666,0.6884882922619097,0.7718216255952429,0.3333333333333333,0.5,0.5,0.10219119879424306,0.16666666666666666,0.18552453212757639,0.16666666666666666],[0.36739702875707936,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,-0.21228426907818054,0.0,-0.21228426907818054,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4756059976441716,0.4756059976441716,0.4756059976441716,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3862548942179891,0.36314708024245346,0.36314708024245346,0.0,0.0,0.0,-0.023107813975535647,0.0,-0.023107813975535647,0.0],[0.40146072418082546,0.32968129783525996,0.32968129783525996,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4507303620904127,0.4507303620904127,0.4507303620904127,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.28406369542374604,0.29136765389688796,0.29136765389688796,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.42337259960025114,0.41606864112710923,0.42337259960025114,0.0,0.0,0.0,-0.007303958473141904,0.0,0.0,0.0],[0.6309297535714576,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,-0.04364325119048584,0.0,-0.04364325119048584,0.0],[0.4087646826539674,0.4160686411271093,0.3515931732546856,0.0,0.0,0.0,0.007303958473141904,0.0,-0.0571715093992817,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4871599046319394,0.4871599046319394,0.4871599046319394,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42564819689384903,0.5298137469091201,0.5298137469091201,0.0,0.16666666666666666,0.16666666666666666,0.1041655500152711,0.16666666666666666,0.1041655500152711,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.5539109697979608,0.0,0.0,0.0,0.0,0.0,-0.055197158178253665,0.0],[0.28406369542374604,0.21958822755132246,0.15511275967889884,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.1289509357448472,0.0],[0.43067655807339306,0.43067655807339306,0.43067655807339306,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.8769765845238192,1.0,0.8333333333333334,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.12302341547618083,-0.3333333333333333],[0.6362548942179891,0.5833333333333334,0.6478088012057569,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.05292156088465578,0.0,0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7602677186074751,0.5936010519408085,0.5936010519408085,0.5,0.3333333333333333,0.3333333333333333,-0.16666666666666666,-0.16666666666666666,-0.16666666666666666,-0.16666666666666666],[0.6696304268009999,0.7529637601343332,0.7529637601343332,0.3333333333333333,0.5,0.5,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.23844609301223219,0.16666666666666666,0.23844609301223219,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.07177942634556551,0.0,0.0,0.0],[0.5413676538968879,0.6769343852741417,0.6769343852741417,0.3333333333333333,0.5,0.5,0.1355667313772538,0.16666666666666666,0.1355667313772538,0.16666666666666666],[0.08333333333333333,0.16666666666666666,0.08333333333333333,0.0,0.0,0.0,0.08333333333333333,0.0,0.0,0.0],[0.793643251190486,0.7718216255952429,0.7718216255952429,0.5,0.6666666666666666,0.6666666666666666,-0.02182162559524292,0.16666666666666666,-0.02182162559524292,0.16666666666666666],[0.07177942634556551,0.14355885269113103,0.13625489421798911,0.0,0.0,0.0,0.07177942634556551,0.0,0.0644754678724236,0.0],[0.6309297535714576,0.692441461309548,0.6309297535714576,0.0,0.16666666666666666,0.0,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4196304268009999,0.4269343852741418,0.4269343852741418,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.9384882922619097,0.8769765845238192,0.9384882922619097,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.7384460930122322,0.7384460930122322,0.7384460930122322,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8154648767857288,0.8154648767857288,0.8333333333333334,0.5,0.5,-0.12302341547618083,-0.3333333333333333,-0.12302341547618083,-0.3333333333333333],[0.2718216255952429,0.4384882922619096,0.4384882922619096,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6051549589285763,0.6051549589285763,0.6051549589285763,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.6914520523962429,0.6914520523962429,0.6914520523962429,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.5872865023809717,0.5436432511904858,0.5872865023809717,0.0,0.0,0.0,-0.04364325119048584,0.0,0.0,0.0],[0.28208934420271803,0.34656481207514167,0.28208934420271803,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[0.5872865023809717,0.5205354372149502,0.5872865023809717,0.0,0.0,0.0,-0.06675106516602149,0.0,0.0,0.0],[0.8333333333333334,0.679898145408475,0.782089344202718,0.6666666666666666,0.3333333333333333,0.5,-0.15343518792485836,-0.3333333333333333,-0.051243989130615314,-0.16666666666666666],[0.29858136254584705,0.3819146958791804,0.3819146958791804,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.4756059976441716,0.4756059976441716,0.4756059976441716,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7103099178571526,0.7103099178571526,0.7103099178571526,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.8769765845238192,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.41104027994756526,0.3392608536019997,0.30588532101898896,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.10515495892857625,0.0],[0.4153804782863739,0.4153804782863739,0.4153804782863739,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5102677186074751,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476385,0.8154648767857289,0.8154648767857289,0.3333333333333333,0.5,0.5,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.2579018714896944,0.2579018714896944,0.2652058299628363,0.0,0.0,0.0,0.0,0.0,0.007303958473141904,0.0],[0.45803432056355464,0.45803432056355464,0.3862548942179891,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.13625489421798911,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.648798210119062,0.648798210119062,0.648798210119062,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.6884882922619097,0.8769765845238192,0.8769765845238192,0.5,0.6666666666666666,0.6666666666666666,0.18848829226190958,0.16666666666666666,0.18848829226190958,0.16666666666666666],[0.30588532101898896,0.4348362567638362,0.4348362567638362,0.0,0.0,0.0,0.1289509357448472,0.0,0.1289509357448472,0.0],[0.4756059976441716,0.4756059976441716,0.4756059976441716,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.1289509357448472,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.34853916329616963,0.34853916329616963,0.34853916329616963,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5267597369506042,0.5267597369506042,0.4434264036172708,0.3333333333333333,0.16666666666666666,0.16666666666666666,0.0,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4914098531465654,0.429898145408475,0.429898145408475,0.16666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.8362970934676666,1.0,1.0,0.6666666666666666,1.0,1.0,0.16370290653233346,0.3333333333333333,0.16370290653233346,0.3333333333333333],[0.6309297535714576,0.6309297535714576,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,-0.04067949105615265,0.0],[0.793643251190486,0.568428636920062,0.5872865023809717,0.5,0.0,0.0,-0.22521461427042389,-0.5,-0.20635674880951416,-0.5],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.10515495892857625,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.7321315434523954,0.0,0.0,0.3333333333333333,0.0,0.0,0.12302341547618083,0.3333333333333333],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9166666666666666,1.0,1.0,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,-0.04364325119048584,0.0,-0.04364325119048584,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,-0.04364325119048584,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.47689218602446437,0.532089344202718,0.532089344202718,0.0,0.0,0.0,0.055197158178253665,0.0,0.055197158178253665,0.0],[0.14780880120575693,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.48114213453909027,0.5644754678724236,0.48114213453909027,0.0,0.16666666666666666,0.0,0.08333333333333333,0.16666666666666666,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.7539531690476383,0.0,0.0,0.3333333333333333,0.0,0.0,0.12302341547618083,0.3333333333333333],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.27250978843597823,0.27250978843597823,0.29136765389688796,0.0,0.0,0.0,0.0,0.0,0.01885786546090973,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.43067655807339306,0.42762254811487704,0.41606864112710923,0.0,0.0,0.0,-0.0030540099585159852,0.0,-0.014607916946283809,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3217794263455655,0.3333333333333333,0.3333333333333333,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.011553906987767823,0.0,0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3704510387155954,0.3704510387155954,0.29867161237002987,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8154648767857288,0.7539531690476383,0.8154648767857288,0.5,0.3333333333333333,0.5,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6884882922619097,0.6666666666666666,0.6884882922619097,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.02182162559524292,0.0,0.0,0.0],[0.7384460930122322,0.7384460930122322,0.7384460930122322,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6666666666666666,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,1.0,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.30292156088465577,0.23844609301223219,0.23844609301223219,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.20073036209041273,0.32968129783525996,0.20073036209041273,0.0,0.0,0.0,0.1289509357448472,0.0,0.0,0.0],[0.48844609301223213,0.48844609301223213,0.4695882275513224,0.0,0.0,0.0,0.0,0.0,-0.01885786546090973,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.30292156088465577,0.40807651981323206,0.2718216255952429,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.10515495892857625,0.0,-0.031099935289412867,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.38724430313129427,0.546607011324819,0.5247853857295761,0.0,0.16666666666666666,0.16666666666666666,0.15936270819352474,0.16666666666666666,0.13754108259828182,0.16666666666666666],[0.49871381161970724,0.46830203917102975,0.3965226128254642,0.0,0.0,0.0,-0.030411772448677554,0.0,-0.10219119879424306,0.0],[0.4871599046319395,0.4871599046319395,0.5089815302271824,0.0,0.0,0.0,0.0,0.0,0.02182162559524292,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.47689218602446437,0.5102677186074751,0.4914098531465654,0.0,0.0,0.0,0.03337553258301074,0.0,0.014517667122101017,0.0],[0.7103099178571526,0.8154648767857288,0.8154648767857288,0.3333333333333333,0.5,0.5,0.10515495892857625,0.16666666666666666,0.10515495892857625,0.16666666666666666],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.7539531690476385,0.8154648767857289,0.8333333333333334,0.3333333333333333,0.5,-0.18453512321427123,-0.5,-0.12302341547618083,-0.3333333333333333],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3515931732546857,0.3515931732546857,0.3442892147815438,0.0,0.0,0.0,0.0,0.0,-0.007303958473141904,0.0],[0.429898145408475,0.36542267753605134,0.429898145408475,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0],[0.13625489421798911,0.13625489421798911,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,0.01885786546090973,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5872865023809717,0.5257747946428813,0.5039531690476383,0.0,0.0,0.0,-0.061511707738090414,0.0,-0.08333333333333333,0.0],[0.5602255193577977,0.532089344202718,0.5965648120751417,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.028136175155079667,-0.16666666666666666,0.03633929271734393,-0.16666666666666666],[0.5,0.5,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,-0.08333333333333333,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5,0.4166666666666667,0.3862548942179891,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.11374510578201087,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.3333333333333333,0.3333333333333333,0.3247431864798987,0.0,0.0,0.0,0.0,0.0,-0.00859014685343463,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.27250978843597823,0.20073036209041273,0.27250978843597823,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.793643251190486,0.7718216255952429,0.7718216255952429,0.5,0.5,0.5,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3654226775360514,0.4487560108693847,0.4487560108693847,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.23114213453909027,0.23844609301223219,0.23844609301223219,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.5902502625153049,0.6091081279762146,0.0,0.0,0.0,-0.01885786546090973,0.0,0.0,0.0],[0.7529637601343332,0.7529637601343332,0.7529637601343332,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[1.0,0.8333333333333334,1.0,1.0,0.8333333333333334,1.0,-0.16666666666666666,-0.16666666666666666,0.0,0.0],[0.5436432511904858,0.532089344202718,0.5436432511904858,0.0,0.0,0.0,-0.011553906987767823,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6706198357143051,0.6706198357143051,0.6706198357143051,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5456176024115139,0.4841058946734235,0.4841058946734235,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.7718216255952429,0.8436010519408085,0.8436010519408085,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8333333333333334,0.8333333333333334,0.7718216255952429,0.6666666666666666,0.6666666666666666,0.5,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4269343852741418,0.6081187190629095,0.6081187190629095,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.18118433378876767,0.0,0.18118433378876767,0.0],[0.6666666666666666,0.8217794263455654,0.8217794263455654,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.15511275967889884,0.0,0.15511275967889884,0.0],[0.48844609301223213,0.4051127596788988,0.48844609301223213,0.0,0.0,0.0,-0.08333333333333333,0.0,0.0,0.0],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.434926506588019,0.434926506588019,0.434926506588019,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6154226775360514,0.7205776364646277,0.7205776364646277,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.10515495892857625,0.0,0.10515495892857625,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.7384460930122322,0.6884882922619097,0.6884882922619097,0.5,0.3333333333333333,0.3333333333333333,-0.049957800750322585,-0.16666666666666666,-0.049957800750322585,-0.16666666666666666],[0.0,0.10515495892857625,0.0,0.0,0.0,0.0,0.10515495892857625,0.0,0.0,0.0],[0.5862970934676666,0.6478088012057569,0.6478088012057569,0.3333333333333333,0.5,0.5,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.3551549589285763,0.4536941222247459,0.4196304268009999,0.0,0.0,0.0,0.09853916329616967,0.0,0.0644754678724236,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8217794263455654,0.8102255193577976,0.8102255193577976,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.29136765389688796,0.29136765389688796,0.29136765389688796,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,1.0,0.0,0.0,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.9384882922619097,0.8769765845238192,0.6666666666666666,0.8333333333333334,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.7539531690476385,0.7539531690476385,0.7539531690476385,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.20073036209041273,0.20803432056355464,0.27981374690912014,0.0,0.0,0.0,0.007303958473141904,0.0,0.07908338481870741,0.0],[0.7321315434523954,0.7718216255952429,0.7718216255952429,0.3333333333333333,0.5,0.5,0.03969008214284749,0.16666666666666666,0.03969008214284749,0.16666666666666666],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.6696304268009999,0.8333333333333334,0.8333333333333334,0.5,0.8333333333333334,0.8333333333333334,0.16370290653233346,0.3333333333333333,0.16370290653233346,0.3333333333333333],[0.692441461309548,0.692441461309548,0.6706198357143052,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.02182162559524292,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.9384882922619097,0.8769765845238192,0.6666666666666666,0.8333333333333334,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.40146072418082546,0.40146072418082546,0.40146072418082546,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4580343205635546,0.3862548942179891,0.3862548942179891,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.29136765389688796,0.30292156088465577,0.3558431217693116,0.0,0.0,0.0,0.011553906987767823,0.0,0.0644754678724236,0.0],[0.3987982101190621,0.3849687058376963,0.37994034465815235,0.0,0.0,0.0,-0.01382950428136571,0.0,-0.01885786546090973,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5717794263455654,0.5602255193577976,0.5602255193577976,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.2529637601343332,0.29858136254584705,0.23410589467342346,0.0,0.0,0.0,0.04561760241151388,0.0,-0.01885786546090973,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3558431217693116,0.43917645510264486,0.43917645510264486,0.0,0.16666666666666666,0.16666666666666666,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[1.0,1.0,0.8978088012057569,1.0,1.0,0.8333333333333334,0.0,0.0,-0.10219119879424306,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5,0.5,0.48114213453909027,0.0,0.0,0.0,0.0,0.0,-0.01885786546090973,0.0],[0.6091081279762146,0.6091081279762146,0.6706198357143051,0.0,0.0,0.16666666666666666,0.0,0.0,0.061511707738090414,0.16666666666666666],[1.0,1.0,0.8333333333333334,1.0,1.0,0.8333333333333334,0.0,0.0,-0.16666666666666666,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.49742762323941453,0.49742762323941453,0.5308031558224253,0.0,0.0,0.0,0.0,0.0,0.03337553258301074,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.2652058299628363,0.21228426907818054,0.19342640361727081,0.0,0.0,0.0,-0.05292156088465578,0.0,-0.07177942634556551,0.0],[0.8362970934676666,0.8362970934676666,0.8362970934676666,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7195882275513225,0.7956176024115139,0.7956176024115139,0.5,0.6666666666666666,0.6666666666666666,0.07602937486019143,0.16666666666666666,0.07602937486019143,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6269765845238192,0.6487982101190622,0.6487982101190622,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.46228426907818054,0.37895093574484723,0.3600930702839375,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.10219119879424306,0.0],[0.13625489421798911,0.0644754678724236,0.13625489421798911,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.21958822755132246,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42762254811487704,0.42762254811487704,0.42762254811487704,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8436010519408085,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.011553906987767823,0.0,0.011553906987767823,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4537843720489287,0.4537843720489287,0.3820049457033632,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.8978088012057569,1.0,1.0,0.8333333333333334,0.0,0.0,-0.10219119879424306,-0.16666666666666666],[0.4537843720489287,0.4537843720489287,0.4537843720489287,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.49871381161970724,0.4871599046319395,0.4871599046319395,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.30292156088465577,0.30292156088465577,0.3247431864798987,0.0,0.0,0.0,0.0,0.0,0.02182162559524292,0.0],[0.36542267753605134,0.4414520523962428,0.4414520523962428,0.0,0.0,0.0,0.07602937486019143,0.0,0.07602937486019143,0.0],[0.5102677186074751,0.5965648120751417,0.5965648120751417,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.08629709346766652,0.0,0.08629709346766652,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.793643251190486,0.8154648767857289,0.6666666666666666,0.5,0.5,-0.08333333333333333,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.5089815302271824,0.5089815302271824,0.5089815302271824,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.37895093574484723,0.37895093574484723,0.37895093574484723,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5089815302271824,0.5089815302271824,0.5089815302271824,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.37766474736455447,0.37766474736455447,0.37766474736455447,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.8978088012057569,1.0,1.0,0.8333333333333334,0.0,0.0,-0.10219119879424306,-0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6884882922619097,0.7384460930122322,0.7384460930122322,0.5,0.6666666666666666,0.6666666666666666,0.049957800750322585,0.16666666666666666,0.049957800750322585,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.8154648767857289,0.8769765845238192,0.8154648767857289,0.5,0.6666666666666666,0.5,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.4695882275513224,0.40807651981323206,0.40807651981323206,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.061511707738090414,0.0,-0.061511707738090414,0.0],[0.28711770538226206,0.28711770538226206,0.22689218602446437,0.0,0.0,0.0,0.0,0.0,-0.060225519357797686,0.0],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.3551549589285763,0.5218216255952429,0.543643251190486,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.18848829226190958,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6091081279762146,0.5872865023809717,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.04364325119048584,0.0],[0.42337259960025114,0.3515931732546857,0.3515931732546857,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[0.1289509357448472,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8154648767857288,0.8769765845238192,0.9384882922619097,0.5,0.6666666666666666,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.12302341547618083,0.3333333333333333],[0.40077256134009015,0.40807651981323206,0.5029637601343332,0.0,0.0,0.16666666666666666,0.007303958473141904,0.0,0.10219119879424306,0.16666666666666666],[0.5654648767857289,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.6091081279762146,0.6091081279762146,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.02182162559524292,0.0],[0.4537843720489287,0.3862548942179891,0.44648041357578677,0.0,0.0,0.0,-0.06752947783093959,0.0,-0.007303958473141904,0.0],[0.658076519813232,0.5436432511904858,0.5436432511904858,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.1144332686227462,-0.16666666666666666,-0.1144332686227462,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7529637601343332,0.7311421345390903,0.7311421345390903,0.5,0.6666666666666666,0.6666666666666666,-0.02182162559524292,0.16666666666666666,-0.02182162559524292,0.16666666666666666],[0.7539531690476383,0.7539531690476383,0.7539531690476383,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8154648767857289,0.8154648767857289,0.793643251190486,0.5,0.5,0.5,0.0,0.0,-0.02182162559524292,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.1289509357448472,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6247009872302213,0.6362548942179891,0.6362548942179891,0.3333333333333333,0.5,0.5,0.011553906987767823,0.16666666666666666,0.011553906987767823,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.37697658452381916,0.5039531690476383,0.0,0.0,0.0,-0.25395316904763837,0.0,-0.12697658452381919,0.0],[0.5205354372149502,0.5423570628101931,0.5423570628101931,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4160686411271093,0.4160686411271093,0.4160686411271093,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.41606864112710923,0.41606864112710923,0.41606864112710923,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7311421345390903,0.658076519813232,0.658076519813232,0.5,0.3333333333333333,0.3333333333333333,-0.07306561472585824,-0.16666666666666666,-0.07306561472585824,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.2579018714896944,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.7321315434523955,0.7103099178571526,0.7103099178571526,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.20073036209041273,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4507303620904127,0.4507303620904127,0.4507303620904127,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6696304268009999,0.8362970934676666,0.8362970934676666,0.5,0.6666666666666666,0.6666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.532089344202718,0.5936010519408085,0.532089344202718,0.0,0.16666666666666666,0.0,0.061511707738090414,0.16666666666666666,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.5218216255952429,0.532089344202718,0.5102677186074751,0.0,0.0,0.0,0.010267718607475098,0.0,-0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.543643251190486,0.6507725613400902,0.6507725613400902,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.10712931014960429,0.16666666666666666,0.10712931014960429,0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,-0.02182162559524292,0.0],[0.3247431864798987,0.42259418693533307,0.42259418693533307,0.0,0.0,0.0,0.09785100045543434,0.0,0.09785100045543434,0.0],[0.692441461309548,0.7539531690476383,0.7539531690476383,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.04067949105615265,0.0,0.04067949105615265,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.5654648767857288,0.5654648767857288,0.5654648767857288,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.8769765845238192,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.5029637601343332,0.40807651981323206,0.4914098531465654,0.16666666666666666,0.0,0.16666666666666666,-0.09488724032110114,-0.16666666666666666,-0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3747009872302213,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,-0.21958822755132246,0.0,-0.21958822755132246,0.0],[1.0,0.9051127596788988,1.0,1.0,0.8333333333333334,1.0,-0.09488724032110114,-0.16666666666666666,0.0,0.0],[0.9384882922619097,0.7321315434523954,0.7321315434523954,0.8333333333333334,0.3333333333333333,0.3333333333333333,-0.20635674880951416,-0.5,-0.20635674880951416,-0.5],[0.793643251190486,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4821315434523954,0.6769343852741417,0.6769343852741417,0.16666666666666666,0.5,0.5,0.19480284182174634,0.3333333333333333,0.19480284182174634,0.3333333333333333],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.6154226775360514,0.5539109697979611,0.4821315434523954,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,-0.13329113408365592,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.21533827903669653,0.0,0.0,0.0,0.0,0.0,-0.14355885269113103,0.0],[0.4051127596788988,0.4051127596788988,0.4051127596788988,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.3654226775360514,0.2602677186074751,0.2602677186074751,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.6309297535714576,0.6309297535714576,0.4923992620598705,0.0,0.0,0.0,0.0,0.0,-0.138530491511587,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.43492650658801896,0.43492650658801896,0.43492650658801896,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.793643251190486,0.8333333333333334,0.8333333333333334,0.5,0.0,0.0,-0.14484504107142374,-0.3333333333333333],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7539531690476383,0.7539531690476383,0.6706198357143051,0.3333333333333333,0.3333333333333333,0.16666666666666666,0.0,0.0,-0.08333333333333333,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8154648767857288,0.8154648767857288,0.8154648767857288,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.49871381161970724,0.49871381161970724,0.49871381161970724,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6696304268009999,0.7103099178571526,0.7103099178571526,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.5443314140312211,0.4695882275513224,0.555885321018989,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.07474318647989871,0.0,0.011553906987767823,0.0],[0.6051549589285763,0.6051549589285763,0.6051549589285763,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.36739702875707936,0.36739702875707936,0.36739702875707936,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.543643251190486,0.543643251190486,0.543643251190486,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.48114213453909027,0.48114213453909027,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.5,0.48844609301223213,0.4153804782863739,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.08461952171362606,0.0],[0.692441461309548,0.8154648767857289,0.8154648767857289,0.16666666666666666,0.5,0.5,0.12302341547618083,0.3333333333333333,0.12302341547618083,0.3333333333333333],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.1289509357448472,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.75,0.6884882922619097,0.6884882922619097,0.6666666666666666,0.5,0.5,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.8551549589285763,0.9166666666666666,0.9166666666666666,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.39780880120575696,0.39780880120575696,0.39780880120575696,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0]],"amazon_instruments2023":[[0.5102677186074751,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3174392280067568,0.3247431864798987,0.24140985314656538,0.0,0.0,0.0,0.007303958473141904,0.0,-0.07602937486019143,0.0],[0.3704510387155954,0.3704510387155954,0.3704510387155954,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3320471449530406,0.3131892794921309,0.3131892794921309,0.0,0.0,0.0,-0.01885786546090973,0.0,-0.01885786546090973,0.0],[0.7103099178571526,0.6269765845238192,0.6487982101190622,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.08333333333333333,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.543643251190486,0.5654648767857288,0.4821315434523954,0.16666666666666666,0.0,0.0,0.02182162559524292,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.21228426907818054,0.30292156088465577,0.28406369542374604,0.0,0.0,0.0,0.09063729180647524,0.0,0.07177942634556551,0.0],[0.6884882922619097,0.6884882922619097,0.6884882922619097,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.555885321018989,0.39780880120575696,0.4695882275513224,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.15807651981323204,0.0,-0.08629709346766652,0.0],[0.6551127596788988,0.6551127596788988,0.6551127596788988,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.5247853857295761,0.37697658452381916,0.46327367799148567,0.0,0.0,0.0,-0.14780880120575693,0.0,-0.061511707738090414,0.0],[0.4901236647662726,0.4901236647662726,0.4901236647662726,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.49871381161970724,0.49871381161970724,0.49871381161970724,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4603099178571526,0.3247431864798987,0.4196304268009999,0.16666666666666666,0.0,0.16666666666666666,-0.1355667313772538,-0.16666666666666666,-0.04067949105615265,0.0],[0.5872865023809717,0.6517619702533954,0.4821315434523954,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0644754678724236,0.0,-0.10515495892857625,0.0],[0.5936010519408085,0.6269765845238192,0.6154226775360514,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.03337553258301074,0.0,0.02182162559524292,0.0],[0.8551549589285763,0.7718216255952429,0.7718216255952429,0.6666666666666666,0.5,0.5,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.16963042680099985,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6154226775360513,0.6154226775360513,0.6154226775360513,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.648798210119062,0.6706198357143051,0.6706198357143051,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.29136765389688796,0.36314708024245346,0.3102255193577977,0.0,0.0,0.0,0.07177942634556551,0.0,0.01885786546090973,0.0],[0.2529637601343332,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6081187190629095,0.6696304268009999,0.6081187190629095,0.3333333333333333,0.5,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.3436010519408084,0.3247431864798987,0.3247431864798987,0.0,0.0,0.0,-0.01885786546090973,0.0,-0.01885786546090973,0.0],[0.38921865435232234,0.3965226128254642,0.3965226128254642,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.14355885269113103,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[0.7103099178571526,0.7103099178571526,0.7103099178571526,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.5161952388761414,0.5161952388761414,0.5161952388761414,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.22689218602446437,0.22689218602446437,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.2529637601343332,0.33629709346766656,0.33629709346766656,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.8436010519408085,0.8154648767857289,0.8769765845238192,0.6666666666666666,0.5,0.6666666666666666,-0.028136175155079667,-0.16666666666666666,0.03337553258301074,0.0],[0.3102255193577977,0.3217794263455655,0.3217794263455655,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.24140985314656538,0.24140985314656538,0.24140985314656538,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.17693438527414176,0.16963042680099985,0.17693438527414176,0.0,0.0,0.0,-0.007303958473141904,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6154226775360514,0.6706198357143051,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.055197158178253665,0.0,0.0770187837734966,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.13625489421798911,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8978088012057569,1.0,1.0,0.8333333333333334,1.0,1.0,0.10219119879424306,0.16666666666666666,0.10219119879424306,0.16666666666666666],[0.33629709346766656,0.37697658452381916,0.37697658452381916,0.0,0.0,0.0,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.38921865435232234,0.38921865435232234,0.38921865435232234,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5862970934676666,0.5862970934676666,0.5862970934676666,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.3392608536019997,0.3465648120751416,0.3465648120751416,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.6038687705482836,0.4705776364646277,0.575732595393204,0.16666666666666666,0.0,0.0,-0.13329113408365592,-0.16666666666666666,-0.028136175155079667,-0.16666666666666666],[0.5747431864798987,0.6183864376703846,0.5132314787418083,0.3333333333333333,0.16666666666666666,0.16666666666666666,0.04364325119048584,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.46228426907818054,0.5029637601343332,0.5029637601343332,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.29136765389688796,0.22689218602446437,0.22689218602446437,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.75,0.6884882922619097,0.6884882922619097,0.6666666666666666,0.5,0.5,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.30292156088465577,0.23844609301223219,0.23844609301223219,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.2529637601343332,0.14780880120575693,0.2602677186074751,0.0,0.0,0.0,-0.10515495892857625,0.0,0.007303958473141904,0.0],[0.14780880120575693,0.21228426907818054,0.14780880120575693,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[0.40077256134009015,0.4652480292125138,0.4245685381563611,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0644754678724236,0.0,0.023795976816270954,0.0],[0.7103099178571526,0.7103099178571526,0.7103099178571526,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.4051127596788988,0.4051127596788988,0.4051127596788988,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.3747009872302213,0.3102255193577977,0.3102255193577977,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.29136765389688796,0.27981374690912014,0.35889713172782756,0.0,0.0,0.0,-0.011553906987767823,0.0,0.06752947783093959,0.0],[0.4821315434523954,0.4821315434523954,0.4821315434523954,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,0.9166666666666666,1.0,1.0,0.8333333333333334,1.0,-0.08333333333333333,-0.16666666666666666,0.0,0.0],[0.39355885269113106,0.39355885269113106,0.3862548942179891,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.007303958473141904,0.0],[0.546607011324819,0.546607011324819,0.546607011324819,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.555885321018989,0.532089344202718,0.5965648120751417,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.023795976816270954,0.0,0.04067949105615265,0.0],[0.5016775717540405,0.5161952388761416,0.5234991973492834,0.0,0.0,0.0,0.014517667122101017,0.0,0.02182162559524292,0.0],[0.27675973695060413,0.3174392280067568,0.29858136254584705,0.0,0.0,0.0,0.04067949105615265,0.0,0.02182162559524292,0.0],[0.643558852691131,0.782089344202718,0.782089344202718,0.3333333333333333,0.5,0.5,0.138530491511587,0.16666666666666666,0.138530491511587,0.16666666666666666],[0.568428636920062,0.3987982101190621,0.568428636920062,0.0,0.0,0.0,-0.16963042680099985,0.0,0.0,0.0],[0.4384882922619096,0.3551549589285763,0.3551549589285763,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.3465648120751416,0.35811871906290943,0.35811871906290943,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,1.0,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.5862970934676666,0.5029637601343332,0.5029637601343332,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.793643251190486,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.6487982101190622,0.6487982101190622,0.6487982101190622,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.4414520523962428,0.4414520523962428,0.4414520523962428,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5862970934676666,0.5747431864798987,0.5747431864798987,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.5923148635605157,0.5923148635605157,0.5923148635605157,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.21228426907818054,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.0644754678724236,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.48281970629313076,0.5443314140312211,0.5443314140312211,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.6884882922619097,0.6884882922619097,0.7718216255952429,0.5,0.5,0.6666666666666666,0.0,0.0,0.08333333333333333,0.16666666666666666],[1.0,0.8978088012057569,0.8978088012057569,1.0,0.8333333333333334,0.8333333333333334,-0.10219119879424306,-0.16666666666666666,-0.10219119879424306,-0.16666666666666666],[0.6038687705482836,0.5850109050873739,0.6038687705482836,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.01885786546090973,0.0,0.0,0.0],[0.9384882922619097,0.8978088012057569,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.04067949105615265,0.0,0.0,0.0],[0.40807651981323206,0.40382657129860605,0.40382657129860605,0.0,0.0,0.0,-0.004249948514625919,0.0,-0.004249948514625919,0.0],[0.6309297535714576,0.692441461309548,0.6309297535714576,0.0,0.16666666666666666,0.0,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.6247009872302213,0.6173970287570794,0.6173970287570794,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.38921865435232234,0.38921865435232234,0.3965226128254642,0.0,0.0,0.0,0.0,0.0,0.007303958473141904,0.0],[0.6769343852741417,0.7529637601343332,0.7311421345390903,0.3333333333333333,0.5,0.5,0.07602937486019143,0.16666666666666666,0.05420774926494851,0.16666666666666666],[0.4841058946734235,0.40077256134009015,0.38921865435232234,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.09488724032110114,0.0],[0.3333333333333333,0.3333333333333333,0.3333333333333333,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.20803432056355464,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[0.9166666666666666,1.0,1.0,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.4768921860244643,0.4695882275513224,0.4695882275513224,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.5644754678724236,0.5644754678724236,0.5644754678724236,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.29136765389688796,0.29858136254584705,0.30588532101898896,0.0,0.0,0.0,0.007213708648959112,0.0,0.014517667122101017,0.0],[0.16963042680099985,0.16963042680099985,0.10515495892857625,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.532089344202718,0.532089344202718,0.532089344202718,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.9384882922619097,0.6666666666666666,0.6666666666666666,0.8333333333333334,0.0,0.0,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.22689218602446437,0.3102255193577977,0.3102255193577977,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.546607011324819,0.6110824791972426,0.6110824791972426,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.22689218602446437,0.29136765389688796,0.29136765389688796,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.7311421345390903,0.7311421345390903,0.7311421345390903,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.0,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.0644754678724236,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.21228426907818054,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.0644754678724236,0.0,0.0644754678724236,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0],[0.793643251190486,0.7718216255952429,0.7718216255952429,0.5,0.6666666666666666,0.6666666666666666,-0.02182162559524292,0.16666666666666666,-0.02182162559524292,0.16666666666666666],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.6551127596788988,0.48844609301223213,0.48844609301223213,0.5,0.3333333333333333,0.3333333333333333,-0.16666666666666666,-0.16666666666666666,-0.16666666666666666,-0.16666666666666666],[0.658076519813232,0.6696304268009999,0.6696304268009999,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.6666666666666666,0.6666666666666666,0.6884882922619097,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.02182162559524292,0.0],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.22689218602446437,0.3102255193577977,0.23844609301223219,0.0,0.0,0.0,0.08333333333333333,0.0,0.011553906987767823,0.0],[0.8144754678724236,0.8029215608846557,0.8978088012057569,0.6666666666666666,0.6666666666666666,0.8333333333333334,-0.011553906987767815,0.0,0.08333333333333333,0.16666666666666666],[0.4923992620598705,0.4923992620598705,0.4923992620598705,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.21228426907818054,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.2103099178571525,0.2103099178571525,0.2103099178571525,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476383,0.7539531690476383,0.7539531690476383,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.9166666666666666,1.0,1.0,0.8333333333333334,1.0,1.0,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.3247431864798987,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.5132314787418083,0.5132314787418083,0.5132314787418083,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.0644754678724236,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.3965226128254642,0.45803432056355464,0.3965226128254642,0.0,0.0,0.0,0.061511707738090414,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.21958822755132246,0.21228426907818054,0.28406369542374604,0.0,0.0,0.0,-0.007303958473141904,0.0,0.0644754678724236,0.0],[0.6299403446581523,0.6517619702533953,0.6706198357143051,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.02182162559524292,0.0,0.04067949105615265,0.0],[0.5529215608846557,0.4914098531465654,0.5529215608846557,0.3333333333333333,0.16666666666666666,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.37895093574484723,0.19342640361727081,0.27675973695060413,0.16666666666666666,0.0,0.0,-0.18552453212757639,-0.16666666666666666,-0.10219119879424306,-0.16666666666666666],[0.7103099178571526,0.7103099178571526,0.7103099178571526,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.40807651981323206,0.33629709346766656,0.3144754678724236,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.09360105194080844,0.0],[0.21958822755132246,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3654226775360514,0.4269343852741418,0.4269343852741418,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.38724430313129427,0.38724430313129427,0.4923992620598705,0.0,0.0,0.0,0.0,0.0,0.10515495892857625,0.0],[0.8362970934676666,0.9384882922619097,0.8362970934676666,0.6666666666666666,0.8333333333333334,0.6666666666666666,0.10219119879424306,0.16666666666666666,0.0,0.0],[0.6154226775360514,0.6154226775360514,0.6154226775360514,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.21958822755132246,0.29561760241151386,0.28406369542374604,0.0,0.0,0.0,0.07602937486019143,0.0,0.0644754678724236,0.0],[0.543643251190486,0.44145205239624286,0.46327367799148567,0.16666666666666666,0.0,0.0,-0.10219119879424306,-0.16666666666666666,-0.08036957319900014,-0.16666666666666666],[0.21958822755132246,0.2529637601343332,0.13625489421798911,0.0,0.0,0.0,0.03337553258301074,0.0,-0.08333333333333333,0.0],[0.13625489421798911,0.0644754678724236,0.13625489421798911,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.28208934420271803,0.2747853857295761,0.2747853857295761,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.7384460930122322,0.7384460930122322,0.7384460930122322,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.21958822755132246,0.30292156088465577,0.23844609301223219,0.0,0.0,0.0,0.08333333333333333,0.0,0.01885786546090973,0.0],[0.555885321018989,0.555885321018989,0.555885321018989,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4705776364646277,0.4705776364646277,0.3654226775360514,0.0,0.0,0.0,0.0,0.0,-0.10515495892857625,0.0],[0.3987982101190621,0.38724430313129427,0.34656481207514167,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.052233398043920465,0.0],[1.0,0.75,1.0,1.0,0.6666666666666666,1.0,-0.25,-0.3333333333333333,0.0,0.0],[0.7718216255952429,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.782089344202718,0.782089344202718,0.782089344202718,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.5029637601343332,0.543643251190486,0.5654648767857289,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.04067949105615265,0.0,0.06250111665139557,0.0],[0.6269765845238192,0.6269765845238192,0.543643251190486,0.3333333333333333,0.3333333333333333,0.16666666666666666,0.0,0.0,-0.08333333333333333,-0.16666666666666666],[0.6269765845238192,0.7103099178571526,0.6269765845238192,0.16666666666666666,0.3333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666,0.0,0.0],[0.6706198357143051,0.6706198357143051,0.648798210119062,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.02182162559524292,0.0],[0.46228426907818054,0.3862548942179891,0.21958822755132246,0.16666666666666666,0.16666666666666666,0.0,-0.07602937486019143,0.0,-0.2426960415268581,-0.16666666666666666],[0.29136765389688796,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[0.7602677186074751,0.7602677186074751,0.7414098531465654,0.5,0.5,0.5,0.0,0.0,-0.01885786546090973,0.0],[0.18848829226190958,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.7132736779914858,0.7747853857295762,0.7747853857295762,0.3333333333333333,0.5,0.5,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.27250978843597823,0.20803432056355464,0.20803432056355464,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.4414520523962428,0.44875601086938466,0.4414520523962428,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.007303958473141904,0.0,0.0,0.0],[0.24140985314656538,0.3131892794921309,0.3131892794921309,0.0,0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.5602255193577977,0.5602255193577977,0.48844609301223213,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.07177942634556551,0.0],[0.36739702875707936,0.36739702875707936,0.36739702875707936,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.36739702875707936,0.36739702875707936,0.36739702875707936,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.30292156088465577,0.3600930702839375,0.3600930702839375,0.0,0.0,0.0,0.0571715093992817,0.0,0.0571715093992817,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6706198357143051,0.6706198357143051,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.6914520523962429,0.7747853857295762,0.6299403446581525,0.3333333333333333,0.5,0.16666666666666666,0.08333333333333333,0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5016775717540404,0.42989814540847493,0.4943736132808985,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.007303958473141904,0.0],[0.22689218602446437,0.29136765389688796,0.29136765389688796,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.4487560108693847,0.49871381161970724,0.5102677186074751,0.0,0.16666666666666666,0.16666666666666666,0.049957800750322585,0.16666666666666666,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.532089344202718,0.4705776364646277,0.4821315434523954,0.16666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666,-0.049957800750322585,-0.16666666666666666],[0.29136765389688796,0.29561760241151386,0.30292156088465577,0.0,0.0,0.0,0.004249948514625919,0.0,0.011553906987767823,0.0],[0.5820471449530406,0.49871381161970724,0.49871381161970724,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.4384882922619096,0.4384882922619096,0.4384882922619096,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.7205776364646277,0.7747853857295762,0.7747853857295762,0.3333333333333333,0.5,0.5,0.05420774926494851,0.16666666666666666,0.05420774926494851,0.16666666666666666],[0.7602677186074751,0.7311421345390903,0.7529637601343332,0.5,0.5,0.5,-0.029125584068384825,0.0,-0.007303958473141904,0.0],[0.4196304268009999,0.36739702875707936,0.40807651981323206,0.0,0.0,0.0,-0.05223339804392047,0.0,-0.011553906987767823,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.8217794263455654,0.8217794263455654,0.8217794263455654,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.47255198768565565,0.43187249662950294,0.43187249662950294,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.6987560108693848,0.6987560108693848,0.6987560108693848,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.4798559461587975,0.5016775717540405,0.5016775717540405,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.17693438527414176,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.14780880120575693,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7602677186074751,0.7602677186074751,0.7602677186074751,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.2529637601343332,0.18848829226190958,0.18848829226190958,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.7311421345390903,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.20803432056355464,0.21533827903669653,0.20803432056355464,0.0,0.0,0.0,0.007303958473141904,0.0,0.0,0.0],[0.33629709346766656,0.30292156088465577,0.33629709346766656,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.03337553258301074,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8436010519408085,0.6884882922619097,0.8551549589285763,0.6666666666666666,0.5,0.6666666666666666,-0.15511275967889884,-0.16666666666666666,0.011553906987767823,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3747009872302213,0.39355885269113106,0.29136765389688796,0.16666666666666666,0.16666666666666666,0.0,0.01885786546090973,0.0,-0.08333333333333333,-0.16666666666666666],[0.0644754678724236,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.6269765845238192,0.648798210119062,0.6269765845238192,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.02182162559524292,0.0,0.0,0.0],[0.8551549589285763,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.5485813625458471,0.5485813625458471,0.48706965480775666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.37895093574484723,0.37895093574484723,0.37895093574484723,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5350531043370511,0.5568747299322941,0.5568747299322941,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.8551549589285763,0.9166666666666666,0.9166666666666666,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.1289509357448472,0.21228426907818054,0.19342640361727081,0.0,0.0,0.0,0.08333333333333333,0.0,0.0644754678724236,0.0],[0.3217794263455655,0.3551549589285763,0.3333333333333333,0.0,0.0,0.0,0.03337553258301074,0.0,0.011553906987767823,0.0],[0.14355885269113103,0.14355885269113103,0.21533827903669653,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.8551549589285763,0.8551549589285763,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.4653382790366965,0.4871599046319395,0.4871599046319395,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.7103099178571526,0.7103099178571526,0.7103099178571526,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.14355885269113103,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[0.7103099178571526,0.7718216255952429,0.7103099178571526,0.3333333333333333,0.5,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.24140985314656538,0.24140985314656538,0.24140985314656538,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.27675973695060413,0.3144754678724236,0.3144754678724236,0.0,0.16666666666666666,0.16666666666666666,0.03771573092181946,0.16666666666666666,0.03771573092181946,0.16666666666666666],[0.35811871906290943,0.46327367799148567,0.37697658452381916,0.0,0.0,0.0,0.10515495892857625,0.0,0.01885786546090973,0.0],[0.9051127596788988,1.0,1.0,0.8333333333333334,1.0,1.0,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.6154226775360513,0.6154226775360513,0.532089344202718,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.08333333333333333,0.0],[0.13625489421798911,0.14355885269113103,0.14355885269113103,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.37895093574484723,0.37895093574484723,0.37895093574484723,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5102677186074751,0.534063695423746,0.5747431864798987,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.023795976816270954,0.0,0.0644754678724236,0.0],[0.4798559461587975,0.49871381161970724,0.49871381161970724,0.0,0.0,0.0,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.7103099178571526,0.8154648767857289,0.7529637601343332,0.3333333333333333,0.5,0.5,0.10515495892857625,0.16666666666666666,0.042653842277180685,0.16666666666666666],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.7602677186074751,0.7602677186074751,0.7602677186074751,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5247853857295761,0.4414520523962428,0.4414520523962428,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.44441581253057594,0.40373632147442334,0.40373632147442334,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6362548942179891,0.6362548942179891,0.6362548942179891,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.1289509357448472,0.20073036209041273,0.1289509357448472,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.38921865435232234,0.40077256134009015,0.3819146958791804,0.0,0.0,0.0,0.011553906987767823,0.0,-0.007303958473141904,0.0],[0.48844609301223213,0.4695882275513224,0.48844609301223213,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.01885786546090973,0.0,0.0,0.0],[0.3436010519408084,0.2602677186074751,0.2602677186074751,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.27250978843597823,0.27981374690912014,0.27981374690912014,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.679898145408475,0.6914520523962429,0.6914520523962429,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.7718216255952429,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.21958822755132246,0.29561760241151386,0.23114213453909027,0.0,0.0,0.0,0.07602937486019143,0.0,0.011553906987767823,0.0],[0.33629709346766656,0.4507303620904127,0.37895093574484723,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.1144332686227462,0.0,0.042653842277180685,0.0],[0.39780880120575696,0.3333333333333333,0.39780880120575696,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.0644754678724236,0.0,0.0,0.0],[0.543643251190486,0.543643251190486,0.543643251190486,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.4603099178571526,0.4603099178571526,0.4603099178571526,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.35811871906290943,0.3217794263455655,0.3217794263455655,0.0,0.0,0.0,-0.036339292717343936,0.0,-0.036339292717343936,0.0],[0.5936010519408085,0.4914098531465654,0.4914098531465654,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.10219119879424306,-0.16666666666666666,-0.10219119879424306,-0.16666666666666666],[0.40077256134009015,0.40077256134009015,0.4414520523962428,0.0,0.0,0.0,0.0,0.0,0.04067949105615265,0.0],[0.3247431864798987,0.3247431864798987,0.3247431864798987,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5029637601343332,0.4196304268009999,0.48114213453909027,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.08333333333333333,0.0,-0.02182162559524292,0.0],[0.28208934420271803,0.28208934420271803,0.28208934420271803,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.6051549589285763,0.6884882922619097,0.6884882922619097,0.3333333333333333,0.5,0.5,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.21228426907818054,0.14780880120575693,0.1289509357448472,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.08333333333333333,0.0],[0.10515495892857625,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.27250978843597823,0.23114213453909027,0.21228426907818054,0.0,0.0,0.0,-0.04136765389688796,0.0,-0.060225519357797686,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6081187190629095,0.7103099178571526,0.5132314787418083,0.3333333333333333,0.5,0.16666666666666666,0.10219119879424306,0.16666666666666666,-0.09488724032110114,-0.16666666666666666],[0.4166666666666667,0.5,0.5,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.5704932379652727,0.5631892794921308,0.5631892794921308,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.23844609301223219,0.23844609301223219,0.23844609301223219,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7195882275513225,0.6551127596788988,0.6551127596788988,0.5,0.5,0.5,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.46030991785715253,0.44875601086938466,0.44875601086938466,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.37697658452381916,0.37697658452381916,0.37697658452381916,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3703607888914126,0.30588532101898896,0.3703607888914126,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0],[0.21533827903669653,0.28711770538226206,0.21533827903669653,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.8154648767857288,0.8154648767857289,0.7539531690476383,0.5,0.5,0.3333333333333333,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.7103099178571526,0.8769765845238192,0.6666666666666666,0.5,0.6666666666666666,-0.16666666666666666,-0.16666666666666666,0.0,0.0],[0.7103099178571526,0.6269765845238192,0.7321315434523955,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.08333333333333333,0.0,0.02182162559524292,0.0],[0.10515495892857625,0.2529637601343332,0.10515495892857625,0.0,0.0,0.0,0.14780880120575693,0.0,0.0,0.0],[0.532089344202718,0.543643251190486,0.543643251190486,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.29136765389688796,0.30292156088465577,0.30292156088465577,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.8551549589285763,0.8436010519408085,0.8436010519408085,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.0,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.40382657129860616,0.2487138116197073,0.17693438527414176,0.0,0.0,0.0,-0.15511275967889884,0.0,-0.22689218602446437,0.0],[0.8551549589285763,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.36314708024245346,0.29867161237002987,0.29867161237002987,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.7311421345390903,0.7718216255952429,0.7718216255952429,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.29364325119048584,0.18848829226190958,0.18848829226190958,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.9384882922619097,0.8154648767857289,0.8154648767857289,0.8333333333333334,0.5,0.5,-0.12302341547618083,-0.3333333333333333,-0.12302341547618083,-0.3333333333333333],[0.4683020391710297,0.4609980806978878,0.4609980806978878,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.8769765845238192,0.9384882922619097,0.8769765845238192,0.6666666666666666,0.8333333333333334,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.6154226775360513,0.6154226775360513,0.6154226775360513,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.45902372947685977,0.34656481207514167,0.3131892794921309,0.0,0.0,0.0,-0.11245891740171816,0.0,-0.14583444998472891,0.0],[0.38724430313129427,0.553910969797961,0.4487560108693847,0.0,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.3862548942179891,0.4051127596788988,0.36739702875707936,0.0,0.0,0.0,0.01885786546090973,0.0,-0.01885786546090973,0.0],[0.21228426907818054,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.6081187190629095,0.5247853857295761,0.5247853857295761,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.6289509357448472,0.6362548942179891,0.6362548942179891,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.0644754678724236,0.13625489421798911,0.0644754678724236,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.6987560108693848,0.6987560108693848,0.6372443031312943,0.3333333333333333,0.3333333333333333,0.16666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.7718216255952429,0.7718216255952429,0.7718216255952429,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.33629709346766656,0.33629709346766656,0.33629709346766656,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.9384882922619097,0.6666666666666666,0.6666666666666666,0.8333333333333334,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.19342640361727081,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.3965226128254642,0.40807651981323206,0.39355885269113106,0.0,0.0,0.0,0.011553906987767823,0.0,-0.002963760134333193,0.0],[0.20073036209041273,0.20073036209041273,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.5436432511904858,0.4821315434523954,0.4821315434523954,0.16666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.5016775717540405,0.41834423842070717,0.41834423842070717,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.4269343852741418,0.4269343852741418,0.4487560108693847,0.0,0.0,0.0,0.0,0.0,0.02182162559524292,0.0],[0.44648041357578677,0.3515931732546857,0.44648041357578677,0.16666666666666666,0.0,0.16666666666666666,-0.09488724032110114,-0.16666666666666666,0.0,0.0],[0.24140985314656538,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,-0.11245891740171816,0.0,-0.11245891740171816,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5109558814482104,0.5109558814482104,0.5109558814482104,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4580343205635546,0.3217794263455655,0.39355885269113106,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.13625489421798911,0.0,-0.06447546787242361,0.0],[0.14355885269113103,0.07177942634556551,0.14355885269113103,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.5161952388761414,0.5234991973492833,0.5161952388761414,0.0,0.0,0.0,0.007303958473141904,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.24140985314656538,0.24140985314656538,0.24140985314656538,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.21958822755132246,0.23114213453909027,0.23114213453909027,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4269343852741418,0.4269343852741418,0.4269343852741418,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9166666666666666,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.02182162559524292,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.6154226775360514,0.6154226775360514,0.5820471449530406,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.03337553258301074,0.0],[0.3174392280067568,0.33629709346766656,0.33629709346766656,0.0,0.0,0.0,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.20803432056355464,0.20803432056355464,0.20803432056355464,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.19342640361727081,0.20073036209041273,0.19342640361727081,0.0,0.0,0.0,0.007303958473141904,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.41104027994756526,0.41104027994756526,0.41104027994756526,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.17693438527414176,0.24140985314656538,0.24140985314656538,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.3102255193577977,0.3102255193577977,0.3102255193577977,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.543643251190486,0.5102677186074751,0.5102677186074751,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.8551549589285763,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.4705776364646275,0.4705776364646275,0.4705776364646275,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6487982101190622,0.7103099178571526,0.6487982101190622,0.3333333333333333,0.5,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.7205776364646276,0.782089344202718,0.782089344202718,0.3333333333333333,0.5,0.5,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.40077256134009015,0.40077256134009015,0.4196304268009999,0.0,0.0,0.0,0.0,0.0,0.01885786546090973,0.0],[0.6696304268009999,0.7341058946734235,0.7341058946734235,0.5,0.5,0.5,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.28406369542374604,0.28406369542374604,0.28406369542374604,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3987982101190621,0.37697658452381916,0.3987982101190621,0.0,0.0,0.0,-0.02182162559524292,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.3654226775360514,0.3436010519408084,0.3436010519408084,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.21228426907818054,0.21228426907818054,0.29561760241151386,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0],[0.3551549589285763,0.10515495892857625,0.18848829226190958,0.16666666666666666,0.0,0.0,-0.25,-0.16666666666666666,-0.16666666666666666,-0.16666666666666666],[0.6289509357448472,0.6666666666666666,0.6478088012057569,0.5,0.5,0.5,0.03771573092181946,0.0,0.01885786546090973,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5717794263455654,0.4384882922619096,0.5717794263455654,0.5,0.3333333333333333,0.5,-0.13329113408365592,-0.16666666666666666,0.0,0.0],[0.6299403446581525,0.5965648120751417,0.5965648120751417,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.20803432056355464,0.13625489421798911,0.20803432056355464,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7132736779914858,0.6914520523962429,0.7132736779914858,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.02182162559524292,0.0,0.0,0.0],[0.30588532101898896,0.3247431864798987,0.3247431864798987,0.0,0.0,0.0,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.39780880120575696,0.40807651981323206,0.40807651981323206,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.010267718607475098,0.0,0.010267718607475098,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6051549589285763,0.6051549589285763,0.6051549589285763,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.5486716123700298,0.5602255193577977,0.5602255193577977,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.37697658452381916,0.37697658452381916,0.37697658452381916,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5820471449530406,0.5820471449530406,0.5820471449530406,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.6551127596788988,0.6551127596788988,0.6362548942179891,0.5,0.5,0.5,0.0,0.0,-0.01885786546090973,0.0],[0.3558431217693116,0.38921865435232234,0.30588532101898896,0.0,0.0,0.0,0.03337553258301074,0.0,-0.049957800750322585,0.0],[0.9384882922619097,0.6884882922619097,0.7718216255952429,0.8333333333333334,0.5,0.6666666666666666,-0.25,-0.3333333333333333,-0.16666666666666666,-0.16666666666666666],[0.6051549589285763,0.6051549589285763,0.6051549589285763,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.34656481207514167,0.41104027994756526,0.41104027994756526,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.37697658452381916,0.2103099178571525,0.37697658452381916,0.16666666666666666,0.0,0.16666666666666666,-0.16666666666666666,-0.16666666666666666,0.0,0.0],[0.4652480292125138,0.4507303620904127,0.29561760241151386,0.0,0.0,0.0,-0.014517667122101017,0.0,-0.16963042680099985,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5862970934676666,0.5644754678724236,0.5644754678724236,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.8436010519408085,0.7487138116197073,0.7487138116197073,0.6666666666666666,0.5,0.5,-0.09488724032110114,-0.16666666666666666,-0.09488724032110114,-0.16666666666666666],[0.0644754678724236,0.14780880120575693,0.16963042680099985,0.0,0.0,0.0,0.08333333333333333,0.0,0.10515495892857625,0.0],[0.10515495892857625,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7414098531465654,0.6362548942179891,0.7414098531465654,0.5,0.5,0.5,-0.10515495892857625,0.0,0.0,0.0],[0.17693438527414176,0.23844609301223219,0.23844609301223219,0.0,0.0,0.0,0.061511707738090414,0.0,0.061511707738090414,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6517619702533953,0.6299403446581523,0.6517619702533953,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.02182162559524292,0.0,0.0,0.0],[0.4196304268009999,0.47255198768565565,0.40077256134009015,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.05292156088465578,0.0,-0.01885786546090973,0.0],[0.6372443031312943,0.6487982101190622,0.6487982101190622,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.7747853857295762,0.6081187190629095,0.6696304268009999,0.5,0.16666666666666666,0.3333333333333333,-0.16666666666666666,-0.3333333333333333,-0.10515495892857625,-0.16666666666666666],[0.1289509357448472,0.0644754678724236,0.08333333333333333,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.04561760241151388,0.0],[0.6914520523962429,0.6914520523962429,0.6914520523962429,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6299403446581525,0.6299403446581525,0.6299403446581525,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3217794263455655,0.36739702875707936,0.30292156088465577,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.04561760241151388,0.0,-0.01885786546090973,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3558431217693116,0.3558431217693116,0.3558431217693116,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.6884882922619097,0.6769343852741417,0.6769343852741417,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.4153804782863739,0.40807651981323206,0.40807651981323206,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.4517197710037178,0.542357062810193,0.45902372947685977,0.0,0.0,0.0,0.09063729180647524,0.0,0.007303958473141904,0.0],[0.21958822755132246,0.21228426907818054,0.14780880120575693,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.07177942634556551,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4536941222247459,0.42031858964173513,0.42031858964173513,0.0,0.0,0.0,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.4414520523962428,0.5102677186074751,0.44875601086938466,0.16666666666666666,0.3333333333333333,0.16666666666666666,0.06881566621123232,0.16666666666666666,0.007303958473141904,0.0],[0.3174392280067568,0.3247431864798987,0.3247431864798987,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.7103099178571526,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.8769765845238192,0.8217794263455654,0.8436010519408085,0.6666666666666666,0.6666666666666666,0.6666666666666666,-0.055197158178253665,0.0,-0.03337553258301074,0.0],[0.2602677186074751,0.2602677186074751,0.2602677186074751,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4507303620904127,0.36739702875707936,0.36739702875707936,0.16666666666666666,0.0,0.0,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.9384882922619097,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.7820893442027179,0.6798981454084748,0.7820893442027179,0.5,0.3333333333333333,0.5,-0.10219119879424306,-0.16666666666666666,0.0,0.0],[0.6884882922619097,0.6884882922619097,0.6884882922619097,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.33629709346766656,0.33629709346766656,0.2718216255952429,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.6173970287570794,0.6173970287570794,0.5529215608846557,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,-0.0644754678724236,0.0],[0.7602677186074751,0.7718216255952429,0.7602677186074751,0.5,0.5,0.5,0.011553906987767823,0.0,0.0,0.0],[0.3862548942179891,0.3131892794921309,0.3247431864798987,0.16666666666666666,0.0,0.0,-0.07306561472585824,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.38921865435232234,0.38921865435232234,0.38921865435232234,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6269765845238192,0.5218216255952429,0.5218216255952429,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.18848829226190958,0.18848829226190958,0.18848829226190958,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.782089344202718,0.7602677186074751,0.75,0.5,0.5,0.5,-0.02182162559524292,0.0,-0.03208934420271802,0.0],[0.4507303620904127,0.36739702875707936,0.4507303620904127,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.08333333333333333,0.0,0.0,0.0],[0.5205354372149502,0.6038687705482836,0.5205354372149502,0.0,0.16666666666666666,0.0,0.08333333333333333,0.16666666666666666,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.21228426907818054,0.21228426907818054,0.1289509357448472,0.0,0.0,0.0,0.0,0.0,-0.08333333333333333,0.0],[0.7820893442027179,0.6372443031312943,0.6590659287265371,0.5,0.16666666666666666,0.16666666666666666,-0.14484504107142374,-0.3333333333333333,-0.12302341547618083,-0.3333333333333333],[0.8029215608846557,0.8144754678724236,0.8144754678724236,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6987560108693848,0.6154226775360513,0.6154226775360513,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.25,0.25,0.25,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.5109558814482104,0.5747431864798987,0.5965648120751417,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0637873050316883,0.0,0.08560893062693122,0.0],[0.8769765845238192,0.793643251190486,0.8154648767857289,0.6666666666666666,0.5,0.5,-0.08333333333333333,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5757325953932039,0.4705776364646275,0.4705776364646275,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.3987982101190621,0.28208934420271803,0.28208934420271803,0.0,0.0,0.0,-0.11670886591634407,0.0,-0.11670886591634407,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5539109697979608,0.5539109697979608,0.5234991973492833,0.0,0.0,0.0,0.0,0.0,-0.030411772448677554,0.0],[0.7718216255952429,0.7718216255952429,0.7718216255952429,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.75,0.75,0.75,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.40807651981323206,0.4914098531465654,0.4914098531465654,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.46327367799148567,0.44145205239624286,0.46327367799148567,0.0,0.0,0.0,-0.02182162559524292,0.0,0.0,0.0],[0.5102677186074751,0.6051549589285763,0.6051549589285763,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.9384882922619097,0.8769765845238192,0.8769765845238192,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.40807651981323206,0.5631892794921308,0.5631892794921308,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.15511275967889884,0.0,0.15511275967889884,0.0],[0.36542267753605134,0.36542267753605134,0.36542267753605134,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.47689218602446437,0.40807651981323206,0.40807651981323206,0.16666666666666666,0.0,0.0,-0.06881566621123232,-0.16666666666666666,-0.06881566621123232,-0.16666666666666666],[0.28406369542374604,0.28406369542374604,0.29136765389688796,0.0,0.0,0.0,0.0,0.0,0.007303958473141904,0.0],[0.5089815302271824,0.4798559461587975,0.5016775717540405,0.0,0.0,0.0,-0.029125584068384825,0.0,-0.007303958473141904,0.0],[0.7539531690476383,0.8154648767857288,0.8154648767857288,0.3333333333333333,0.5,0.5,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.23844609301223219,0.23844609301223219,0.23844609301223219,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.15511275967889884,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5631892794921308,0.532089344202718,0.5965648120751416,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.03109993528941286,0.0,0.03337553258301074,0.0],[0.5257747946428813,0.38724430313129427,0.420619835714305,0.0,0.0,0.0,-0.138530491511587,0.0,-0.10515495892857625,0.0],[0.5747431864798987,0.4695882275513224,0.5102677186074751,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.10515495892857625,0.0,-0.0644754678724236,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5936010519408085,0.6769343852741417,0.5820471449530406,0.3333333333333333,0.5,0.3333333333333333,0.08333333333333333,0.16666666666666666,-0.011553906987767823,0.0],[0.23114213453909027,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.16963042680099985,0.2103099178571525,0.0,0.0,0.0,0.0,0.04067949105615265,0.0,-0.16963042680099985,0.0],[0.3551549589285763,0.44875601086938466,0.44875601086938466,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.09360105194080844,0.0,0.09360105194080844,0.0],[0.42259418693533307,0.5059275202686664,0.5059275202686664,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.5350531043370513,0.5132314787418083,0.5350531043370513,0.0,0.0,0.0,-0.02182162559524292,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.42989814540847493,0.46030991785715253,0.35811871906290943,0.0,0.0,0.0,0.030411772448677554,0.0,-0.07177942634556551,0.0],[0.21958822755132246,0.14780880120575693,0.13625489421798911,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.08333333333333333,0.0],[0.7602677186074751,0.7602677186074751,0.7602677186074751,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.29364325119048584,0.35811871906290943,0.29364325119048584,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[0.3102255193577977,0.3102255193577977,0.23844609301223219,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.5644754678724236,0.6478088012057569,0.6478088012057569,0.5,0.5,0.5,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.29136765389688796,0.30292156088465577,0.29136765389688796,0.0,0.0,0.0,0.011553906987767823,0.0,0.0,0.0],[0.37697658452381916,0.37697658452381916,0.37697658452381916,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.38921865435232234,0.38921865435232234,0.38921865435232234,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9051127596788988,1.0,0.9051127596788988,0.8333333333333334,1.0,0.8333333333333334,0.09488724032110114,0.16666666666666666,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7602677186074751,0.7602677186074751,0.7602677186074751,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.3102255193577977,0.3102255193577977,0.22689218602446437,0.0,0.0,0.0,0.0,0.0,-0.08333333333333333,0.0],[0.2718216255952429,0.3174392280067568,0.3174392280067568,0.0,0.0,0.0,0.04561760241151388,0.0,0.04561760241151388,0.0],[0.34656481207514167,0.41834423842070717,0.41834423842070717,0.0,0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.4580343205635546,0.4695882275513224,0.5747431864798987,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.011553906987767823,0.0,0.11670886591634407,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5862970934676666,0.5862970934676666,0.5862970934676666,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.15511275967889884,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16963042680099985,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.37895093574484723,0.3144754678724236,0.30292156088465577,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.07602937486019143,0.0],[0.14780880120575693,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5747431864798987,0.5833333333333334,0.5833333333333334,0.3333333333333333,0.5,0.5,0.008590146853434621,0.16666666666666666,0.008590146853434621,0.16666666666666666],[0.9384882922619097,0.8769765845238192,0.9384882922619097,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5436432511904858,0.5436432511904858,0.5436432511904858,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.7718216255952429,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.4914098531465654,0.40077256134009015,0.3436010519408084,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.09063729180647524,0.0,-0.14780880120575693,0.0],[0.3551549589285763,0.3551549589285763,0.3551549589285763,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.40373632147442334,0.3392608536019997,0.3392608536019997,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.7311421345390903,0.6478088012057569,0.6478088012057569,0.6666666666666666,0.5,0.5,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.5965648120751416,0.5029637601343332,0.5029637601343332,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.09360105194080844,0.0,-0.09360105194080844,0.0],[0.21228426907818054,0.21228426907818054,0.21228426907818054,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,1.0,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.5102677186074751,0.4051127596788988,0.4051127596788988,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.782089344202718,0.8436010519408085,0.782089344202718,0.5,0.6666666666666666,0.5,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.40373632147442334,0.3630568304182707,0.3630568304182707,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.23844609301223219,0.23114213453909027,0.29561760241151386,0.0,0.0,0.0,-0.007303958473141904,0.0,0.0571715093992817,0.0],[0.9384882922619097,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.3654226775360514,0.5205354372149502,0.4372021038816169,0.0,0.0,0.0,0.15511275967889884,0.0,0.07177942634556551,0.0],[0.8551549589285763,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.3131892794921309,0.35811871906290943,0.429898145408475,0.0,0.0,0.0,0.04492943957077857,0.0,0.11670886591634407,0.0],[0.6653804782863739,0.6653804782863739,0.6653804782863739,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.5218216255952429,0.48844609301223213,0.48844609301223213,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.34853916329616963,0.34853916329616963,0.34853916329616963,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3436010519408084,0.37697658452381916,0.37697658452381916,0.0,0.0,0.0,0.03337553258301074,0.0,0.03337553258301074,0.0],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.543643251190486,0.6769343852741417,0.6051549589285763,0.3333333333333333,0.5,0.5,0.13329113408365592,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.5975542209884468,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.3131892794921309,0.24871381161970726,0.24871381161970726,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.4841058946734235,0.42989814540847493,0.42989814540847493,0.16666666666666666,0.0,0.0,-0.05420774926494851,-0.16666666666666666,-0.05420774926494851,-0.16666666666666666],[0.6269765845238192,0.6372443031312943,0.6372443031312943,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.010267718607475098,0.0,0.010267718607475098,0.0],[0.5936010519408085,0.6987560108693848,0.6987560108693848,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.10515495892857625,0.16666666666666666,0.10515495892857625,0.16666666666666666],[0.6706198357143051,0.648798210119062,0.648798210119062,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.8551549589285763,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8551549589285763,0.9166666666666666,0.6666666666666666,0.6666666666666666,0.8333333333333334,-0.02182162559524292,0.0,0.03969008214284749,0.16666666666666666],[0.8978088012057569,0.8362970934676666,0.8362970934676666,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.9051127596788988,1.0,1.0,0.8333333333333334,1.0,1.0,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.5102677186074751,0.5936010519408085,0.5862970934676666,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.08333333333333333,0.16666666666666666,0.07602937486019143,0.16666666666666666],[0.5872865023809717,0.5654648767857289,0.5872865023809717,0.0,0.0,0.0,-0.02182162559524292,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6110824791972426,0.4821315434523954,0.4821315434523954,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.1289509357448472,0.0,-0.1289509357448472,0.0],[0.1289509357448472,0.24140985314656538,0.16963042680099985,0.0,0.0,0.0,0.11245891740171816,0.0,0.04067949105615265,0.0],[0.6081187190629095,0.6081187190629095,0.6081187190629095,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.4487560108693847,0.5102677186074751,0.5102677186074751,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.20803432056355464,0.37766474736455447,0.27250978843597823,0.0,0.0,0.0,0.16963042680099985,0.0,0.0644754678724236,0.0],[0.20073036209041273,0.28406369542374604,0.20073036209041273,0.0,0.0,0.0,0.08333333333333333,0.0,0.0,0.0],[0.7321315434523954,0.7321315434523954,0.7321315434523954,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.5717794263455654,0.6884882922619097,0.6551127596788988,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.11670886591634407,0.0,0.08333333333333333,0.0],[0.5872865023809717,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3144754678724236,0.30292156088465577,0.3144754678724236,0.0,0.0,0.0,-0.011553906987767823,0.0,0.0,0.0],[0.42989814540847493,0.42989814540847493,0.42989814540847493,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.07177942634556551,0.0,0.07177942634556551,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.38921865435232234,0.38496870583769643,0.38496870583769643,0.0,0.0,0.0,-0.004249948514625919,0.0,-0.004249948514625919,0.0],[0.4821315434523954,0.4821315434523954,0.4821315434523954,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.29867161237002987,0.22689218602446437,0.29867161237002987,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.7384460930122322,0.7384460930122322,0.7384460930122322,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.3144754678724236,0.3144754678724236,0.3144754678724236,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5029637601343332,0.40807651981323206,0.40807651981323206,0.16666666666666666,0.0,0.0,-0.09488724032110114,-0.16666666666666666,-0.09488724032110114,-0.16666666666666666],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.3987982101190621,0.4821315434523954,0.5539109697979608,0.0,0.0,0.0,0.08333333333333333,0.0,0.15511275967889884,0.0],[0.4196304268009999,0.4196304268009999,0.4196304268009999,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.23114213453909027,0.33629709346766656,0.3144754678724236,0.0,0.16666666666666666,0.16666666666666666,0.10515495892857625,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.34853916329616963,0.33698525630840187,0.36739702875707936,0.0,0.0,0.0,-0.011553906987767823,0.0,0.01885786546090973,0.0],[0.30588532101898896,0.3247431864798987,0.23410589467342346,0.0,0.0,0.0,0.01885786546090973,0.0,-0.07177942634556551,0.0],[0.4507303620904127,0.4507303620904127,0.36739702875707936,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.08333333333333333,0.0],[0.4153804782863739,0.4372021038816169,0.46030991785715253,0.0,0.0,0.0,0.02182162559524292,0.0,0.04492943957077857,0.0],[0.8154648767857289,0.782089344202718,0.7205776364646277,0.5,0.5,0.3333333333333333,-0.03337553258301074,0.0,-0.09488724032110114,-0.16666666666666666],[0.4821315434523954,0.37697658452381916,0.37697658452381916,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.16963042680099985,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.532089344202718,0.532089344202718,0.532089344202718,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.3174392280067568,0.38921865435232234,0.3247431864798987,0.0,0.0,0.0,0.07177942634556551,0.0,0.007303958473141904,0.0],[0.5423570628101931,0.49871381161970724,0.49871381161970724,0.0,0.0,0.0,-0.04364325119048584,0.0,-0.04364325119048584,0.0],[0.564178688405436,0.564178688405436,0.564178688405436,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6269765845238192,0.6987560108693848,0.5936010519408085,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.07177942634556551,0.0,-0.03337553258301074,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.13625489421798911,0.14355885269113103,0.14355885269113103,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.6884882922619097,0.782089344202718,0.6269765845238192,0.5,0.5,0.3333333333333333,0.09360105194080844,0.0,-0.061511707738090414,-0.16666666666666666],[0.793643251190486,0.5833333333333334,0.6884882922619097,0.5,0.5,0.5,-0.2103099178571525,0.0,-0.10515495892857625,0.0],[0.6725941869353331,0.6725941869353331,0.6725941869353331,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.5872865023809717,0.4821315434523954,0.4821315434523954,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.6154226775360514,0.6987560108693848,0.679898145408475,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.08333333333333333,0.16666666666666666,0.0644754678724236,0.16666666666666666],[0.3631470802424535,0.3558431217693116,0.3631470802424535,0.0,0.0,0.0,-0.007303958473141904,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.48114213453909027,0.5218216255952429,0.48114213453909027,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.04067949105615265,0.0,0.0,0.0],[0.46327367799148567,0.4487560108693847,0.5654648767857288,0.0,0.0,0.0,-0.014517667122101017,0.0,0.10219119879424306,0.0],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.10515495892857625,0.17693438527414176,0.15511275967889884,0.0,0.0,0.0,0.07177942634556551,0.0,0.049957800750322585,0.0],[0.23844609301223219,0.25,0.3144754678724236,0.0,0.0,0.0,0.011553906987767823,0.0,0.07602937486019143,0.0],[0.5747431864798987,0.5247853857295762,0.5016775717540405,0.16666666666666666,0.0,0.0,-0.0499578007503226,-0.16666666666666666,-0.07306561472585822,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.22689218602446437,0.21533827903669653,0.22689218602446437,0.0,0.0,0.0,-0.011553906987767823,0.0,0.0,0.0],[0.21228426907818054,0.2529637601343332,0.2529637601343332,0.0,0.0,0.0,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.36739702875707936,0.30292156088465577,0.30292156088465577,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.0644754678724236,0.1289509357448472,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[0.541367653896888,0.44648041357578677,0.47255198768565565,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.09488724032110114,-0.16666666666666666,-0.06881566621123232,-0.16666666666666666],[0.8978088012057569,0.9384882922619097,0.8436010519408085,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.04067949105615265,0.0,-0.0542077492649485,-0.16666666666666666],[0.39780880120575696,0.30292156088465577,0.3862548942179891,0.16666666666666666,0.0,0.16666666666666666,-0.09488724032110114,-0.16666666666666666,-0.011553906987767823,0.0],[0.5234991973492834,0.5568747299322941,0.564178688405436,0.0,0.0,0.0,0.03337553258301074,0.0,0.04067949105615265,0.0],[0.25,0.33629709346766656,0.4196304268009999,0.16666666666666666,0.0,0.16666666666666666,0.08629709346766652,-0.16666666666666666,0.16963042680099985,0.0],[0.3747009872302213,0.37895093574484723,0.36739702875707936,0.0,0.0,0.0,0.004249948514625919,0.0,-0.007303958473141904,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.3747009872302213,0.3862548942179891,0.3862548942179891,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.7103099178571526,0.6269765845238192,0.6487982101190622,0.3333333333333333,0.3333333333333333,0.16666666666666666,-0.08333333333333333,0.0,-0.061511707738090414,-0.16666666666666666],[0.5161952388761414,0.3987982101190621,0.46327367799148567,0.0,0.0,0.0,-0.1173970287570794,0.0,-0.05292156088465578,0.0],[0.21958822755132246,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6696304268009999,0.7311421345390903,0.7311421345390903,0.5,0.6666666666666666,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.23410589467342346,0.29858136254584705,0.23410589467342346,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3174392280067568,0.3174392280067568,0.3174392280067568,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3320471449530406,0.3436010519408084,0.23114213453909027,0.0,0.0,0.0,0.011553906987767823,0.0,-0.10090501041395034,0.0],[0.3965226128254642,0.3965226128254642,0.3965226128254642,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3558431217693116,0.27250978843597823,0.27250978843597823,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5820471449530406,0.6769343852741417,0.6769343852741417,0.3333333333333333,0.5,0.5,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.679898145408475,0.658076519813232,0.658076519813232,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.13625489421798911,0.14355885269113103,0.13625489421798911,0.0,0.0,0.0,0.007303958473141904,0.0,0.0,0.0],[0.6653804782863739,0.6653804782863739,0.6653804782863739,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.546607011324819,0.44145205239624286,0.546607011324819,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.10515495892857625,0.0,0.0,0.0],[0.5539109697979608,0.5205354372149502,0.5654648767857288,0.0,0.0,0.0,-0.03337553258301074,0.0,0.011553906987767823,0.0],[0.6269765845238192,0.648798210119062,0.648798210119062,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.4153804782863739,0.42564819689384903,0.35386877054828353,0.16666666666666666,0.0,0.0,0.010267718607475098,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.5539109697979611,0.5872865023809717,0.6183864376703846,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.03337553258301074,0.0,0.0644754678724236,0.0],[0.5654648767857288,0.5539109697979608,0.5654648767857288,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.011553906987767823,0.0,0.0,0.0],[0.5644754678724236,0.6666666666666666,0.6666666666666666,0.5,0.6666666666666666,0.6666666666666666,0.10219119879424306,0.16666666666666666,0.10219119879424306,0.16666666666666666],[0.75,0.6666666666666666,0.6666666666666666,0.5,0.3333333333333333,0.3333333333333333,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.1289509357448472,0.13625489421798911,0.17693438527414176,0.0,0.0,0.0,0.007303958473141904,0.0,0.04798344952929456,0.0],[0.35811871906290943,0.38724430313129427,0.35811871906290943,0.0,0.0,0.0,0.029125584068384825,0.0,0.0,0.0],[0.6081187190629095,0.6154226775360514,0.6154226775360514,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.33629709346766656,0.4384882922619096,0.4384882922619096,0.0,0.0,0.0,0.10219119879424306,0.0,0.10219119879424306,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.42989814540847493,0.4517197710037178,0.4517197710037178,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.22689218602446437,0.22689218602446437,0.22689218602446437,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.21958822755132246,0.1289509357448472,0.21958822755132246,0.0,0.0,0.0,-0.09063729180647524,0.0,0.0,0.0],[0.6987560108693848,0.5936010519408085,0.5936010519408085,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.6320049457033631,0.6320049457033631,0.6320049457033631,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.0,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.29136765389688796,0.38496870583769643,0.27981374690912014,0.0,0.0,0.0,0.09360105194080844,0.0,-0.011553906987767823,0.0],[0.793643251190486,0.793643251190486,0.6987560108693848,0.5,0.5,0.3333333333333333,0.0,0.0,-0.09488724032110114,-0.16666666666666666],[0.5747431864798987,0.5674392280067568,0.5747431864798987,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.007303958473141904,0.0,0.0,0.0],[0.5218216255952429,0.4384882922619096,0.5218216255952429,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.08333333333333333,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.21958822755132246,0.30292156088465577,0.23114213453909027,0.0,0.0,0.0,0.08333333333333333,0.0,0.011553906987767823,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.6299403446581523,0.6081187190629095,0.6725941869353331,0.16666666666666666,0.16666666666666666,0.3333333333333333,-0.02182162559524292,0.0,0.042653842277180685,0.16666666666666666],[0.3217794263455655,0.3144754678724236,0.3217794263455655,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.007303958473141904,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.568428636920062,0.6299403446581523,0.6517619702533953,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.4487560108693847,0.4487560108693847,0.4487560108693847,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6038687705482836,0.6987560108693848,0.6872021038816168,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.09488724032110114,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.7539531690476383,0.7539531690476383,0.7539531690476383,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.21958822755132246,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6517619702533954,0.7132736779914858,0.7132736779914858,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.23844609301223219,0.23844609301223219,0.14355885269113103,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,-0.09488724032110114,-0.16666666666666666],[0.30292156088465577,0.29136765389688796,0.29136765389688796,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.35811871906290943,0.3654226775360514,0.3654226775360514,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6551127596788988,0.6769343852741417,0.6769343852741417,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.29136765389688796,0.27981374690912014,0.27981374690912014,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.33698525630840187,0.33698525630840187,0.27981374690912014,0.0,0.0,0.0,0.0,0.0,-0.0571715093992817,0.0],[0.782089344202718,0.6154226775360514,0.782089344202718,0.5,0.3333333333333333,0.5,-0.16666666666666666,-0.16666666666666666,0.0,0.0],[0.532089344202718,0.6081187190629095,0.5247853857295761,0.16666666666666666,0.3333333333333333,0.16666666666666666,0.07602937486019143,0.16666666666666666,-0.007303958473141904,0.0],[0.532089344202718,0.532089344202718,0.5247853857295762,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.007303958473141904,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.17693438527414176,0.17693438527414176,0.17693438527414176,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6914520523962429,0.6696304268009999,0.6696304268009999,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.2579018714896944,0.20073036209041273,0.2652058299628363,0.0,0.0,0.0,-0.0571715093992817,0.0,0.007303958473141904,0.0],[0.8154648767857288,0.7539531690476383,0.7539531690476383,0.5,0.3333333333333333,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.46030991785715253,0.46030991785715253,0.46030991785715253,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.6081187190629095,0.7718216255952429,0.6666666666666666,0.3333333333333333,0.6666666666666666,-0.26885786546090973,-0.3333333333333333,-0.10515495892857625,0.0],[0.9051127596788988,1.0,1.0,0.8333333333333334,1.0,1.0,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.782089344202718,0.7602677186074751,0.7602677186074751,0.5,0.5,0.5,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.3631470802424535,0.29136765389688796,0.3558431217693116,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.007303958473141904,0.0],[0.6590659287265371,0.5975542209884468,0.5975542209884468,0.16666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.3247431864798987,0.38921865435232234,0.38921865435232234,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4914098531465654,0.4372021038816169,0.532089344202718,0.16666666666666666,0.0,0.16666666666666666,-0.0542077492649485,-0.16666666666666666,0.04067949105615265,0.0],[0.3600930702839375,0.36739702875707936,0.34853916329616963,0.0,0.0,0.0,0.007303958473141904,0.0,-0.011553906987767823,0.0],[0.42564819689384903,0.4372021038816169,0.4372021038816169,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.4695882275513224,0.47689218602446437,0.40807651981323206,0.16666666666666666,0.16666666666666666,0.0,0.007303958473141904,0.0,-0.061511707738090414,-0.16666666666666666],[0.532089344202718,0.5936010519408085,0.6154226775360514,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.6299403446581525,0.6706198357143051,0.6299403446581525,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.04067949105615265,0.0,0.0,0.0],[0.13625489421798911,0.14355885269113103,0.14355885269113103,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.29136765389688796,0.3247431864798987,0.2602677186074751,0.0,0.0,0.0,0.03337553258301074,0.0,-0.03109993528941286,0.0],[0.07177942634556551,0.13625489421798911,0.07177942634556551,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[0.6154226775360513,0.6154226775360513,0.6154226775360513,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.3320471449530406,0.3320471449530406,0.2602677186074751,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.37994034465815235,0.3247431864798987,0.3247431864798987,0.0,0.0,0.0,-0.055197158178253665,0.0,-0.055197158178253665,0.0],[0.6051549589285763,0.5102677186074751,0.5102677186074751,0.5,0.3333333333333333,0.3333333333333333,-0.09488724032110114,-0.16666666666666666,-0.09488724032110114,-0.16666666666666666],[0.0644754678724236,0.07177942634556551,0.0644754678724236,0.0,0.0,0.0,0.007303958473141904,0.0,0.0,0.0],[0.2747853857295761,0.2747853857295761,0.2747853857295761,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4507303620904127,0.3862548942179891,0.39780880120575696,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.05292156088465578,0.0],[0.4943736132808986,0.5088912804029996,0.5088912804029996,0.0,0.0,0.0,0.014517667122101017,0.0,0.014517667122101017,0.0],[0.44648041357578677,0.3965226128254642,0.4798559461587975,0.0,0.0,0.0,-0.049957800750322585,0.0,0.03337553258301074,0.0],[0.30292156088465577,0.28406369542374604,0.3247431864798987,0.0,0.0,0.0,-0.01885786546090973,0.0,0.02182162559524292,0.0],[0.6269765845238192,0.6269765845238192,0.648798210119062,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.02182162559524292,0.0],[0.5568747299322941,0.5568747299322941,0.568428636920062,0.0,0.0,0.0,0.0,0.0,0.011553906987767823,0.0],[0.23410589467342346,0.23410589467342346,0.24140985314656538,0.0,0.0,0.0,0.0,0.0,0.007303958473141904,0.0],[0.3747009872302213,0.20803432056355464,0.3747009872302213,0.16666666666666666,0.0,0.16666666666666666,-0.16666666666666666,-0.16666666666666666,0.0,0.0],[0.24140985314656538,0.23410589467342346,0.24140985314656538,0.0,0.0,0.0,-0.007303958473141904,0.0,0.0,0.0],[0.4683020391710297,0.4914098531465654,0.4914098531465654,0.0,0.0,0.0,0.023107813975535647,0.0,0.023107813975535647,0.0],[0.2718216255952429,0.2529637601343332,0.2718216255952429,0.0,0.0,0.0,-0.01885786546090973,0.0,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.13625489421798911,0.27250978843597823,0.20803432056355464,0.0,0.0,0.0,0.13625489421798911,0.0,0.07177942634556551,0.0],[0.0644754678724236,0.07177942634556551,0.0,0.0,0.0,0.0,0.007303958473141904,0.0,-0.0644754678724236,0.0],[0.3965226128254642,0.29136765389688796,0.3558431217693116,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.04067949105615265,0.0],[0.8769765845238192,0.793643251190486,0.793643251190486,0.6666666666666666,0.5,0.5,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.7205776364646277,0.6372443031312943,0.7205776364646277,0.3333333333333333,0.16666666666666666,0.3333333333333333,-0.08333333333333333,-0.16666666666666666,0.0,0.0],[0.40807651981323206,0.4609980806978878,0.4798559461587975,0.0,0.0,0.0,0.05292156088465578,0.0,0.07177942634556551,0.0],[0.24140985314656538,0.3965226128254642,0.3654226775360514,0.0,0.0,0.0,0.15511275967889884,0.0,0.12401282438948598,0.0],[0.23844609301223219,0.25,0.23844609301223219,0.0,0.0,0.0,0.011553906987767823,0.0,0.0,0.0],[0.6884882922619097,0.6051549589285763,0.543643251190486,0.5,0.5,0.3333333333333333,-0.08333333333333333,0.0,-0.14484504107142374,-0.16666666666666666],[0.6091081279762146,0.5257747946428813,0.5039531690476383,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.10515495892857625,0.0],[0.3654226775360514,0.3987982101190621,0.3987982101190621,0.0,0.0,0.0,0.03337553258301074,0.0,0.03337553258301074,0.0],[0.2602677186074751,0.14780880120575693,0.2529637601343332,0.0,0.0,0.0,-0.11245891740171816,0.0,-0.007303958473141904,0.0],[0.5872865023809717,0.5234991973492834,0.47057763646462764,0.16666666666666666,0.0,0.0,-0.0637873050316883,-0.16666666666666666,-0.11670886591634407,-0.16666666666666666],[0.4166666666666667,0.39780880120575696,0.48844609301223213,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.01885786546090973,0.0,0.07177942634556551,0.0],[0.7602677186074751,0.7602677186074751,0.7602677186074751,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.3747009872302213,0.40807651981323206,0.30292156088465577,0.0,0.0,0.0,0.03337553258301074,0.0,-0.07177942634556551,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.34853916329616963,0.34853916329616963,0.34853916329616963,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16963042680099985,0.23410589467342346,0.23410589467342346,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.16963042680099985,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.23114213453909027,0.30588532101898896,0.30588532101898896,0.0,0.0,0.0,0.07474318647989871,0.0,0.07474318647989871,0.0],[0.5485813625458471,0.5079018714896945,0.4841058946734235,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.04067949105615265,0.0,-0.0644754678724236,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.3465648120751416,0.3392608536019997,0.3392608536019997,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.7321315434523955,0.7321315434523955,0.7321315434523955,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.35386877054828353,0.28208934420271803,0.44875601086938466,0.0,0.0,0.0,-0.07177942634556551,0.0,0.09488724032110114,0.0],[0.21533827903669653,0.21533827903669653,0.21533827903669653,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.15511275967889884,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7602677186074751,0.6769343852741417,0.7718216255952429,0.5,0.3333333333333333,0.5,-0.08333333333333333,-0.16666666666666666,0.011553906987767823,0.0],[0.3217794263455655,0.21958822755132246,0.15511275967889884,0.16666666666666666,0.0,0.0,-0.10219119879424306,-0.16666666666666666,-0.16666666666666666,-0.16666666666666666],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.33698525630840187,0.33698525630840187,0.33698525630840187,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7384460930122322,0.7384460930122322,0.7384460930122322,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6362548942179891,0.5747431864798987,0.6362548942179891,0.3333333333333333,0.16666666666666666,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.3965226128254642,0.3131892794921309,0.3131892794921309,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.44145205239624286,0.575732595393204,0.3654226775360514,0.0,0.0,0.0,0.1342805429969611,0.0,-0.07602937486019143,0.0],[0.17693438527414176,0.17693438527414176,0.17693438527414176,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3144754678724236,0.2718216255952429,0.3144754678724236,0.0,0.0,0.0,-0.042653842277180685,0.0,0.0,0.0],[0.7718216255952429,0.7718216255952429,0.7718216255952429,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.8978088012057569,0.7195882275513225,0.7195882275513225,0.8333333333333334,0.5,0.5,-0.17822057365443447,-0.3333333333333333,-0.17822057365443447,-0.3333333333333333],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5029637601343332,0.4384882922619096,0.4384882922619096,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.14780880120575693,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.3703607888914126,0.3703607888914126,0.4348362567638362,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.5965648120751417,0.5350531043370513,0.5234991973492834,0.16666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666,-0.07306561472585824,-0.16666666666666666],[0.23410589467342346,0.23410589467342346,0.23410589467342346,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.782089344202718,0.9051127596788988,0.9051127596788988,0.5,0.8333333333333334,0.8333333333333334,0.12302341547618083,0.3333333333333333,0.12302341547618083,0.3333333333333333],[0.6154226775360514,0.6769343852741417,0.6769343852741417,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8333333333333334,0.5717794263455654,0.5717794263455654,0.6666666666666666,0.3333333333333333,0.3333333333333333,-0.2615539069877678,-0.3333333333333333,-0.2615539069877678,-0.3333333333333333],[0.23114213453909027,0.29561760241151386,0.23114213453909027,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[0.7602677186074751,0.793643251190486,0.7602677186074751,0.5,0.5,0.5,0.03337553258301074,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,1.0,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5872865023809717,0.6091081279762146,0.6309297535714576,0.16666666666666666,0.0,0.0,0.02182162559524292,-0.16666666666666666,0.04364325119048584,-0.16666666666666666],[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.6269765845238192,0.5936010519408085,0.5936010519408085,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.44875601086938466,0.4821315434523954,0.4153804782863739,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.03337553258301074,0.0,-0.03337553258301074,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.14780880120575693,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.8362970934676666,0.8978088012057569,0.8978088012057569,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.434926506588019,0.4609980806978878,0.4609980806978878,0.0,0.0,0.0,0.02607157410986884,0.0,0.02607157410986884,0.0],[0.5102677186074751,0.532089344202718,0.49871381161970724,0.0,0.0,0.0,0.02182162559524292,0.0,-0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.541367653896888,0.541367653896888,0.541367653896888,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.17693438527414176,0.17693438527414176,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,-0.02182162559524292,0.0],[0.40807651981323206,0.40807651981323206,0.3551549589285763,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.05292156088465578,0.0],[0.5102677186074751,0.5936010519408085,0.5936010519408085,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.2652058299628363,0.19342640361727081,0.2652058299628363,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5529215608846557,0.5529215608846557,0.4507303620904127,0.3333333333333333,0.3333333333333333,0.16666666666666666,0.0,0.0,-0.10219119879424306,-0.16666666666666666],[0.3558431217693116,0.2652058299628363,0.2652058299628363,0.0,0.0,0.0,-0.09063729180647524,0.0,-0.09063729180647524,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7539531690476383,0.8154648767857289,0.8154648767857289,0.3333333333333333,0.5,0.5,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.3703607888914126,0.37766474736455447,0.37766474736455447,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.3862548942179891,0.4051127596788988,0.4051127596788988,0.0,0.0,0.0,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.2652058299628363,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.04561760241151388,0.0,-0.04561760241151388,0.0],[0.5862970934676666,0.5247853857295762,0.5247853857295762,0.16666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.4914098531465654,0.429898145408475,0.4914098531465654,0.16666666666666666,0.0,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.30588532101898896,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.08629709346766652,0.0,-0.08629709346766652,0.0],[0.4914098531465654,0.4269343852741418,0.4196304268009999,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.0644754678724236,0.0,-0.07177942634556551,0.0],[0.46228426907818054,0.48114213453909027,0.48114213453909027,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.7311421345390903,0.7311421345390903,0.7311421345390903,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.3144754678724236,0.3144754678724236,0.3144754678724236,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.27981374690912014,0.29136765389688796,0.29136765389688796,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.4705776364646277,0.3987982101190621,0.4705776364646277,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.1289509357448472,0.13625489421798911,0.20073036209041273,0.0,0.0,0.0,0.007303958473141904,0.0,0.07177942634556551,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.3102255193577977,0.3102255193577977,0.3217794263455655,0.0,0.0,0.0,0.0,0.0,0.011553906987767823,0.0],[0.29867161237002987,0.29867161237002987,0.29136765389688796,0.0,0.0,0.0,0.0,0.0,-0.007303958473141904,0.0],[0.5862970934676666,0.6696304268009999,0.6696304268009999,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.08333333333333333,0.0,0.08333333333333333,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.9166666666666666,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.011553906987767823,0.0,0.0,0.0],[0.4683020391710297,0.4683020391710297,0.4683020391710297,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6769343852741417,0.6487982101190622,0.6487982101190622,0.5,0.3333333333333333,0.3333333333333333,-0.028136175155079667,-0.16666666666666666,-0.028136175155079667,-0.16666666666666666],[0.7539531690476383,0.8769765845238192,0.793643251190486,0.3333333333333333,0.6666666666666666,0.5,0.12302341547618083,0.3333333333333333,0.03969008214284749,0.16666666666666666],[0.4914098531465654,0.4384882922619096,0.4384882922619096,0.0,0.0,0.0,-0.05292156088465578,0.0,-0.05292156088465578,0.0],[0.22689218602446437,0.3102255193577977,0.3102255193577977,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.75,0.7718216255952429,0.7718216255952429,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.5132314787418083,0.5539109697979611,0.5539109697979611,0.0,0.0,0.0,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.3558431217693116,0.3558431217693116,0.29136765389688796,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.793643251190486,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5529215608846557,0.48114213453909027,0.5529215608846557,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.07177942634556551,0.0,0.0,0.0],[0.546607011324819,0.5277491458639093,0.546607011324819,0.0,0.0,0.0,-0.01885786546090973,0.0,0.0,0.0],[0.13625489421798911,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.6884882922619097,0.5862970934676666,0.5862970934676666,0.5,0.3333333333333333,0.3333333333333333,-0.10219119879424306,-0.16666666666666666,-0.10219119879424306,-0.16666666666666666],[0.6091081279762146,0.6706198357143051,0.6706198357143051,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.5029637601343332,0.35811871906290943,0.5247853857295762,0.16666666666666666,0.0,0.16666666666666666,-0.14484504107142374,-0.16666666666666666,0.02182162559524292,0.0],[0.8769765845238192,0.8362970934676666,0.9384882922619097,0.6666666666666666,0.6666666666666666,0.8333333333333334,-0.04067949105615265,0.0,0.061511707738090414,0.16666666666666666],[0.3551549589285763,0.3551549589285763,0.2718216255952429,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.08333333333333333,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.75,0.75,0.75,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.30292156088465577,0.30292156088465577,0.30292156088465577,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6653804782863739,0.6051549589285763,0.5820471449530406,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.060225519357797686,0.0,-0.08333333333333333,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5539109697979608,0.5820471449530406,0.5205354372149502,0.0,0.16666666666666666,0.0,0.028136175155079667,0.16666666666666666,-0.03337553258301074,0.0],[0.20073036209041273,0.21958822755132246,0.13625489421798911,0.0,0.0,0.0,0.01885786546090973,0.0,-0.0644754678724236,0.0],[0.8769765845238192,0.9384882922619097,0.9384882922619097,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.21958822755132246,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.19342640361727081,0.19342640361727081,0.19342640361727081,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.27675973695060413,0.37766474736455447,0.27981374690912014,0.0,0.0,0.0,0.10090501041395035,0.0,0.0030540099585159852,0.0],[0.5654648767857288,0.5654648767857288,0.5654648767857288,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.8154648767857289,0.8769765845238192,0.8769765845238192,0.5,0.6666666666666666,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.37994034465815235,0.37994034465815235,0.44441581253057594,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.3131892794921309,0.3131892794921309,0.3131892794921309,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.7321315434523955,0.7321315434523955,0.7321315434523955,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8333333333333334,1.0,0.8333333333333334,0.8333333333333334,1.0,0.8333333333333334,0.16666666666666666,0.16666666666666666,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.13625489421798911,0.13625489421798911,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.011553906987767823,0.0],[0.5102677186074751,0.5936010519408085,0.5820471449530406,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.08333333333333333,0.0,0.07177942634556551,0.0],[0.2529637601343332,0.24140985314656538,0.2529637601343332,0.0,0.0,0.0,-0.011553906987767823,0.0,0.0,0.0],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.1289509357448472,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.3131892794921309,0.3131892794921309,0.3131892794921309,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6372443031312942,0.7321315434523954,0.7321315434523954,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.456748132183262,0.3515931732546857,0.3515931732546857,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.20073036209041273,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.8551549589285763,0.8551549589285763,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.33629709346766656,0.3436010519408084,0.3436010519408084,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.28208934420271803,0.23410589467342346,0.40373632147442334,0.0,0.0,0.0,-0.04798344952929456,0.0,0.1216469772717053,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.793643251190486,0.9384882922619097,0.9384882922619097,0.5,0.8333333333333334,0.8333333333333334,0.14484504107142374,0.3333333333333333,0.14484504107142374,0.3333333333333333],[0.793643251190486,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5936010519408085,0.6769343852741417,0.6653804782863739,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.08333333333333333,0.16666666666666666,0.07177942634556551,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6372443031312943,0.532089344202718,0.5965648120751417,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.10515495892857625,0.0,-0.04067949105615265,0.0],[0.23114213453909027,0.23114213453909027,0.23114213453909027,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.3436010519408084,0.3436010519408084,0.3436010519408084,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.21958822755132246,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.4901236647662726,0.5016775717540405,0.5016775717540405,0.0,0.0,0.0,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.2487138116197073,0.2487138116197073,0.2487138116197073,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476385,0.7539531690476385,0.7539531690476385,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4414520523962428,0.4414520523962428,0.46030991785715253,0.0,0.0,0.0,0.0,0.0,0.01885786546090973,0.0],[0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.9384882922619097,1.0,0.9384882922619097,0.8333333333333334,1.0,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.6362548942179891,0.6769343852741417,0.6769343852741417,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.6269765845238192,0.6914520523962429,0.6914520523962429,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7384460930122322,0.7384460930122322,0.7384460930122322,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.3436010519408084,0.3102255193577977,0.3320471449530406,0.0,0.0,0.0,-0.03337553258301074,0.0,-0.011553906987767823,0.0],[0.30292156088465577,0.30292156088465577,0.30292156088465577,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.6487982101190622,0.5654648767857288,0.5654648767857288,0.16666666666666666,0.0,0.0,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.5257747946428813,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16963042680099985,0.27675973695060413,0.23410589467342346,0.0,0.0,0.0,0.10712931014960429,0.0,0.0644754678724236,0.0],[0.40807651981323206,0.4695882275513224,0.4695882275513224,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.13625489421798911,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.07177942634556551,0.0],[0.48509530358672864,0.35811871906290943,0.35811871906290943,0.0,0.0,0.0,-0.12697658452381919,0.0,-0.12697658452381919,0.0],[0.40077256134009015,0.33629709346766656,0.33629709346766656,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.27981374690912014,0.27981374690912014,0.27981374690912014,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4580343205635546,0.4580343205635546,0.4580343205635546,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.6309297535714576,0.6309297535714576,0.16666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5631892794921308,0.5747431864798987,0.5747431864798987,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.011553906987767823,0.0,0.011553906987767823,0.0],[0.8551549589285763,0.793643251190486,0.8769765845238192,0.6666666666666666,0.5,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,0.02182162559524292,0.0],[0.7321315434523954,0.7539531690476383,0.7539531690476383,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.02182162559524292,0.0,0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6299403446581523,0.7132736779914857,0.6299403446581523,0.16666666666666666,0.3333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666,0.0,0.0],[0.4914098531465654,0.4695882275513224,0.4695882275513224,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6769343852741417,0.7103099178571526,0.7103099178571526,0.5,0.5,0.5,0.03337553258301074,0.0,0.03337553258301074,0.0],[0.6769343852741417,0.6769343852741417,0.6051549589285763,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,-0.07177942634556551,0.0],[0.2529637601343332,0.2529637601343332,0.2602677186074751,0.0,0.0,0.0,0.0,0.0,0.007303958473141904,0.0],[0.5862970934676666,0.6154226775360514,0.5936010519408085,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.029125584068384825,0.0,0.007303958473141904,0.0],[0.4821315434523954,0.4821315434523954,0.4821315434523954,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5862970934676666,0.5218216255952429,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0644754678724236,0.0,0.0,0.0],[0.3820049457033632,0.39355885269113106,0.3820049457033632,0.0,0.0,0.0,0.011553906987767823,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,1.0,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.3965226128254642,0.3965226128254642,0.3247431864798987,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.3551549589285763,0.4414520523962428,0.40807651981323206,0.0,0.0,0.0,0.08629709346766652,0.0,0.05292156088465578,0.0],[0.8333333333333334,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0644754678724236,0.0,0.0,0.0],[0.36314708024245346,0.3820049457033632,0.3820049457033632,0.0,0.0,0.0,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.6091081279762146,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.5936010519408085,0.3551549589285763,0.4051127596788988,0.3333333333333333,0.16666666666666666,0.3333333333333333,-0.23844609301223219,-0.16666666666666666,-0.18848829226190958,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3247431864798987,0.23844609301223219,0.23844609301223219,0.0,0.0,0.0,-0.08629709346766652,0.0,-0.08629709346766652,0.0],[0.7103099178571526,0.7103099178571526,0.7103099178571526,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.2602677186074751,0.36542267753605134,0.2602677186074751,0.0,0.0,0.0,0.10515495892857625,0.0,0.0,0.0],[0.6884882922619097,0.7718216255952429,0.7718216255952429,0.5,0.6666666666666666,0.6666666666666666,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.23844609301223219,0.2718216255952429,0.23844609301223219,0.0,0.0,0.0,0.03337553258301074,0.0,0.0,0.0],[0.555885321018989,0.555885321018989,0.555885321018989,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.3747009872302213,0.4391764551026449,0.4391764551026449,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0644754678724236,0.0,0.0644754678724236,0.0],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.6091081279762146,0.6706198357143051,0.692441461309548,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.5602255193577976,0.5936010519408085,0.5936010519408085,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.03337553258301074,0.0,0.03337553258301074,0.0],[0.9166666666666666,0.9384882922619097,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.02182162559524292,0.0,0.0,0.0],[0.2487138116197073,0.2487138116197073,0.24140985314656538,0.0,0.0,0.0,0.0,0.0,-0.007303958473141904,0.0],[0.5102677186074751,0.5102677186074751,0.5102677186074751,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.7602677186074751,0.5747431864798987,0.7602677186074751,0.5,0.16666666666666666,0.5,-0.18552453212757639,-0.3333333333333333,0.0,0.0],[0.29136765389688796,0.29136765389688796,0.3747009872302213,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0],[0.7195882275513225,0.7195882275513225,0.7195882275513225,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.429898145408475,0.429898145408475,0.429898145408475,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.14780880120575693,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4487560108693847,0.4269343852741418,0.4269343852741418,0.0,0.0,0.0,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.4841058946734235,0.39780880120575696,0.5247853857295761,0.0,0.0,0.0,-0.08629709346766652,0.0,0.04067949105615265,0.0],[0.21958822755132246,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.5102677186074751,0.40807651981323206,0.40807651981323206,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.10219119879424306,-0.16666666666666666,-0.10219119879424306,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.8978088012057569,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.01885786546090973,0.0,0.0,0.0],[0.782089344202718,0.782089344202718,0.782089344202718,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.5936010519408085,0.5820471449530406,0.5820471449530406,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.8362970934676666,0.8978088012057569,0.8978088012057569,0.6666666666666666,0.8333333333333334,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.23114213453909027,0.30292156088465577,0.30292156088465577,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.4269343852741418,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.2602677186074751,-0.16666666666666666,-0.2602677186074751,-0.16666666666666666],[0.45803432056355464,0.45803432056355464,0.45803432056355464,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8362970934676666,0.8362970934676666,0.8362970934676666,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.5277491458639093,0.48706965480775666,0.48706965480775666,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.5747431864798987,0.5747431864798987,0.5747431864798987,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.33629709346766656,0.39780880120575696,0.33629709346766656,0.0,0.16666666666666666,0.0,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.5862970934676666,0.3551549589285763,0.3551549589285763,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.23114213453909027,-0.16666666666666666,-0.23114213453909027,-0.16666666666666666],[0.38200494570336324,0.4372021038816169,0.4372021038816169,0.0,0.0,0.0,0.055197158178253665,0.0,0.055197158178253665,0.0],[0.6154226775360514,0.5936010519408085,0.5936010519408085,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.02182162559524292,0.0,-0.02182162559524292,0.0],[0.8551549589285763,0.8551549589285763,0.8551549589285763,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.7529637601343332,0.7414098531465654,0.7414098531465654,0.5,0.5,0.5,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.4652480292125138,0.40077256134009015,0.40077256134009015,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.2747853857295761,0.2103099178571525,0.2747853857295761,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0],[0.38200494570336324,0.3558431217693116,0.3558431217693116,0.0,0.0,0.0,-0.026161823934051632,0.0,-0.026161823934051632,0.0],[0.40382657129860616,0.40382657129860616,0.4871599046319394,0.0,0.0,0.16666666666666666,0.0,0.0,0.08333333333333333,0.16666666666666666],[0.2602677186074751,0.3247431864798987,0.2602677186074751,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0]],"kuairec":[[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.5,0.20803432056355464,0.0,0.0,0.0,0.0,0.0,-0.29196567943644536,0.0],[0.0,0.6914520523962429,0.10515495892857625,0.0,0.3333333333333333,0.0,0.6914520523962429,0.3333333333333333,0.10515495892857625,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5,0.4507303620904127,0.42762254811487715,0.0,0.0,0.0,-0.04926963790958728,0.0,-0.07237745188512293,0.0],[0.38685280723454163,0.1289509357448472,0.0644754678724236,0.0,0.0,0.0,-0.2579018714896944,0.0,-0.32237733936211804,0.0],[0.5257747946428813,0.5975542209884468,0.5423570628101931,0.0,0.0,0.0,0.07177942634556551,0.0,0.016582268167311842,0.0],[0.0644754678724236,0.3144754678724236,0.3144754678724236,0.0,0.16666666666666666,0.16666666666666666,0.25,0.16666666666666666,0.25,0.16666666666666666],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.19342640361727081,0.19342640361727081,0.0,0.0,0.0,0.1289509357448472,0.0,0.1289509357448472,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.3320471449530406,0.2602677186074751,0.0,0.0,0.0,-0.15639894805919155,0.0,-0.22817837440475708,0.0],[0.0644754678724236,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0644754678724236,0.30292156088465577,0.0,0.0,0.0,0.0644754678724236,0.0,0.30292156088465577,0.0],[0.6309297535714576,0.7414098531465654,0.7602677186074751,0.0,0.5,0.5,0.11048009957510785,0.5,0.12933796503601758,0.5],[0.43067655807339306,0.36314708024245346,0.21958822755132246,0.0,0.0,0.0,-0.06752947783093959,0.0,-0.21108833052207063,0.0],[0.0,0.0644754678724236,0.1289509357448472,0.0,0.0,0.0,0.0644754678724236,0.0,0.1289509357448472,0.0],[0.4890440060287847,0.8769765845238192,0.8769765845238192,0.16666666666666666,0.6666666666666666,0.6666666666666666,0.38793257849503454,0.5,0.38793257849503454,0.5],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.48114213453909027,0.3862548942179891,0.30292156088465577,0.0,0.0,0.0,-0.09488724032110114,0.0,-0.17822057365443447,0.0],[0.5257747946428813,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.1289509357448472,0.28406369542374604,0.0,0.0,0.0,0.1289509357448472,0.0,0.28406369542374604,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,-0.35219119879424304,0.0,-0.35219119879424304,0.0],[0.0,0.29136765389688796,0.20803432056355464,0.0,0.0,0.0,0.29136765389688796,0.0,0.20803432056355464,0.0],[0.4166666666666667,0.3144754678724236,0.14780880120575693,0.0,0.0,0.0,-0.10219119879424306,0.0,-0.26885786546090973,0.0],[0.48844609301223213,0.6478088012057569,0.7311421345390903,0.0,0.3333333333333333,0.5,0.15936270819352474,0.3333333333333333,0.2426960415268581,0.5],[0.42753229829069433,0.4536941222247459,0.5350531043370511,0.0,0.0,0.0,0.026161823934051632,0.0,0.10752080604635694,0.0],[0.0644754678724236,0.13625489421798911,0.0644754678724236,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.43067655807339306,0.49742762323941453,0.43067655807339306,0.0,0.0,0.0,0.06675106516602149,0.0,0.0,0.0],[0.4890440060287847,0.4890440060287847,0.4890440060287847,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.9051127596788988,1.0,1.0,0.8333333333333334,1.0,1.0,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.692441461309548,0.8154648767857289,0.782089344202718,0.16666666666666666,0.5,0.5,0.12302341547618083,0.3333333333333333,0.08964788289317009,0.3333333333333333],[0.48114213453909027,0.48114213453909027,0.48114213453909027,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.24140985314656538,0.13625489421798911,0.0,0.0,0.0,-0.1861224451441289,0.0,-0.29127740407270514,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.13625489421798911,0.0,0.13625489421798911,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.02182162559524292,0.0],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5255637983944942,0.5255637983944942,0.5255637983944942,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.6706198357143051,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.02182162559524292,0.0],[0.9051127596788988,0.9051127596788988,0.8769765845238192,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.0,0.0,-0.028136175155079667,-0.16666666666666666],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.0644754678724236,0.14780880120575693,0.21228426907818054,0.0,0.0,0.0,0.08333333333333333,0.0,0.14780880120575693,0.0],[0.9166666666666666,0.8551549589285763,0.9166666666666666,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.9051127596788988,1.0,1.0,0.8333333333333334,1.0,1.0,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.42337259960025114,0.42337259960025114,0.42337259960025114,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.692441461309548,0.6590659287265371,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.03337553258301074,0.0,0.0,0.0],[0.42753229829069433,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.9051127596788988,0.29867161237002987,0.29867161237002987,0.8333333333333334,0.0,0.0,-0.606441147308869,-0.8333333333333334,-0.606441147308869,-0.8333333333333334],[0.9384882922619097,0.8551549589285763,0.8551549589285763,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.8333333333333334,0.6884882922619097,0.46030991785715253,0.8333333333333334,0.5,0.0,-0.14484504107142374,-0.3333333333333333,-0.37302341547618084,-0.8333333333333334],[0.5218216255952429,0.5039531690476383,0.3987982101190621,0.0,0.0,0.0,-0.017868456547604567,0.0,-0.12302341547618083,0.0],[0.4166666666666667,0.18848829226190958,0.18848829226190958,0.0,0.0,0.0,-0.22817837440475708,0.0,-0.22817837440475708,0.0],[0.0,0.14355885269113103,0.13625489421798911,0.0,0.0,0.0,0.14355885269113103,0.0,0.13625489421798911,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0],[0.35889713172782756,0.35889713172782756,0.3704510387155954,0.0,0.0,0.0,0.0,0.0,0.011553906987767823,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.2529637601343332,0.16963042680099985,0.0,0.0,0.0,-0.16370290653233346,0.0,-0.2470362398656668,0.0],[0.32237733936211804,0.5644754678724236,0.5833333333333334,0.0,0.5,0.5,0.24209812851030557,0.5,0.2609559939712153,0.5],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8333333333333334,0.33629709346766656,0.33629709346766656,0.8333333333333334,0.0,0.0,-0.49703623986566675,-0.8333333333333334,-0.49703623986566675,-0.8333333333333334],[0.0,0.3102255193577977,0.47689218602446437,0.0,0.16666666666666666,0.3333333333333333,0.3102255193577977,0.16666666666666666,0.47689218602446437,0.3333333333333333],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5255637983944942,0.8436010519408085,0.8436010519408085,0.16666666666666666,0.6666666666666666,0.6666666666666666,0.3180372535463142,0.5,0.3180372535463142,0.5],[0.0,0.0644754678724236,0.3144754678724236,0.0,0.0,0.16666666666666666,0.0644754678724236,0.0,0.3144754678724236,0.16666666666666666],[0.5,0.3747009872302213,0.3558431217693116,0.0,0.0,0.0,-0.1252990127697787,0.0,-0.14415687823068843,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16666666666666666,0.4384882922619096,0.3333333333333333,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.2718216255952429,0.16666666666666666,0.16666666666666666,0.16666666666666666],[0.0,0.0,0.14355885269113103,0.0,0.0,0.0,0.0,0.0,0.14355885269113103,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.39780880120575696,0.0,0.0,0.0,0.0,0.0,-0.01885786546090973,0.0],[0.0644754678724236,0.08333333333333333,0.18848829226190958,0.0,0.0,0.0,0.01885786546090973,0.0,0.12401282438948598,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.9166666666666666,0.8551549589285763,0.0,0.8333333333333334,0.6666666666666666,0.3075585386904521,0.8333333333333334,0.24604683095236166,0.6666666666666666],[0.4640520906564038,0.4756059976441716,0.4640520906564038,0.0,0.0,0.0,0.011553906987767823,0.0,0.0,0.0],[0.6309297535714576,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,-0.35219119879424304,0.0,-0.35219119879424304,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4640520906564038,0.7414098531465654,0.9051127596788988,0.0,0.5,0.8333333333333334,0.27735776249016153,0.5,0.44106066902249497,0.8333333333333334],[0.9384882922619097,0.8769765845238192,0.8769765845238192,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.5218216255952429,0.3320471449530406,0.28208934420271803,0.0,0.0,0.0,-0.1897744806422023,0.0,-0.2397322813925249,0.0],[0.5,0.27675973695060413,0.27675973695060413,0.0,0.0,0.0,-0.22324026304939584,0.0,-0.22324026304939584,0.0],[0.4166666666666667,0.23844609301223219,0.15511275967889884,0.0,0.0,0.0,-0.17822057365443447,0.0,-0.2615539069877678,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.10515495892857625,0.20803432056355464,0.17693438527414176,0.0,0.0,0.0,0.10287936163497836,0.0,0.07177942634556551,0.0],[0.16666666666666666,0.16666666666666666,0.08333333333333333,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,-0.08333333333333333,-0.16666666666666666],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8978088012057569,0.0,0.0,0.8333333333333334,0.0,0.0,-0.8978088012057569,-0.8333333333333334,-0.8978088012057569,-0.8333333333333334],[0.3941567657076835,0.3941567657076835,0.42753229829069433,0.0,0.0,0.0,0.0,0.0,0.03337553258301074,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.16666666666666666,0.08333333333333333,0.0,0.0,0.0,-0.3333333333333333,0.0,-0.4166666666666667,0.0],[0.4890440060287847,0.3131892794921309,0.3131892794921309,0.16666666666666666,0.0,0.0,-0.17585472653665382,-0.16666666666666666,-0.17585472653665382,-0.16666666666666666],[0.35889713172782756,0.08333333333333333,0.2602677186074751,0.0,0.0,0.0,-0.27556379839449424,0.0,-0.09862941312035245,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0,0.28406369542374604,0.28406369542374604,0.0,0.0,0.0,0.28406369542374604,0.0,0.28406369542374604,0.0],[0.43067655807339306,0.43067655807339306,0.43067655807339306,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.42753229829069433,0.44145205239624286,0.44145205239624286,0.0,0.16666666666666666,0.16666666666666666,0.013919754105548502,0.16666666666666666,0.013919754105548502,0.16666666666666666],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.34123520482302777,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.4166666666666667,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,-0.3448872403211012,0.0,-0.3448872403211012,0.0],[0.48844609301223213,0.36739702875707936,0.40807651981323206,0.0,0.0,0.16666666666666666,-0.12104906425515279,0.0,-0.08036957319900014,0.16666666666666666],[0.5833333333333334,0.7311421345390903,0.8144754678724236,0.16666666666666666,0.5,0.6666666666666666,0.14780880120575693,0.3333333333333333,0.23114213453909027,0.5],[0.5257747946428813,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4890440060287847,0.4245685381563611,0.4890440060287847,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.0644754678724236,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.42753229829069433,0.42753229829069433,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.24140985314656538,0.0,0.0,0.0,0.0,0.0,0.16963042680099985,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.30588532101898896,0.3320471449530406,0.0,0.0,0.0,-0.09982535167646238,0.0,-0.07366352774241075,0.0],[0.42753229829069433,0.5777069466142319,0.5777069466142319,0.0,0.16666666666666666,0.16666666666666666,0.15017464832353764,0.16666666666666666,0.15017464832353764,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.658076519813232,0.5936010519408085,0.16666666666666666,0.3333333333333333,0.3333333333333333,-0.03436494149631591,0.16666666666666666,-0.0988404093687395,0.16666666666666666],[0.0644754678724236,0.0644754678724236,0.28208934420271803,0.0,0.0,0.0,0.0,0.0,0.21761387633029441,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.21958822755132246,0.13625489421798911,0.0,0.0,0.0,-0.1970784391153442,0.0,-0.28041177244867754,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.6051549589285763,0.75,0.0,0.16666666666666666,0.5,0.08333333333333333,0.16666666666666666,0.22817837440475708,0.5],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.2579018714896944,0.32237733936211804,0.0,0.0,0.0,-0.0644754678724236,0.0,0.0,0.0],[0.48114213453909027,0.48114213453909027,0.48114213453909027,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.8769765845238192,0.8769765845238192,0.16666666666666666,0.6666666666666666,0.6666666666666666,0.18453512321427123,0.5,0.18453512321427123,0.5],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.3247431864798987,0.2487138116197073,0.0,0.0,0.0,-0.16370290653233346,0.0,-0.2397322813925249,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.5255637983944942,0.0,0.0,0.16666666666666666,0.0,0.0,0.16666666666666666,0.16666666666666666],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.42753229829069433,0.42753229829069433,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.44223046506116087,0.5371177053822621,0.44223046506116087,0.0,0.16666666666666666,0.0,0.09488724032110114,0.16666666666666666,0.0,0.0],[0.5218216255952429,0.2103099178571525,0.18848829226190958,0.0,0.0,0.0,-0.3115117077380904,0.0,-0.3333333333333333,0.0],[0.9051127596788988,0.9051127596788988,1.0,0.8333333333333334,0.8333333333333334,1.0,0.0,0.0,0.09488724032110114,0.16666666666666666],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.30292156088465577,0.20803432056355464,0.0,0.0,0.0,-0.18552453212757639,0.0,-0.28041177244867754,0.0],[0.5975542209884468,0.5975542209884468,0.564178688405436,0.0,0.0,0.0,0.0,0.0,-0.03337553258301074,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5257747946428813,0.48509530358672864,0.48509530358672864,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.07177942634556551,0.23844609301223219,0.23844609301223219,0.0,0.0,0.0,0.16666666666666666,0.0,0.16666666666666666,0.0],[0.4166666666666667,0.15511275967889884,0.14355885269113103,0.0,0.0,0.0,-0.2615539069877678,0.0,-0.27310781397553563,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0,0.0,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.8154648767857289,0.16666666666666666,0.16666666666666666,0.5,0.0,0.0,0.12302341547618083,0.3333333333333333],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.5088912804029996,0.48509530358672864,0.0,0.0,0.0,0.12203847316845795,0.0,0.098242496352187,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8769765845238192,0.9384882922619097,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3941567657076835,0.3941567657076835,0.3941567657076835,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.28711770538226206,0.28711770538226206,0.0,0.0,0.0,0.28711770538226206,0.0,0.28711770538226206,0.0],[0.0,0.0,0.21958822755132246,0.0,0.0,0.0,0.0,0.0,0.21958822755132246,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.07177942634556551,0.13625489421798911,0.0,0.0,0.0,0.07177942634556551,0.0,0.13625489421798911,0.0],[0.5,0.25,0.08333333333333333,0.0,0.0,0.0,-0.25,0.0,-0.4166666666666667,0.0],[0.07177942634556551,0.24140985314656538,0.07177942634556551,0.0,0.0,0.0,0.16963042680099985,0.0,0.0,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5257747946428813,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8333333333333334,0.6769343852741417,0.4705776364646277,0.8333333333333334,0.5,0.0,-0.15639894805919155,-0.3333333333333333,-0.36275569686870573,-0.8333333333333334],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.4487560108693847,0.4487560108693847,0.0,0.16666666666666666,0.16666666666666666,-0.18217374270207284,0.16666666666666666,-0.18217374270207284,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.16666666666666666,0.0,0.0,0.16666666666666666,0.0,0.0,0.16666666666666666,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.3436010519408084,0.23844609301223219,0.0,0.0,0.0,-0.24664921057449643,0.0,-0.3518041695030727,0.0],[0.9384882922619097,0.9384882922619097,0.7132736779914857,0.8333333333333334,0.8333333333333334,0.3333333333333333,0.0,0.0,-0.22521461427042389,-0.5],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.29364325119048584,0.10515495892857625,0.0,0.0,0.0,-0.22817837440475708,0.0,-0.4166666666666667,0.0],[0.5257747946428813,0.46327367799148567,0.4414520523962428,0.0,0.0,0.0,-0.06250111665139557,0.0,-0.0843227422466385,0.0],[0.4166666666666667,0.21228426907818054,0.1289509357448472,0.0,0.0,0.0,-0.20438239758848611,0.0,-0.28771573092181946,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5255637983944942,0.5029637601343332,0.5029637601343332,0.16666666666666666,0.3333333333333333,0.3333333333333333,-0.02260003826016103,0.16666666666666666,-0.02260003826016103,0.16666666666666666],[0.48114213453909027,0.6289509357448472,0.6173970287570794,0.0,0.3333333333333333,0.3333333333333333,0.14780880120575693,0.3333333333333333,0.13625489421798911,0.3333333333333333],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.75,0.7311421345390903,0.16666666666666666,0.6666666666666666,0.6666666666666666,0.16666666666666666,0.5,0.14780880120575693,0.5],[0.5,0.3862548942179891,0.36739702875707936,0.0,0.0,0.0,-0.11374510578201087,0.0,-0.13260297124292061,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3941567657076835,0.6372443031312943,0.5350531043370513,0.0,0.16666666666666666,0.0,0.24308753742361075,0.16666666666666666,0.14089633862936768,0.0],[0.6309297535714576,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.07177942634556551,0.20803432056355464,0.3131892794921309,0.0,0.0,0.0,0.13625489421798911,0.0,0.24140985314656538,0.0],[0.35889713172782756,0.5218216255952429,0.5,0.0,0.3333333333333333,0.3333333333333333,0.16292449386741534,0.3333333333333333,0.14110286827217242,0.3333333333333333],[0.9166666666666666,0.9166666666666666,0.8217794263455654,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.0,0.0,-0.09488724032110114,-0.16666666666666666],[0.16666666666666666,0.3436010519408084,0.543643251190486,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.17693438527414176,0.0,0.37697658452381916,0.16666666666666666],[0.5218216255952429,0.6884882922619097,0.6051549589285763,0.0,0.3333333333333333,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.08333333333333333,0.16666666666666666],[0.3941567657076835,0.3204932379652728,0.3320471449530406,0.0,0.0,0.0,-0.07366352774241075,0.0,-0.06210962075464293,0.0],[1.0,1.0,0.8333333333333334,1.0,1.0,0.8333333333333334,0.0,0.0,-0.16666666666666666,-0.16666666666666666],[0.8333333333333334,0.6081187190629095,0.6081187190629095,0.8333333333333334,0.3333333333333333,0.3333333333333333,-0.22521461427042389,-0.5,-0.22521461427042389,-0.5],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0644754678724236,0.0,0.0644754678724236,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.0,0.0,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0],[0.6309297535714576,0.6309297535714576,0.692441461309548,0.0,0.0,0.16666666666666666,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5218216255952429,0.2718216255952429,0.2718216255952429,0.0,0.0,0.0,-0.25,0.0,-0.25,0.0],[0.9051127596788988,0.9384882922619097,0.8436010519408085,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.033375532583010736,0.0,-0.061511707738090414,-0.16666666666666666],[0.9051127596788988,0.7384460930122322,0.4051127596788988,0.8333333333333334,0.6666666666666666,0.3333333333333333,-0.16666666666666666,-0.16666666666666666,-0.5,-0.5],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.5,0.3217794263455655,0.16666666666666666,0.16666666666666666,0.0,-0.08333333333333333,0.0,-0.2615539069877678,-0.16666666666666666],[0.48844609301223213,0.48844609301223213,0.47689218602446437,0.0,0.0,0.0,0.0,0.0,-0.011553906987767823,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.3551549589285763,0.2529637601343332,0.0,0.0,0.0,-0.16666666666666666,0.0,-0.26885786546090973,0.0],[0.4890440060287847,0.3436010519408084,0.3436010519408084,0.16666666666666666,0.0,0.0,-0.14544295408797625,-0.16666666666666666,-0.14544295408797625,-0.16666666666666666],[0.35889713172782756,0.35889713172782756,0.28711770538226206,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.10515495892857625,0.2103099178571525,0.2103099178571525,0.0,0.0,0.0,0.10515495892857625,0.0,0.10515495892857625,0.0],[0.5,0.25,0.14780880120575693,0.0,0.0,0.0,-0.25,0.0,-0.35219119879424304,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.2487138116197073,0.3131892794921309,0.0,0.0,0.0,0.2487138116197073,0.0,0.3131892794921309,0.0],[0.42753229829069433,0.42753229829069433,0.42753229829069433,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48114213453909027,0.28406369542374604,0.29561760241151386,0.0,0.0,0.0,-0.1970784391153442,0.0,-0.18552453212757639,0.0],[0.5218216255952429,0.18848829226190958,0.18848829226190958,0.0,0.0,0.0,-0.3333333333333333,0.0,-0.3333333333333333,0.0],[0.4166666666666667,0.0,0.0,0.0,0.0,0.0,-0.4166666666666667,0.0,-0.4166666666666667,0.0],[0.3941567657076835,0.3941567657076835,0.3941567657076835,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.7103099178571526,0.793643251190486,0.0,0.5,0.5,0.18848829226190958,0.5,0.2718216255952429,0.5],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.10515495892857625,0.0,0.10515495892857625,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,-0.31507338088897613,0.0,-0.31507338088897613,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.7487138116197073,0.5820471449530406,1.0,0.5,0.3333333333333333,-0.2512861883802927,-0.5,-0.4179528550469594,-0.6666666666666666],[0.32237733936211804,0.19342640361727081,0.1289509357448472,0.0,0.0,0.0,-0.1289509357448472,0.0,-0.19342640361727081,0.0],[0.48114213453909027,0.4695882275513224,0.4695882275513224,0.0,0.16666666666666666,0.3333333333333333,-0.011553906987767823,0.16666666666666666,-0.011553906987767823,0.3333333333333333],[0.0,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.10515495892857625,0.0,0.10515495892857625,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.3333333333333333,0.3333333333333333,0.0,0.3333333333333333,0.0,0.3333333333333333],[0.40571067269545136,0.5079018714896945,0.8144754678724236,0.0,0.16666666666666666,0.6666666666666666,0.10219119879424306,0.16666666666666666,0.40876479517697223,0.6666666666666666],[0.0,0.0,0.17693438527414176,0.0,0.0,0.0,0.0,0.0,0.17693438527414176,0.0],[0.48844609301223213,0.30292156088465577,0.23844609301223219,0.0,0.0,0.0,-0.18552453212757639,0.0,-0.25,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.6478088012057569,0.5644754678724236,0.16666666666666666,0.5,0.5,0.0644754678724236,0.3333333333333333,-0.01885786546090973,0.3333333333333333],[0.0,0.0,0.10515495892857625,0.0,0.0,0.0,0.0,0.0,0.10515495892857625,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.5757325953932039,0.5757325953932039,0.8333333333333334,0.0,0.0,-0.3409340712734628,-0.8333333333333334,-0.3409340712734628,-0.8333333333333334],[0.48114213453909027,0.3144754678724236,0.0644754678724236,0.0,0.0,0.0,-0.16666666666666666,0.0,-0.4166666666666667,0.0],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4051127596788988,0.4166666666666667,0.0,0.0,0.0,-0.011553906987767823,0.0,0.0,0.0],[0.32237733936211804,0.2579018714896944,0.29858136254584705,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.023795976816270954,0.0],[0.5218216255952429,0.23410589467342346,0.23410589467342346,0.0,0.0,0.0,-0.28771573092181946,0.0,-0.28771573092181946,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5255637983944942,0.7602677186074751,0.6884882922619097,0.16666666666666666,0.5,0.5,0.23470392021298084,0.3333333333333333,0.16292449386741537,0.3333333333333333],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.28711770538226206,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.07177942634556551,0.07177942634556551,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,0.45399536829731585,0.0],[0.32237733936211804,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,-0.21722238043354178,0.0,-0.21722238043354178,0.0],[0.44223046506116087,0.44223046506116087,0.44223046506116087,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42337259960025114,0.42337259960025114,0.43492650658801896,0.0,0.0,0.0,0.0,0.0,0.011553906987767823,0.0],[0.5255637983944942,0.7718216255952429,0.7718216255952429,0.16666666666666666,0.6666666666666666,0.6666666666666666,0.24625782720074865,0.5,0.24625782720074865,0.5],[0.692441461309548,0.546607011324819,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.14583444998472891,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.7122842690781805,0.21228426907818054,0.8333333333333334,0.5,0.0,-0.20438239758848611,-0.3333333333333333,-0.7043823975884861,-0.8333333333333334],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.28711770538226206,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.35889713172782756,0.0],[0.07177942634556551,0.15511275967889884,0.27981374690912014,0.0,0.0,0.0,0.08333333333333333,0.0,0.20803432056355464,0.0],[0.692441461309548,0.5872865023809717,0.5872865023809717,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.0,0.2103099178571525,0.2103099178571525,0.0,0.0,0.0,0.2103099178571525,0.0,0.2103099178571525,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5975542209884468,0.5350531043370513,0.0,0.0,0.0,0.0,0.0,-0.06250111665139557,0.0],[0.3941567657076835,0.3941567657076835,0.32968129783525996,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.07177942634556551,0.3204932379652728,0.21533827903669653,0.0,0.0,0.0,0.2487138116197073,0.0,0.14355885269113103,0.0],[0.5833333333333334,0.6051549589285763,0.4841058946734235,0.16666666666666666,0.16666666666666666,0.0,0.02182162559524292,0.0,-0.09922743865990986,-0.16666666666666666],[0.5,0.25,0.10515495892857625,0.0,0.0,0.0,-0.25,0.0,-0.3948450410714237,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.532089344202718,0.532089344202718,0.0,0.0,0.0,0.04364325119048584,0.0,0.04364325119048584,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.4051127596788988,0.48844609301223213,0.0,0.0,0.0,-0.08333333333333333,0.0,0.0,0.0],[0.4890440060287847,0.6934264036172708,0.6884882922619097,0.16666666666666666,0.5,0.5,0.20438239758848611,0.3333333333333333,0.1994442862331249,0.3333333333333333],[0.5257747946428813,0.5257747946428813,0.3600930702839375,0.0,0.0,0.16666666666666666,0.0,0.0,-0.1656817243589438,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,0.8551549589285763,1.0,0.8333333333333334,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.14484504107142374,-0.3333333333333333],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.10515495892857625,0.2487138116197073,0.2487138116197073,0.0,0.0,0.0,0.14355885269113103,0.0,0.14355885269113103,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.47255198768565565,0.4609980806978878,0.0,0.0,0.0,-0.015894105326576535,0.0,-0.02744801231434436,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.5833333333333334,0.5833333333333334,1.0,0.5,0.5,-0.4166666666666667,-0.5,-0.4166666666666667,-0.5],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.546607011324819,0.0,0.0,0.0,0.0,0.0,-0.0843227422466385,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.7384460930122322,0.7384460930122322,0.0,0.5,0.5,0.25,0.5,0.25,0.5],[0.9384882922619097,0.7529637601343332,0.7529637601343332,0.8333333333333334,0.5,0.5,-0.18552453212757639,-0.3333333333333333,-0.18552453212757639,-0.3333333333333333],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.15511275967889884,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,-0.7615539069877678,-0.8333333333333334],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.6590659287265371,0.7529637601343332,0.0,0.16666666666666666,0.5,0.061511707738090414,0.16666666666666666,0.1554095391458864,0.5],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.18848829226190958,0.10515495892857625,0.0,0.0,0.0,0.18848829226190958,0.0,0.10515495892857625,0.0],[0.5255637983944942,0.5255637983944942,0.5255637983944942,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0,0.2529637601343332,0.2529637601343332,0.0,0.0,0.0,0.2529637601343332,0.0,0.2529637601343332,0.0],[0.32237733936211804,0.3630568304182707,0.2602677186074751,0.0,0.0,0.0,0.04067949105615265,0.0,-0.062109620754642915,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8551549589285763,0.8551549589285763,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.0644754678724236,0.1289509357448472,0.13625489421798911,0.0,0.0,0.0,0.0644754678724236,0.0,0.07177942634556551,0.0],[1.0,0.9384882922619097,0.8154648767857289,1.0,0.8333333333333334,0.5,-0.061511707738090414,-0.16666666666666666,-0.18453512321427123,-0.5],[0.07177942634556551,0.07177942634556551,0.14355885269113103,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0],[0.5833333333333334,0.658076519813232,0.658076519813232,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.07474318647989871,0.16666666666666666,0.07474318647989871,0.16666666666666666],[0.0,0.42259418693533307,0.42259418693533307,0.0,0.0,0.0,0.42259418693533307,0.0,0.42259418693533307,0.0],[0.692441461309548,0.8769765845238192,0.7718216255952429,0.16666666666666666,0.6666666666666666,0.6666666666666666,0.18453512321427123,0.5,0.07938016428569498,0.5],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.21958822755132246,0.15511275967889884,0.8333333333333334,0.0,0.0,-0.6855245321275764,-0.8333333333333334,-0.75,-0.8333333333333334],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4890440060287847,0.4890440060287847,0.4890440060287847,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.38685280723454163,0.34123520482302777,0.0,0.0,0.0,0.0,0.0,-0.04561760241151388,0.0],[0.0,0.3247431864798987,0.3965226128254642,0.0,0.0,0.0,0.3247431864798987,0.0,0.3965226128254642,0.0],[0.9166666666666666,0.8551549589285763,0.9166666666666666,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.2579018714896944,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.0,0.1289509357448472,0.27675973695060413,0.0,0.0,0.0,0.1289509357448472,0.0,0.27675973695060413,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.4798559461587975,0.0,0.0,0.16666666666666666,0.0,0.0,0.40807651981323206,0.16666666666666666],[0.4166666666666667,0.4384882922619096,0.5218216255952429,0.0,0.0,0.16666666666666666,0.02182162559524292,0.0,0.10515495892857625,0.16666666666666666],[0.6091081279762146,0.6706198357143052,0.6091081279762146,0.0,0.16666666666666666,0.0,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.4166666666666667,0.4051127596788988,0.3217794263455655,0.0,0.16666666666666666,0.0,-0.011553906987767823,0.16666666666666666,-0.09488724032110114,0.0],[0.08333333333333333,0.28406369542374604,0.28406369542374604,0.0,0.0,0.0,0.20073036209041273,0.0,0.20073036209041273,0.0],[0.5,0.4166666666666667,0.23844609301223219,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.2615539069877678,0.0],[0.6309297535714576,0.3600930702839375,0.29561760241151386,0.0,0.0,0.0,-0.27083668328752003,0.0,-0.33531215115994367,0.0],[0.4166666666666667,0.16666666666666666,0.08333333333333333,0.0,0.0,0.0,-0.25,0.0,-0.3333333333333333,0.0],[1.0,0.75,0.6551127596788988,1.0,0.5,0.3333333333333333,-0.25,-0.5,-0.3448872403211012,-0.6666666666666666],[0.8978088012057569,0.8978088012057569,0.5602255193577977,0.8333333333333334,0.8333333333333334,0.3333333333333333,0.0,0.0,-0.3375832818479592,-0.5],[0.4166666666666667,0.14780880120575693,0.1289509357448472,0.0,0.0,0.0,-0.26885786546090973,0.0,-0.28771573092181946,0.0],[0.5257747946428813,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,-0.1216469772717053,0.0,-0.1216469772717053,0.0],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.42753229829069433,0.42753229829069433,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.44223046506116087,0.44223046506116087,0.3747009872302213,0.0,0.0,0.0,0.0,0.0,-0.06752947783093959,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48114213453909027,0.39780880120575696,0.20073036209041273,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.28041177244867754,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5255637983944942,0.5255637983944942,0.2487138116197073,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,-0.27684998677478695,-0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48114213453909027,0.14780880120575693,0.13625489421798911,0.0,0.0,0.0,-0.3333333333333333,0.0,-0.3448872403211012,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.3174392280067568,0.33629709346766656,0.0,0.0,0.0,-0.09922743865990986,0.0,-0.08036957319900014,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.5257747946428813,0.5257747946428813,0.5872865023809717,0.0,0.0,0.16666666666666666,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4640520906564038,0.38496870583769643,0.3320471449530406,0.0,0.0,0.0,-0.07908338481870741,0.0,-0.13200494570336319,0.0],[0.6091081279762146,0.35811871906290943,0.6091081279762146,0.0,0.0,0.0,-0.2509894089133052,0.0,0.0,0.0],[0.9051127596788988,0.41104027994756526,0.41104027994756526,0.8333333333333334,0.0,0.0,-0.49407247973133356,-0.8333333333333334,-0.49407247973133356,-0.8333333333333334],[0.0,0.0,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.14780880120575693,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.44223046506116087,0.44223046506116087,0.44223046506116087,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.42753229829069433,0.42753229829069433,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.7718216255952429,0.6666666666666666,0.0,0.6666666666666666,0.6666666666666666,0.3551549589285763,0.6666666666666666,0.25,0.6666666666666666],[0.5833333333333334,0.5644754678724236,0.7718216255952429,0.16666666666666666,0.3333333333333333,0.6666666666666666,-0.01885786546090973,0.16666666666666666,0.18848829226190958,0.5],[1.0,0.6987560108693848,0.5539109697979608,1.0,0.3333333333333333,0.0,-0.3012439891306153,-0.6666666666666666,-0.446089030202039,-1.0],[0.48844609301223213,0.29867161237002987,0.29867161237002987,0.0,0.0,0.0,-0.1897744806422023,0.0,-0.1897744806422023,0.0],[0.3941567657076835,0.29561760241151386,0.29561760241151386,0.0,0.0,0.0,-0.09853916329616967,0.0,-0.09853916329616967,0.0],[0.5218216255952429,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,-0.35219119879424304,0.0,-0.35219119879424304,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.40373632147442334,0.37994034465815235,0.0,0.0,0.0,0.016883514239881697,0.0,-0.0069124625763892595,0.0],[0.4166666666666667,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,-0.26885786546090973,0.0,-0.26885786546090973,0.0],[0.0,0.24140985314656538,0.24140985314656538,0.0,0.0,0.0,0.24140985314656538,0.0,0.24140985314656538,0.0],[1.0,0.7311421345390903,0.5644754678724236,1.0,0.6666666666666666,0.5,-0.26885786546090973,-0.3333333333333333,-0.4355245321275764,-0.5],[0.9384882922619097,0.5717794263455654,0.7602677186074751,0.8333333333333334,0.3333333333333333,0.5,-0.36670886591634405,-0.5,-0.17822057365443447,-0.3333333333333333],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5218216255952429,0.4384882922619096,0.543643251190486,0.0,0.0,0.16666666666666666,-0.08333333333333333,0.0,0.02182162559524292,0.16666666666666666],[1.0,1.0,0.7718216255952429,1.0,1.0,0.6666666666666666,0.0,0.0,-0.22817837440475708,-0.3333333333333333],[0.4890440060287847,0.21228426907818054,0.21228426907818054,0.16666666666666666,0.0,0.0,-0.27675973695060413,-0.16666666666666666,-0.27675973695060413,-0.16666666666666666],[0.3941567657076835,0.5370274555580793,0.7414098531465654,0.0,0.16666666666666666,0.5,0.14287068985039572,0.16666666666666666,0.3472530874388819,0.5],[0.6091081279762146,0.568428636920062,0.5747431864798987,0.0,0.0,0.16666666666666666,-0.04067949105615265,0.0,-0.03436494149631591,0.16666666666666666],[0.4166666666666667,0.30292156088465577,0.30292156088465577,0.0,0.16666666666666666,0.16666666666666666,-0.11374510578201087,0.16666666666666666,-0.11374510578201087,0.16666666666666666],[0.35889713172782756,0.5132314787418083,0.429898145408475,0.0,0.16666666666666666,0.0,0.15433434701398074,0.16666666666666666,0.07100101368064742,0.0],[0.08333333333333333,0.5,0.5218216255952429,0.0,0.16666666666666666,0.16666666666666666,0.4166666666666667,0.16666666666666666,0.4384882922619096,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5255637983944942,0.5255637983944942,0.5255637983944942,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0,0.0,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4890440060287847,0.7956176024115139,0.9166666666666666,0.16666666666666666,0.6666666666666666,0.8333333333333334,0.3065735963827292,0.5,0.42762266063788196,0.6666666666666666],[0.35889713172782756,0.9384882922619097,0.9384882922619097,0.0,0.8333333333333334,0.8333333333333334,0.5795911605340821,0.8333333333333334,0.5795911605340821,0.8333333333333334],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.4914098531465654,0.5350531043370511,0.0,0.0,0.0,-0.030411772448677554,0.0,0.013231478741808292,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.4943736132808986,0.4943736132808986,0.0,0.0,0.0,0.005927520268666386,0.0,0.005927520268666386,0.0],[0.4166666666666667,0.0,0.0,0.0,0.0,0.0,-0.4166666666666667,0.0,-0.4166666666666667,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.4603099178571526,0.5247853857295762,0.0,0.0,0.0,0.388530491511587,0.0,0.45300595938401056,0.0],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.48114213453909027,0.30292156088465577,0.21958822755132246,0.0,0.0,0.0,-0.17822057365443447,0.0,-0.2615539069877678,0.0],[0.8333333333333334,0.3436010519408084,0.3436010519408084,0.8333333333333334,0.0,0.0,-0.4897322813925249,-0.8333333333333334,-0.4897322813925249,-0.8333333333333334],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.3654226775360514,0.429898145408475,0.0,0.0,0.0,0.3654226775360514,0.0,0.429898145408475,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.5277491458639093,0.5277491458639093,0.0,0.0,0.0,0.14089633862936768,0.0,0.14089633862936768,0.0],[0.5975542209884468,0.07177942634556551,0.0644754678724236,0.0,0.0,0.0,-0.5257747946428813,0.0,-0.5330787531160232,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0],[0.32237733936211804,0.38496870583769643,0.38496870583769643,0.0,0.0,0.0,0.06259136647557836,0.0,0.06259136647557836,0.0],[0.9051127596788988,0.49871381161970724,0.49871381161970724,0.8333333333333334,0.16666666666666666,0.16666666666666666,-0.4063989480591916,-0.6666666666666666,-0.4063989480591916,-0.6666666666666666],[1.0,0.9166666666666666,0.9166666666666666,1.0,0.8333333333333334,0.8333333333333334,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.4166666666666667,0.30292156088465577,0.21958822755132246,0.0,0.0,0.0,-0.11374510578201087,0.0,-0.1970784391153442,0.0],[0.32237733936211804,0.2529637601343332,0.33629709346766656,0.0,0.0,0.0,-0.06941357922778484,0.0,0.013919754105548502,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.2602677186074751,0.17693438527414176,0.0,0.0,0.0,-0.2615539069877678,0.0,-0.3448872403211012,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.7718216255952429,0.793643251190486,0.0,0.5,0.5,0.3551549589285763,0.5,0.37697658452381927,0.5],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5218216255952429,0.3551549589285763,0.2718216255952429,0.0,0.0,0.0,-0.16666666666666666,0.0,-0.25,0.0],[0.43067655807339306,0.43067655807339306,0.43067655807339306,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.20073036209041273,0.2579018714896944,0.0,0.0,0.0,-0.1216469772717053,0.0,-0.0644754678724236,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4384882922619096,0.0,0.0,0.0,0.0,0.0,0.02182162559524292,0.0],[0.0644754678724236,0.5529215608846557,0.5747431864798987,0.0,0.3333333333333333,0.3333333333333333,0.48844609301223213,0.3333333333333333,0.5102677186074751,0.3333333333333333],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.3862548942179891,0.4196304268009999,0.0,0.0,0.0,-0.1355667313772538,0.0,-0.10219119879424306,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.8333333333333334,0.8551549589285763,0.0,0.6666666666666666,0.6666666666666666,0.3333333333333333,0.6666666666666666,0.3551549589285763,0.6666666666666666],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0],[0.38685280723454163,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.16726457968321917,0.0,-0.16726457968321917,0.0],[0.5255637983944942,0.4580343205635546,0.4537843720489287,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.06752947783093959,0.0,-0.07177942634556551,0.0],[0.40571067269545136,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,-0.33393124634988586,0.0,-0.33393124634988586,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.10515495892857625,0.3131892794921309,0.3131892794921309,0.0,0.0,0.0,0.20803432056355464,0.0,0.20803432056355464,0.0],[0.08333333333333333,0.15511275967889884,0.08333333333333333,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.16666666666666666,0.0,0.0,0.0,0.0,-0.25,0.0,-0.4166666666666667,0.0],[0.5218216255952429,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.5833333333333334,0.75,0.75,0.16666666666666666,0.5,0.5,0.16666666666666666,0.3333333333333333,0.16666666666666666,0.3333333333333333],[0.48114213453909027,0.30292156088465577,0.21958822755132246,0.0,0.0,0.0,-0.17822057365443447,0.0,-0.2615539069877678,0.0],[0.32237733936211804,0.29858136254584705,0.29858136254584705,0.0,0.0,0.0,-0.023795976816270954,0.0,-0.023795976816270954,0.0],[0.40571067269545136,0.34853916329616963,0.34853916329616963,0.0,0.0,0.0,-0.0571715093992817,0.0,-0.0571715093992817,0.0],[0.5,0.25,0.08333333333333333,0.0,0.0,0.0,-0.25,0.0,-0.4166666666666667,0.0],[0.5257747946428813,0.6269765845238192,0.6884882922619097,0.0,0.3333333333333333,0.5,0.1012017898809379,0.3333333333333333,0.1627134976190283,0.5],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.32237733936211804,0.19342640361727081,0.13625489421798911,0.0,0.0,0.0,-0.1289509357448472,0.0,-0.1861224451441289,0.0],[0.32237733936211804,0.9166666666666666,0.9166666666666666,0.0,0.8333333333333334,0.8333333333333334,0.5942893273045486,0.8333333333333334,0.5942893273045486,0.8333333333333334],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8154648767857289,0.8154648767857289,0.8333333333333334,0.5,0.5,-0.12302341547618083,-0.3333333333333333,-0.12302341547618083,-0.3333333333333333],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.5,0.16666666666666666,0.14780880120575693,0.0,0.0,0.0,-0.3333333333333333,0.0,-0.35219119879424304,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.3333333333333333,0.3333333333333333,1.0,0.3333333333333333,0.3333333333333333,-0.6666666666666666,-0.6666666666666666,-0.6666666666666666,-0.6666666666666666],[0.35889713172782756,0.13625489421798911,0.0644754678724236,0.0,0.0,0.0,-0.22264223750983844,0.0,-0.29442166385540397,0.0],[0.6091081279762146,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.38951990042489215,0.0,-0.38951990042489215,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.3217794263455655,0.07177942634556551,0.0,0.0,0.0,-0.16666666666666666,0.0,-0.4166666666666667,0.0],[0.08333333333333333,0.08333333333333333,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0],[0.5,0.3333333333333333,0.23844609301223219,0.0,0.0,0.0,-0.16666666666666666,0.0,-0.2615539069877678,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.20803432056355464,0.20803432056355464,0.0,0.0,0.0,-0.20863234610311202,0.0,-0.20863234610311202,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.6478088012057569,0.6478088012057569,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.0644754678724236,0.16666666666666666,0.0644754678724236,0.16666666666666666],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.6309297535714576,0.37697658452381916,0.4821315434523954,0.0,0.16666666666666666,0.16666666666666666,-0.25395316904763837,0.16666666666666666,-0.1487982101190621,0.16666666666666666],[0.32237733936211804,0.3862548942179891,0.6247009872302213,0.0,0.16666666666666666,0.3333333333333333,0.06387755485587109,0.16666666666666666,0.3023236478681033,0.3333333333333333],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4166666666666667,0.22689218602446437,0.22689218602446437,0.0,0.0,0.0,-0.1897744806422023,0.0,-0.1897744806422023,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.5132314787418083,0.4798559461587975,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.17920998256773965,0.0,-0.2125855151507504,0.0],[0.42753229829069433,0.30588532101898896,0.28208934420271803,0.0,0.0,0.0,-0.1216469772717053,0.0,-0.14544295408797625,0.0],[0.0,0.0,0.17693438527414176,0.0,0.0,0.0,0.0,0.0,0.17693438527414176,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5255637983944942,0.7268921860244643,0.7268921860244643,0.16666666666666666,0.5,0.5,0.2013283876299701,0.3333333333333333,0.2013283876299701,0.3333333333333333],[0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,1.0,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.48844609301223213,0.27250978843597823,0.27250978843597823,0.0,0.0,0.0,-0.21593630457625393,0.0,-0.21593630457625393,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5257747946428813,0.7718216255952429,0.7718216255952429,0.0,0.6666666666666666,0.6666666666666666,0.24604683095236166,0.6666666666666666,0.24604683095236166,0.6666666666666666],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.6517619702533953,0.5902502625153049,0.0,0.16666666666666666,0.0,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3941567657076835,0.3558431217693116,0.29867161237002987,0.0,0.0,0.0,-0.03831364393837197,0.0,-0.09548515333765367,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.8333333333333334,0.13625489421798911,0.13625489421798911,0.8333333333333334,0.0,0.0,-0.6970784391153443,-0.8333333333333334,-0.6970784391153443,-0.8333333333333334],[0.692441461309548,0.4603099178571526,0.4603099178571526,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.23213154345239542,0.0,-0.23213154345239542,0.0],[0.4890440060287847,0.23844609301223219,0.23844609301223219,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.2505979130165525,0.0,-0.2505979130165525,0.0],[0.0,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.3941567657076835,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.17456853815636109,0.0,-0.17456853815636109,0.0],[1.0,1.0,0.9166666666666666,1.0,1.0,0.8333333333333334,0.0,0.0,-0.08333333333333333,-0.16666666666666666],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.9051127596788988,0.8436010519408085,0.8436010519408085,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.5218216255952429,0.40077256134009015,0.3174392280067568,0.0,0.0,0.0,-0.12104906425515279,0.0,-0.20438239758848611,0.0],[0.6309297535714576,0.37994034465815235,0.21958822755132246,0.0,0.0,0.0,-0.2509894089133052,0.0,-0.41134152602013513,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,-0.35219119879424304,0.0,-0.35219119879424304,0.0],[0.5257747946428813,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.6154226775360514,0.6154226775360514,0.0,0.3333333333333333,0.3333333333333333,0.6154226775360514,0.3333333333333333,0.6154226775360514,0.3333333333333333],[0.42753229829069433,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,-0.32237733936211804,0.0,-0.32237733936211804,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.532089344202718,0.532089344202718,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.16035211710682992,0.0,-0.16035211710682992,0.0],[0.4166666666666667,0.23114213453909027,0.21228426907818054,0.0,0.0,0.0,-0.18552453212757639,0.0,-0.20438239758848611,0.0],[0.44223046506116087,0.44223046506116087,0.44223046506116087,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.19342640361727081,0.19342640361727081,0.0,0.0,0.0,0.19342640361727081,0.0,0.19342640361727081,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0644754678724236,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.15511275967889884,0.0,0.15511275967889884,0.0],[0.40571067269545136,0.5079018714896945,0.6100930702839374,0.0,0.16666666666666666,0.3333333333333333,0.10219119879424306,0.16666666666666666,0.20438239758848611,0.3333333333333333],[0.3941567657076835,0.3941567657076835,0.3941567657076835,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.7718216255952429,0.6091081279762146,0.0,0.5,0.0,0.1627134976190283,0.5,0.0,0.0],[0.5257747946428813,0.8362970934676666,0.6696304268009999,0.0,0.6666666666666666,0.5,0.31052229882478527,0.6666666666666666,0.14385563215811858,0.5],[0.0,0.0,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.48844609301223213,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.26885786546090973,0.0,-0.26885786546090973,0.0],[0.5,0.3551549589285763,0.3436010519408084,0.0,0.0,0.0,-0.14484504107142374,0.0,-0.15639894805919155,0.0],[1.0,0.9051127596788988,0.8102255193577976,1.0,0.8333333333333334,0.6666666666666666,-0.09488724032110114,-0.16666666666666666,-0.1897744806422023,-0.3333333333333333],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.21958822755132246,0.29136765389688796,0.0,0.0,0.0,-0.1393089041765051,0.0,-0.06752947783093959,0.0],[0.9051127596788988,0.3987982101190621,0.3987982101190621,0.8333333333333334,0.0,0.0,-0.5063145495598368,-0.8333333333333334,-0.5063145495598368,-0.8333333333333334],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.30292156088465577,0.30292156088465577,0.8333333333333334,0.0,0.0,-0.6021911987942431,-0.8333333333333334,-0.6021911987942431,-0.8333333333333334],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.08333333333333333,0.0,0.0,0.0,0.0,0.08333333333333333,0.0,0.0,0.0],[0.48114213453909027,0.3144754678724236,0.16666666666666666,0.0,0.0,0.0,-0.16666666666666666,0.0,-0.3144754678724236,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4890440060287847,0.6551127596788988,0.5602255193577977,0.16666666666666666,0.5,0.3333333333333333,0.16606875365011417,0.3333333333333333,0.071181513329013,0.16666666666666666],[0.32237733936211804,0.534063695423746,0.4051127596788988,0.0,0.3333333333333333,0.3333333333333333,0.21168635606162803,0.3333333333333333,0.08273542031678083,0.3333333333333333],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.7539531690476383,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.5833333333333334,0.6666666666666666,0.6884882922619097,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.08333333333333333,0.16666666666666666,0.10515495892857625,0.16666666666666666],[0.5218216255952429,0.4914098531465654,0.5029637601343332,0.0,0.0,0.0,-0.030411772448677554,0.0,-0.01885786546090973,0.0],[0.5255637983944942,0.5486716123700298,0.6769343852741417,0.16666666666666666,0.3333333333333333,0.5,0.02310781397553564,0.16666666666666666,0.15137058687964752,0.3333333333333333],[0.5218216255952429,0.5218216255952429,0.4798559461587975,0.0,0.0,0.0,0.0,0.0,-0.04196567943644538,0.0],[0.5218216255952429,0.4821315434523954,0.546607011324819,0.0,0.0,0.0,-0.03969008214284749,0.0,0.024785385729576115,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.42337259960025114,0.42337259960025114,0.42337259960025114,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3941567657076835,0.3941567657076835,0.32968129783525996,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.2718216255952429,0.37697658452381916,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.3115117077380904,0.0,-0.20635674880951416,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8436010519408085,0.8436010519408085,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.09488724032110114,-0.16666666666666666,-0.09488724032110114,-0.16666666666666666],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.6914520523962429,0.6299403446581523,0.0,0.3333333333333333,0.16666666666666666,0.16963042680099985,0.3333333333333333,0.10811871906290944,0.16666666666666666],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5257747946428813,0.4705776364646275,0.4705776364646275,0.0,0.0,0.0,-0.055197158178253665,0.0,-0.055197158178253665,0.0],[0.5257747946428813,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,-0.442441461309548,0.0,-0.442441461309548,0.0],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.14355885269113103,0.20803432056355464,0.0,0.0,0.0,0.14355885269113103,0.0,0.20803432056355464,0.0],[0.5,0.3144754678724236,0.23114213453909027,0.0,0.0,0.0,-0.18552453212757639,0.0,-0.26885786546090973,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4890440060287847,0.23114213453909027,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.2579018714896944,0.0,-0.32237733936211804,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.13625489421798911,0.3144754678724236,0.0,0.0,0.0,-0.35219119879424304,0.0,-0.17397062513980857,0.0],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.4695882275513224,0.3217794263455655,0.0,0.0,0.0,-0.01885786546090973,0.0,-0.16666666666666666,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.10515495892857625,0.10515495892857625,0.17693438527414176,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0],[0.5218216255952429,0.6696304268009999,0.7122842690781805,0.0,0.5,0.5,0.14780880120575693,0.5,0.19046264348293762,0.5],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.0,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[1.0,0.9384882922619097,0.8769765845238192,1.0,0.8333333333333334,0.6666666666666666,-0.061511707738090414,-0.16666666666666666,-0.12302341547618083,-0.3333333333333333],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.14780880120575693,0.0644754678724236,0.0,0.0,0.0,0.08333333333333333,0.0,0.0,0.0],[0.43067655807339306,0.43067655807339306,0.43067655807339306,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.07177942634556551,0.07177942634556551,1.0,0.0,0.0,-0.9282205736544346,-1.0,-0.9282205736544346,-1.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.4384882922619096,0.0,0.0,0.3333333333333333,0.0,0.0,0.374012824389486,0.3333333333333333],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.7718216255952429,1.0,1.0,0.6666666666666666,1.0,-0.22817837440475708,-0.3333333333333333,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.38685280723454163,0.38685280723454163,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.01885786546090973,0.0],[0.10515495892857625,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.43067655807339306,0.5255637983944942,0.5255637983944942,0.0,0.16666666666666666,0.16666666666666666,0.09488724032110114,0.16666666666666666,0.09488724032110114,0.16666666666666666],[0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.429898145408475,0.429898145408475,0.0,0.0,0.0,-0.16765607557997184,0.0,-0.16765607557997184,0.0],[0.35889713172782756,0.42564819689384903,0.3922726643108383,0.0,0.0,0.0,0.06675106516602149,0.0,0.03337553258301074,0.0],[0.9384882922619097,0.782089344202718,0.6154226775360513,0.8333333333333334,0.5,0.3333333333333333,-0.15639894805919155,-0.3333333333333333,-0.3230656147258582,-0.5],[0.692441461309548,0.7539531690476385,0.5820471449530406,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,-0.11039431635650733,0.16666666666666666],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.7007303620904127,0.7956176024115139,1.0,0.5,0.6666666666666666,-0.29926963790958727,-0.5,-0.20438239758848611,-0.3333333333333333],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.44223046506116087,0.44223046506116087,0.44223046506116087,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4890440060287847,0.9384882922619097,0.9384882922619097,0.16666666666666666,0.8333333333333334,0.8333333333333334,0.44944428623312493,0.6666666666666666,0.44944428623312493,0.6666666666666666],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.23410589467342346,0.29858136254584705,0.0,0.0,0.0,0.23410589467342346,0.0,0.29858136254584705,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.16666666666666666,0.5443314140312211,0.5443314140312211,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.37766474736455447,0.0,0.37766474736455447,0.0],[0.0,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.44223046506116087,0.3704510387155954,0.22689218602446437,0.0,0.0,0.0,-0.07177942634556551,0.0,-0.21533827903669653,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.6487982101190622,0.6487982101190622,0.16666666666666666,0.3333333333333333,0.3333333333333333,-0.04364325119048584,0.16666666666666666,-0.04364325119048584,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5257747946428813,0.5257747946428813,0.5039531690476383,0.0,0.0,0.0,0.0,0.0,-0.02182162559524292,0.0],[0.0,0.6051549589285763,0.5833333333333334,0.0,0.5,0.5,0.6051549589285763,0.5,0.5833333333333334,0.5],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0644754678724236,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,0.10515495892857625,0.0,0.10515495892857625,0.0],[0.9166666666666666,0.8551549589285763,0.9166666666666666,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.4640520906564038,0.4756059976441716,0.4110402799475652,0.0,0.0,0.0,0.011553906987767823,0.0,-0.05301181070883857,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.31546487678572877,0.31546487678572877,0.0,0.0,0.0,-0.20635674880951416,0.0,-0.20635674880951416,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3941567657076835,0.0,0.0,0.0,0.0,0.0,-0.3941567657076835,0.0,-0.3941567657076835,0.0],[0.9384882922619097,0.9384882922619097,0.5862970934676666,0.8333333333333334,0.8333333333333334,0.3333333333333333,0.0,0.0,-0.35219119879424304,-0.5],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.75,0.9384882922619097,0.16666666666666666,0.5,0.8333333333333334,0.16666666666666666,0.3333333333333333,0.3551549589285763,0.6666666666666666],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5257747946428813,0.5757325953932039,0.5820471449530406,0.0,0.0,0.16666666666666666,0.049957800750322585,0.0,0.05627235031015934,0.16666666666666666],[0.4890440060287847,0.0,0.0,0.16666666666666666,0.0,0.0,-0.4890440060287847,-0.16666666666666666,-0.4890440060287847,-0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5257747946428813,0.692441461309548,0.5872865023809717,0.0,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.43067655807339306,0.43067655807339306,0.43067655807339306,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.2602677186074751,0.2602677186074751,0.0,0.0,0.0,-0.15639894805919155,0.0,-0.15639894805919155,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.33629709346766656,0.24140985314656538,0.16666666666666666,0.16666666666666666,0.0,-0.2470362398656668,0.0,-0.34192348018676794,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.6769343852741417,0.6769343852741417,0.0,0.5,0.5,0.27122371257869043,0.5,0.27122371257869043,0.5],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.0,0.4821315434523954,0.0,0.0,0.16666666666666666,0.0,0.0,0.4821315434523954,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.4196304268009999,0.40077256134009015,0.0,0.0,0.0,-0.10219119879424306,0.0,-0.12104906425515279,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.16666666666666666,0.16666666666666666,0.3102255193577977,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.14355885269113103,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.33629709346766656,0.2747853857295761,0.0,0.16666666666666666,0.0,0.2718216255952429,0.16666666666666666,0.2103099178571525,0.0],[0.48114213453909027,0.6299403446581525,0.6914520523962429,0.0,0.16666666666666666,0.3333333333333333,0.1487982101190621,0.16666666666666666,0.2103099178571525,0.3333333333333333],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.20073036209041273,0.0,0.0,0.0,0.0,0.0,-0.21593630457625393,0.0],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8333333333333334,0.4871599046319394,0.3515931732546856,0.8333333333333334,0.16666666666666666,0.0,-0.34617342870139384,-0.6666666666666666,-0.4817401600786477,-0.8333333333333334],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.6051549589285763,0.9384882922619097,0.0,0.16666666666666666,0.8333333333333334,0.08333333333333333,0.16666666666666666,0.4166666666666667,0.8333333333333334],[0.42337259960025114,0.27250978843597823,0.28406369542374604,0.0,0.0,0.0,-0.15086281116427291,0.0,-0.1393089041765051,0.0],[1.0,0.9051127596788988,0.782089344202718,1.0,0.8333333333333334,0.5,-0.09488724032110114,-0.16666666666666666,-0.21791065579728197,-0.5],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4166666666666667,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,-0.35219119879424304,0.0,-0.35219119879424304,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.13625489421798911,0.13625489421798911,0.8333333333333334,0.0,0.0,-0.7688578654609097,-0.8333333333333334,-0.7688578654609097,-0.8333333333333334],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.4196304268009999,0.0,0.0,0.0,0.0,0.0,-0.10219119879424306,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16666666666666666,0.23114213453909027,0.5029637601343332,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.0644754678724236,0.0,0.33629709346766656,0.16666666666666666],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.10515495892857625,0.29364325119048584,0.29364325119048584,0.0,0.0,0.0,0.18848829226190958,0.0,0.18848829226190958,0.0],[0.48844609301223213,0.4653382790366965,0.5820471449530406,0.0,0.0,0.16666666666666666,-0.023107813975535647,0.0,0.09360105194080844,0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.7384460930122322,0.3436010519408084,1.0,0.5,0.0,-0.2615539069877678,-0.5,-0.6563989480591915,-1.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.6590659287265371,0.5975542209884468,0.0,0.16666666666666666,0.0,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,-0.02182162559524292,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.3558431217693116,0.3558431217693116,0.0,0.0,0.0,-0.13260297124292061,0.0,-0.13260297124292061,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48114213453909027,0.8769765845238192,0.8769765845238192,0.0,0.6666666666666666,0.6666666666666666,0.3958344499847289,0.6666666666666666,0.3958344499847289,0.6666666666666666],[0.692441461309548,0.4372021038816168,0.5872865023809717,0.16666666666666666,0.0,0.16666666666666666,-0.2552393574279311,-0.16666666666666666,-0.10515495892857625,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.23114213453909027,0.23844609301223219,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.4612993267704577,0.0,-0.45399536829731585,0.0],[0.4890440060287847,0.25,0.18848829226190958,0.16666666666666666,0.16666666666666666,0.0,-0.2390440060287847,0.0,-0.3005557137668751,-0.16666666666666666],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.8769765845238192,1.0,1.0,0.6666666666666666,0.0,0.0,-0.12302341547618083,-0.3333333333333333],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48114213453909027,0.48114213453909027,0.48114213453909027,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.6517619702533953,0.6517619702533953,0.0,0.16666666666666666,0.16666666666666666,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.5218216255952429,0.16963042680099985,0.0644754678724236,0.0,0.0,0.0,-0.35219119879424304,0.0,-0.45734615772281934,0.0],[0.6309297535714576,0.6309297535714576,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,-0.03337553258301074,0.0],[0.3941567657076835,0.4130146311685932,0.4130146311685932,0.0,0.0,0.0,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.15511275967889884,0.0,0.0,0.0,0.0,0.0,0.08333333333333333,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.2602677186074751,0.5936010519408085,0.0,0.0,0.3333333333333333,0.18848829226190958,0.0,0.5218216255952429,0.3333333333333333],[0.48114213453909027,0.3558431217693116,0.34428921478154373,0.0,0.0,0.0,-0.1252990127697787,0.0,-0.13685291975754652,0.0],[0.48114213453909027,0.48114213453909027,0.48114213453909027,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.20073036209041273,0.20073036209041273,0.0,0.0,0.0,-0.20498031060503863,0.0,-0.20498031060503863,0.0],[0.40571067269545136,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,-0.2694557784774622,0.0,-0.2694557784774622,0.0],[0.38685280723454163,0.38685280723454163,0.40571067269545136,0.0,0.0,0.0,0.0,0.0,0.01885786546090973,0.0],[0.08333333333333333,0.25,0.25,0.0,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.16666666666666666],[0.4166666666666667,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,-0.26885786546090973,0.0,-0.26885786546090973,0.0],[0.9384882922619097,0.6987560108693848,0.532089344202718,0.8333333333333334,0.3333333333333333,0.16666666666666666,-0.2397322813925249,-0.5,-0.4063989480591916,-0.6666666666666666],[0.5255637983944942,0.7080343205635545,0.8029215608846557,0.16666666666666666,0.5,0.6666666666666666,0.18247052216906037,0.3333333333333333,0.27735776249016153,0.5],[0.4640520906564038,0.44875601086938466,0.3436010519408084,0.0,0.16666666666666666,0.16666666666666666,-0.015296079787019126,0.16666666666666666,-0.12045103871559538,0.16666666666666666],[0.4166666666666667,0.4166666666666667,0.38921865435232234,0.0,0.0,0.0,0.0,0.0,-0.02744801231434436,0.0],[0.0,0.28208934420271803,0.07177942634556551,0.0,0.0,0.0,0.28208934420271803,0.0,0.07177942634556551,0.0],[0.44223046506116087,0.44223046506116087,0.5371177053822621,0.0,0.0,0.16666666666666666,0.0,0.0,0.09488724032110114,0.16666666666666666],[0.5218216255952429,0.29364325119048584,0.2103099178571525,0.0,0.0,0.0,-0.22817837440475708,0.0,-0.3115117077380904,0.0],[0.5218216255952429,0.2602677186074751,0.17693438527414176,0.0,0.0,0.0,-0.2615539069877678,0.0,-0.3448872403211012,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.3174392280067568,0.0,0.0,0.0,0.0,0.0,-0.08827144468869456,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.16666666666666666,0.0,0.0,0.0,0.0,0.0,0.16666666666666666,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.8436010519408085,0.7602677186074751,0.8333333333333334,0.6666666666666666,0.5,-0.061511707738090414,-0.16666666666666666,-0.14484504107142374,-0.3333333333333333],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4166666666666667,0.4166666666666667,0.4166666666666667,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.34123520482302777,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.5975542209884468,0.20803432056355464,0.20803432056355464,0.0,0.0,0.0,-0.3895199004248922,0.0,-0.3895199004248922,0.0],[0.42753229829069433,0.7321315434523954,0.7321315434523954,0.0,0.3333333333333333,0.3333333333333333,0.30459924516170117,0.3333333333333333,0.30459924516170117,0.3333333333333333],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.568428636920062,0.6091081279762146,0.0,0.0,0.0,0.14089633862936768,0.0,0.18157582968552033,0.0],[0.6309297535714576,0.568428636920062,0.5350531043370512,0.0,0.0,0.0,-0.06250111665139557,0.0,-0.09587664923440631,0.0],[0.42753229829069433,0.23410589467342346,0.1289509357448472,0.0,0.0,0.0,-0.19342640361727081,0.0,-0.29858136254584705,0.0],[0.16666666666666666,0.37766474736455447,0.37766474736455447,0.16666666666666666,0.0,0.0,0.21099808069788784,-0.16666666666666666,0.21099808069788784,-0.16666666666666666],[0.48114213453909027,0.34853916329616963,0.2652058299628363,0.0,0.0,0.0,-0.13260297124292061,0.0,-0.21593630457625393,0.0],[0.0644754678724236,0.1289509357448472,0.13625489421798911,0.0,0.0,0.0,0.0644754678724236,0.0,0.07177942634556551,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.5,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,-0.011553906987767823,0.0],[0.48114213453909027,0.27675973695060413,0.2652058299628363,0.0,0.0,0.0,-0.20438239758848611,0.0,-0.21593630457625393,0.0],[0.42753229829069433,0.42753229829069433,0.42753229829069433,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.42753229829069433,0.42753229829069433,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.2602677186074751,0.17693438527414176,0.0,0.0,0.0,0.2602677186074751,0.0,0.17693438527414176,0.0],[0.48844609301223213,0.7384460930122322,0.7384460930122322,0.0,0.6666666666666666,0.6666666666666666,0.25,0.6666666666666666,0.25,0.6666666666666666],[0.9166666666666666,0.9166666666666666,0.9166666666666666,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.40571067269545136,0.5029637601343332,0.4384882922619096,0.0,0.16666666666666666,0.16666666666666666,0.09725308743888184,0.16666666666666666,0.03277761956645823,0.16666666666666666],[0.8978088012057569,0.3747009872302213,0.3747009872302213,0.8333333333333334,0.0,0.0,-0.5231078139755356,-0.8333333333333334,-0.5231078139755356,-0.8333333333333334],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.10515495892857625,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.9051127596788988,0.8217794263455654,0.8217794263455654,0.8333333333333334,0.6666666666666666,0.6666666666666666,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.07177942634556551,0.21533827903669653,0.20803432056355464,0.0,0.0,0.0,0.14355885269113103,0.0,0.13625489421798911,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.32237733936211804,0.6289509357448472,1.0,0.0,0.5,1.0,0.3065735963827292,0.5,0.677622660637882,1.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.16666666666666666,0.0644754678724236,0.0,0.0,0.0,-0.25,0.0,-0.35219119879424304,0.0],[0.8978088012057569,0.5644754678724236,0.23114213453909027,0.8333333333333334,0.5,0.16666666666666666,-0.3333333333333333,-0.3333333333333333,-0.6666666666666666,-0.6666666666666666],[0.3941567657076835,0.43187249662950294,0.4507303620904127,0.0,0.0,0.0,0.03771573092181946,0.0,0.056573596382729185,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.30292156088465577,0.13625489421798911,0.0,0.0,0.0,-0.18552453212757639,0.0,-0.35219119879424304,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.42337259960025114,0.42337259960025114,0.42337259960025114,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.10515495892857625,0.543643251190486,0.7103099178571526,0.0,0.3333333333333333,0.5,0.4384882922619096,0.3333333333333333,0.6051549589285763,0.5],[0.0,0.0,0.3333333333333333,0.0,0.0,0.3333333333333333,0.0,0.0,0.3333333333333333,0.3333333333333333],[0.44223046506116087,0.44223046506116087,0.44223046506116087,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.23114213453909027,0.0,0.0,0.16666666666666666,0.0,0.0,0.23114213453909027,0.16666666666666666],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,-0.4166666666666667,0.0,-0.4166666666666667,0.0],[0.692441461309548,1.0,1.0,0.16666666666666666,1.0,1.0,0.3075585386904521,0.8333333333333334,0.3075585386904521,0.8333333333333334],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.5902502625153049,0.5495707714591522,0.0,0.0,0.0,0.0,0.0,-0.04067949105615265,0.0],[0.32237733936211804,0.6289509357448472,0.9051127596788988,0.0,0.5,0.8333333333333334,0.3065735963827292,0.5,0.5827354203167808,0.8333333333333334],[0.4890440060287847,1.0,1.0,0.16666666666666666,1.0,1.0,0.5109559939712153,0.8333333333333334,0.5109559939712153,0.8333333333333334],[0.5218216255952429,0.47057763646462764,0.47057763646462764,0.0,0.0,0.0,-0.051243989130615314,0.0,-0.051243989130615314,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8551549589285763,0.7602677186074751,0.8333333333333334,0.6666666666666666,0.5,-0.08333333333333333,-0.16666666666666666,-0.17822057365443447,-0.3333333333333333],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.40571067269545136,0.40571067269545136,0.34123520482302777,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3941567657076835,0.3941567657076835,0.32968129783525996,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.42753229829069433,0.3174392280067568,0.39780880120575696,0.0,0.0,0.16666666666666666,-0.11009307028393749,0.0,-0.02972349708493734,0.16666666666666666],[0.0,0.0,0.18848829226190958,0.0,0.0,0.0,0.0,0.0,0.18848829226190958,0.0],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.22689218602446437,0.29136765389688796,0.0,0.0,0.0,0.22689218602446437,0.0,0.29136765389688796,0.0],[0.5833333333333334,0.7311421345390903,0.7007303620904127,0.16666666666666666,0.5,0.5,0.14780880120575693,0.3333333333333333,0.1173970287570794,0.3333333333333333],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5902502625153049,0.5902502625153049,0.5902502625153049,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.44223046506116087,0.44223046506116087,0.44223046506116087,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.3436010519408084,0.40807651981323206,0.0,0.0,0.16666666666666666,-0.07306561472585824,0.0,-0.00859014685343463,0.16666666666666666],[0.4166666666666667,0.4384882922619096,0.4384882922619096,0.0,0.16666666666666666,0.16666666666666666,0.02182162559524292,0.16666666666666666,0.02182162559524292,0.16666666666666666],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6706198357143052,0.782089344202718,0.0,0.16666666666666666,0.5,0.061511707738090414,0.16666666666666666,0.17298121622650342,0.5],[0.38685280723454163,0.38685280723454163,0.38685280723454163,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.10515495892857625,1.0,1.0,0.0,1.0,1.0,0.8948450410714237,1.0,0.8948450410714237,1.0],[0.9166666666666666,0.9166666666666666,0.8551549589285763,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4890440060287847,0.5016775717540405,0.5016775717540405,0.16666666666666666,0.0,0.0,0.012633565725255777,-0.16666666666666666,0.012633565725255777,-0.16666666666666666],[0.5,0.5,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.38685280723454163,0.3941567657076835,0.32968129783525996,0.0,0.0,0.0,0.007303958473141904,0.0,-0.0571715093992817,0.0],[0.9051127596788988,0.36542267753605134,0.4372021038816169,0.8333333333333334,0.0,0.0,-0.5396900821428475,-0.8333333333333334,-0.4679106557972819,-0.8333333333333334],[0.4890440060287847,0.4890440060287847,0.4890440060287847,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.6051549589285763,0.5218216255952429,1.0,0.3333333333333333,0.16666666666666666,-0.3948450410714237,-0.6666666666666666,-0.478178374404757,-0.8333333333333334],[0.07177942634556551,0.17693438527414176,0.17693438527414176,0.0,0.0,0.0,0.10515495892857625,0.0,0.10515495892857625,0.0],[0.48844609301223213,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,-0.26885786546090973,0.0,-0.26885786546090973,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.3465648120751416,0.3465648120751416,0.0,0.0,0.0,-0.08096748621555265,0.0,-0.08096748621555265,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9051127596788988,0.9051127596788988,0.782089344202718,0.8333333333333334,0.8333333333333334,0.5,0.0,0.0,-0.12302341547618083,-0.3333333333333333],[0.5257747946428813,0.5257747946428813,0.5257747946428813,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4640520906564038,0.4640520906564038,0.4640520906564038,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.14355885269113103,0.0,0.0,0.0,0.0,0.0,0.14355885269113103,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.3333333333333333,0.3333333333333333,0.0,0.16666666666666666,0.16666666666666666,-0.08333333333333333,0.16666666666666666,-0.08333333333333333,0.16666666666666666],[0.4166666666666667,0.30292156088465577,0.20803432056355464,0.0,0.0,0.0,-0.11374510578201087,0.0,-0.20863234610311202,0.0],[0.6091081279762146,0.37697658452381916,0.2602677186074751,0.0,0.0,0.0,-0.23213154345239542,0.0,-0.34884040936873956,0.0],[0.8978088012057569,0.8978088012057569,0.8978088012057569,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.5257747946428813,0.3987982101190621,0.3436010519408084,0.0,0.0,0.0,-0.12697658452381919,0.0,-0.18217374270207284,0.0],[0.48114213453909027,0.48114213453909027,0.47255198768565565,0.0,0.0,0.0,0.0,0.0,-0.00859014685343463,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.44223046506116087,0.4871599046319394,0.3922726643108383,0.0,0.0,0.0,0.04492943957077857,0.0,-0.049957800750322585,0.0],[0.9051127596788988,0.9051127596788988,0.9051127596788988,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.35889713172782756,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,-0.1892667049268277,0.0,-0.1892667049268277,0.0],[0.0,0.14780880120575693,0.0644754678724236,0.0,0.0,0.0,0.14780880120575693,0.0,0.0644754678724236,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5,0.5833333333333334,0.5833333333333334,0.0,0.16666666666666666,0.16666666666666666,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.29561760241151386,0.3174392280067568,0.0,0.0,0.0,-0.12104906425515279,0.0,-0.09922743865990986,0.0],[0.08333333333333333,0.33629709346766656,0.5132314787418083,0.0,0.16666666666666666,0.16666666666666666,0.2529637601343332,0.16666666666666666,0.42989814540847493,0.16666666666666666],[0.48114213453909027,0.14780880120575693,0.0644754678724236,0.0,0.0,0.0,-0.3333333333333333,0.0,-0.4166666666666667,0.0],[0.5833333333333334,0.5833333333333334,0.5833333333333334,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.10515495892857625,0.0,0.10515495892857625,0.0],[0.48114213453909027,0.34853916329616963,0.36739702875707936,0.0,0.0,0.0,-0.13260297124292061,0.0,-0.11374510578201087,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5975542209884468,0.5975542209884468,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4890440060287847,0.5485813625458471,0.5862970934676666,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.05953735651706238,0.0,0.09725308743888184,0.0],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42753229829069433,0.30588532101898896,0.30588532101898896,0.0,0.0,0.0,-0.1216469772717053,0.0,-0.1216469772717053,0.0],[0.35889713172782756,0.3704510387155954,0.29867161237002987,0.0,0.0,0.0,0.011553906987767823,0.0,-0.060225519357797686,0.0],[0.42337259960025114,0.4567481321832619,0.4567481321832619,0.0,0.0,0.0,0.03337553258301074,0.0,0.03337553258301074,0.0],[0.5255637983944942,0.44875601086938466,0.532089344202718,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.07680778752510953,0.0,0.006525545808223805,0.0],[0.4890440060287847,0.40373632147442334,0.40373632147442334,0.16666666666666666,0.0,0.0,-0.08530768455436137,-0.16666666666666666,-0.08530768455436137,-0.16666666666666666],[0.48114213453909027,0.48114213453909027,0.8978088012057569,0.0,0.0,0.8333333333333334,0.0,0.0,0.4166666666666667,0.8333333333333334],[0.44223046506116087,0.4756059976441716,0.44223046506116087,0.0,0.0,0.0,0.03337553258301074,0.0,0.0,0.0],[0.43067655807339306,0.43067655807339306,0.43067655807339306,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.42337259960025114,0.42337259960025114,0.42337259960025114,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.648798210119062,0.7103099178571526,0.0,0.3333333333333333,0.5,0.12697658452381919,0.3333333333333333,0.18848829226190958,0.5],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.16666666666666666,0.543643251190486,0.543643251190486,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.37697658452381916,0.0,0.37697658452381916,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4166666666666667,0.3862548942179891,0.40807651981323206,0.0,0.0,0.0,-0.030411772448677554,0.0,-0.00859014685343463,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.30292156088465577,0.4695882275513224,0.0,0.16666666666666666,0.3333333333333333,0.30292156088465577,0.16666666666666666,0.4695882275513224,0.3333333333333333],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.33629709346766656,0.23114213453909027,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.3561443678418814,0.0,-0.4612993267704577,0.0],[0.5902502625153049,0.6517619702533953,0.7132736779914857,0.0,0.16666666666666666,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.12302341547618083,0.3333333333333333]],"lastfm1k":[[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.2602677186074751,0.28208934420271803,0.28208934420271803,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.8769765845238192,0.9384882922619097,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.6269765845238192,0.6269765845238192,0.5436432511904858,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,-0.08333333333333333,0.0],[0.6309297535714576,0.6309297535714576,0.5039531690476383,0.0,0.0,0.0,0.0,0.0,-0.12697658452381919,0.0],[0.17693438527414176,0.2487138116197073,0.2487138116197073,0.0,0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.30588532101898896,0.30588532101898896,0.30588532101898896,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.27250978843597823,0.27250978843597823,0.27981374690912014,0.0,0.0,0.0,0.0,0.0,0.007303958473141904,0.0],[0.22689218602446437,0.14355885269113103,0.07177942634556551,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.15511275967889884,0.0],[0.07177942634556551,0.07177942634556551,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[1.0,0.9166666666666666,0.9166666666666666,1.0,0.8333333333333334,0.8333333333333334,-0.08333333333333333,-0.16666666666666666,-0.08333333333333333,-0.16666666666666666],[0.7539531690476383,0.7539531690476383,0.793643251190486,0.3333333333333333,0.3333333333333333,0.5,0.0,0.0,0.03969008214284749,0.16666666666666666],[0.5747431864798987,0.5820471449530406,0.5820471449530406,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.5872865023809717,0.5872865023809717,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.02182162559524292,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.40807651981323206,0.36739702875707936,0.30292156088465577,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.10515495892857625,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5466070113248191,0.5466070113248191,0.5466070113248191,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.4507303620904127,0.5102677186074751,0.0,0.0,0.0,-0.07109126350483021,0.0,-0.011553906987767823,0.0],[0.4923992620598705,0.4153804782863739,0.5757325953932039,0.0,0.0,0.0,-0.07701878377349658,0.0,0.08333333333333333,0.0],[0.14780880120575693,0.14780880120575693,0.14780880120575693,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5413676538968879,0.4269343852741418,0.4269343852741418,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.1144332686227462,0.0,-0.1144332686227462,0.0],[0.692441461309548,0.6051549589285763,0.5436432511904858,0.16666666666666666,0.5,0.3333333333333333,-0.08728650238097169,0.3333333333333333,-0.1487982101190621,0.16666666666666666],[0.0644754678724236,0.07177942634556551,0.13625489421798911,0.0,0.0,0.0,0.007303958473141904,0.0,0.07177942634556551,0.0],[0.40146072418082546,0.3558431217693116,0.36314708024245346,0.0,0.0,0.0,-0.04561760241151388,0.0,-0.03831364393837197,0.0],[0.49871381161970724,0.49871381161970724,0.49871381161970724,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8551549589285763,0.793643251190486,0.6914520523962429,0.6666666666666666,0.5,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,-0.16370290653233346,-0.3333333333333333],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.10515495892857625,0.0644754678724236,0.10515495892857625,0.0,0.0,0.0,-0.04067949105615265,0.0,0.0,0.0],[0.48844609301223213,0.48844609301223213,0.48844609301223213,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.46327367799148567,0.5350531043370511,0.4705776364646275,0.0,0.0,0.0,0.07177942634556551,0.0,0.007303958473141904,0.0],[0.38685280723454163,0.57040298814109,0.4652480292125138,0.0,0.16666666666666666,0.16666666666666666,0.18355018090654837,0.16666666666666666,0.07839522197797211,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.9384882922619097,0.8769765845238192,0.6666666666666666,0.8333333333333334,0.6666666666666666,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.3247431864798987,0.3247431864798987,0.3558431217693116,0.0,0.0,0.0,0.0,0.0,0.03109993528941286,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6154226775360514,0.5205354372149502,0.5205354372149502,0.16666666666666666,0.0,0.0,-0.09488724032110114,-0.16666666666666666,-0.09488724032110114,-0.16666666666666666],[0.34428921478154373,0.34428921478154373,0.34428921478154373,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5757325953932039,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.03337553258301074,0.0,0.03337553258301074,0.0],[0.4756059976441716,0.44145205239624286,0.44145205239624286,0.0,0.16666666666666666,0.16666666666666666,-0.034153945247928856,0.16666666666666666,-0.034153945247928856,0.16666666666666666],[0.4590237294768598,0.3654226775360514,0.429898145408475,0.0,0.0,0.0,-0.09360105194080844,0.0,-0.029125584068384835,0.0],[0.5218216255952429,0.543643251190486,0.5218216255952429,0.0,0.0,0.0,0.02182162559524292,0.0,0.0,0.0],[0.8551549589285763,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.20073036209041273,0.23844609301223219,0.21958822755132246,0.0,0.0,0.0,0.037715730921819464,0.0,0.01885786546090974,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.793643251190486,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.21228426907818054,0.21228426907818054,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,-0.14780880120575693,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.20803432056355464,0.3131892794921309,0.42259418693533307,0.0,0.0,0.0,0.10515495892857625,0.0,0.2145598663717784,0.0],[0.3515931732546857,0.3515931732546857,0.22689218602446437,0.0,0.0,0.0,0.0,0.0,-0.12470098723022129,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.29561760241151386,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,-0.1289509357448472,0.0,-0.1289509357448472,0.0],[0.8769765845238192,0.8769765845238192,0.9384882922619097,0.6666666666666666,0.6666666666666666,0.8333333333333334,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.35811871906290943,0.2747853857295761,0.40077256134009015,0.0,0.0,0.16666666666666666,-0.08333333333333333,0.0,0.042653842277180685,0.16666666666666666],[0.555885321018989,0.6173970287570794,0.6392186543523223,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.0,0.17693438527414176,0.07177942634556551,0.0,0.0,0.0,0.17693438527414176,0.0,0.07177942634556551,0.0],[0.8769765845238192,0.8769765845238192,0.7747853857295762,0.6666666666666666,0.6666666666666666,0.5,0.0,0.0,-0.10219119879424306,-0.16666666666666666],[0.9384882922619097,0.8978088012057569,1.0,0.8333333333333334,0.8333333333333334,1.0,-0.04067949105615265,0.0,0.061511707738090414,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5654648767857288,0.5654648767857288,0.5654648767857288,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7103099178571526,0.7321315434523954,0.7103099178571526,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.02182162559524292,0.0,0.0,0.0],[0.5641786884054362,0.5641786884054362,0.4943736132808986,0.0,0.0,0.0,0.0,0.0,-0.06980507512453747,0.0],[0.4756059976441716,0.4756059976441716,0.4756059976441716,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5529215608846557,0.22689218602446437,0.2602677186074751,0.16666666666666666,0.0,0.0,-0.3260293748601914,-0.16666666666666666,-0.29265384227718066,-0.16666666666666666],[0.21228426907818054,0.21228426907818054,0.21228426907818054,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476383,0.692441461309548,0.7539531690476383,0.3333333333333333,0.16666666666666666,0.3333333333333333,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.7539531690476383,0.7539531690476383,0.7539531690476383,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.44441581253057594,0.44441581253057594,0.44441581253057594,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8154648767857289,0.7747853857295762,0.7341058946734235,0.5,0.5,0.5,-0.04067949105615265,0.0,-0.0813589821123053,0.0],[0.48844609301223213,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.5205354372149502,0.5423570628101931,0.568428636920062,0.0,0.0,0.0,0.02182162559524292,0.0,0.047893199705111765,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.19342640361727081,0.19342640361727081,0.19342640361727081,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4537843720489287,0.4537843720489287,0.4537843720489287,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.8144754678724236,0.9166666666666666,1.0,0.6666666666666666,0.8333333333333334,-0.18552453212757639,-0.3333333333333333,-0.08333333333333333,-0.16666666666666666],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5225097884359783,0.4943736132808986,0.5443314140312211,0.16666666666666666,0.0,0.16666666666666666,-0.028136175155079667,-0.16666666666666666,0.02182162559524292,0.0],[0.48844609301223213,0.4372021038816168,0.4384882922619096,0.0,0.0,0.0,-0.051243989130615314,0.0,-0.049957800750322585,0.0],[0.30292156088465577,0.14780880120575693,0.21228426907818054,0.0,0.0,0.0,-0.15511275967889884,0.0,-0.09063729180647524,0.0],[0.40077256134009015,0.2718216255952429,0.2718216255952429,0.0,0.0,0.0,-0.1289509357448472,0.0,-0.1289509357448472,0.0],[0.0644754678724236,0.19342640361727081,0.1289509357448472,0.0,0.0,0.0,0.1289509357448472,0.0,0.0644754678724236,0.0],[1.0,0.9384882922619097,0.9384882922619097,1.0,0.8333333333333334,0.8333333333333334,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4087646826539673,0.3515931732546857,0.3515931732546857,0.0,0.0,0.0,-0.0571715093992817,0.0,-0.0571715093992817,0.0],[0.0,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.1289509357448472,0.0,0.1289509357448472,0.0],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.6051549589285763,0.21958822755132246,0.39780880120575696,0.3333333333333333,0.0,0.3333333333333333,-0.3855667313772539,-0.3333333333333333,-0.2073461577228193,0.0],[0.2579018714896944,0.2579018714896944,0.29858136254584705,0.0,0.0,0.0,0.0,0.0,0.04067949105615265,0.0],[0.2579018714896944,0.2652058299628363,0.32968129783525996,0.0,0.0,0.0,0.007303958473141904,0.0,0.07177942634556551,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4652480292125138,0.4705776364646277,0.4705776364646277,0.0,0.0,0.0,0.0053296072521138715,0.0,0.0053296072521138715,0.0],[0.7321315434523955,0.7205776364646277,0.7205776364646277,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.1289509357448472,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.43187249662950294,0.43187249662950294,0.4609980806978878,0.0,0.0,0.0,0.0,0.0,0.029125584068384825,0.0],[0.9384882922619097,1.0,0.9384882922619097,0.8333333333333334,1.0,0.8333333333333334,0.061511707738090414,0.16666666666666666,0.0,0.0],[0.6706198357143052,0.6706198357143052,0.6706198357143052,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4087646826539674,0.4087646826539674,0.4087646826539674,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.07177942634556551,0.0,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476385,0.692441461309548,0.692441461309548,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.0,0.07177942634556551,0.0,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.36314708024245346,0.36314708024245346,0.36314708024245346,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.6987560108693848,0.8551549589285763,1.0,0.3333333333333333,0.6666666666666666,-0.3012439891306153,-0.6666666666666666,-0.14484504107142374,-0.3333333333333333],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.21228426907818054,0.32237733936211804,0.2579018714896944,0.0,0.0,0.0,0.11009307028393749,0.0,0.04561760241151388,0.0],[0.2747853857295761,0.28208934420271803,0.2747853857295761,0.0,0.0,0.0,0.007303958473141904,0.0,0.0,0.0],[0.19342640361727081,0.30588532101898896,0.3247431864798987,0.0,0.0,0.0,0.11245891740171816,0.0,0.1313167828626279,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.15511275967889884,0.25,0.15511275967889884,0.0,0.16666666666666666,0.0,0.09488724032110114,0.16666666666666666,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.5039531690476383,0.0,0.0,0.0,0.0,0.0,-0.12697658452381919,0.0],[0.33698525630840187,0.33698525630840187,0.33698525630840187,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.48844609301223213,0.4384882922619096,0.2718216255952429,0.16666666666666666,0.16666666666666666,0.0,-0.049957800750322585,0.0,-0.21662446741698926,-0.16666666666666666],[0.692441461309548,0.7539531690476383,0.7539531690476383,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.061511707738090414,0.16666666666666666,0.061511707738090414,0.16666666666666666],[0.8154648767857289,0.7747853857295762,0.8154648767857289,0.5,0.5,0.5,-0.04067949105615265,0.0,0.0,0.0],[0.21958822755132246,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.13625489421798911,0.0,0.13625489421798911,0.0],[0.648798210119062,0.5654648767857288,0.6269765845238192,0.16666666666666666,0.16666666666666666,0.3333333333333333,-0.08333333333333333,0.0,-0.02182162559524292,0.16666666666666666],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.6269765845238192,0.5218216255952429,0.5218216255952429,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.8769765845238192,0.6706198357143052,0.7321315434523955,0.6666666666666666,0.16666666666666666,0.3333333333333333,-0.20635674880951416,-0.5,-0.14484504107142374,-0.3333333333333333],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.07177942634556551,0.0,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.0,0.34853916329616963,0.27675973695060413,0.0,0.0,0.0,0.34853916329616963,0.0,0.27675973695060413,0.0],[0.793643251190486,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.35889713172782756,0.35889713172782756,0.35889713172782756,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.21958822755132246,0.21958822755132246,0.21958822755132246,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5089815302271824,0.5089815302271824,0.4756059976441716,0.0,0.0,0.0,0.0,0.0,-0.03337553258301074,0.0],[0.5308031558224253,0.4914098531465654,0.4841058946734235,0.0,0.0,0.0,-0.03939330267585992,0.0,-0.04669726114900183,0.0],[0.33698525630840187,0.14780880120575693,0.28406369542374604,0.0,0.0,0.0,-0.1891764551026449,0.0,-0.05292156088465578,0.0],[0.45803432056355464,0.4130146311685932,0.43187249662950294,0.0,0.0,0.0,-0.045019689394961364,0.0,-0.026161823934051632,0.0],[1.0,1.0,0.8769765845238192,1.0,1.0,0.6666666666666666,0.0,0.0,-0.12302341547618083,-0.3333333333333333],[0.21533827903669653,0.34656481207514167,0.24871381161970726,0.0,0.0,0.0,0.1312265330384451,0.0,0.03337553258301074,0.0],[1.0,0.9051127596788988,0.9051127596788988,1.0,0.8333333333333334,0.8333333333333334,-0.09488724032110114,-0.16666666666666666,-0.09488724032110114,-0.16666666666666666],[0.13625489421798911,0.07177942634556551,0.21958822755132246,0.0,0.0,0.0,-0.0644754678724236,0.0,0.08333333333333333,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.37766474736455447,0.4755157478199888,0.3131892794921309,0.0,0.0,0.0,0.09785100045543434,0.0,-0.0644754678724236,0.0],[0.29561760241151386,0.37895093574484723,0.37895093574484723,0.0,0.16666666666666666,0.16666666666666666,0.08333333333333333,0.16666666666666666,0.08333333333333333,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5132314787418083,0.4372021038816169,0.3820049457033632,0.0,0.0,0.0,-0.07602937486019143,0.0,-0.1312265330384451,0.0],[0.8144754678724236,0.7122842690781805,0.7122842690781805,0.6666666666666666,0.5,0.5,-0.10219119879424306,-0.16666666666666666,-0.10219119879424306,-0.16666666666666666],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6706198357143051,0.6706198357143051,0.7321315434523954,0.16666666666666666,0.16666666666666666,0.3333333333333333,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.27250978843597823,0.0644754678724236,0.13625489421798911,0.0,0.0,0.0,-0.20803432056355464,0.0,-0.13625489421798911,0.0],[0.8769765845238192,0.7529637601343332,0.7311421345390903,0.6666666666666666,0.5,0.5,-0.12401282438948598,-0.16666666666666666,-0.14583444998472891,-0.16666666666666666],[0.29136765389688796,0.24140985314656538,0.29136765389688796,0.0,0.0,0.0,-0.049957800750322585,0.0,0.0,0.0],[0.7321315434523954,0.8769765845238192,0.8769765845238192,0.3333333333333333,0.6666666666666666,0.6666666666666666,0.14484504107142374,0.3333333333333333,0.14484504107142374,0.3333333333333333],[0.7539531690476383,0.6038687705482836,0.6372443031312943,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.15008439849935482,-0.16666666666666666,-0.11670886591634407,-0.16666666666666666],[0.5277491458639093,0.37994034465815235,0.37994034465815235,0.0,0.0,0.0,-0.14780880120575693,0.0,-0.14780880120575693,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5205354372149502,0.5205354372149502,0.5205354372149502,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7718216255952429,0.7718216255952429,0.7103099178571526,0.5,0.5,0.3333333333333333,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.5654648767857288,0.5654648767857288,0.4487560108693847,0.0,0.0,0.0,0.0,0.0,-0.11670886591634407,0.0],[0.5631892794921308,0.7529637601343332,0.6478088012057569,0.16666666666666666,0.5,0.5,0.1897744806422023,0.3333333333333333,0.08461952171362604,0.3333333333333333],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5218216255952429,0.5218216255952429,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6038687705482836,0.4196304268009999,0.39780880120575696,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.18423834374728368,0.0,-0.2060599693425266,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.9051127596788988,1.0,1.0,0.8333333333333334,0.0,0.0,-0.09488724032110114,-0.16666666666666666],[0.793643251190486,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.648798210119062,0.6299403446581523,0.648798210119062,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.01885786546090973,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476383,0.7539531690476383,0.8154648767857288,0.3333333333333333,0.3333333333333333,0.5,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.8769765845238192,0.8154648767857289,0.8154648767857289,0.6666666666666666,0.5,0.5,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.19342640361727081,0.19342640361727081,0.19342640361727081,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.3102255193577977,0.22689218602446437,0.14355885269113103,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.16666666666666666,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.575732595393204,0.575732595393204,0.575732595393204,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.7539531690476385,0.6517619702533953,0.5902502625153049,0.3333333333333333,0.16666666666666666,0.0,-0.10219119879424306,-0.16666666666666666,-0.16370290653233346,-0.3333333333333333],[0.4821315434523954,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.10515495892857625,0.0,0.10515495892857625,0.0],[0.34123520482302777,0.34123520482302777,0.28406369542374604,0.0,0.0,0.0,0.0,0.0,-0.0571715093992817,0.0],[0.4798559461587975,0.4798559461587975,0.4798559461587975,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.20803432056355464,0.20803432056355464,0.20803432056355464,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5872865023809717,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7103099178571526,0.7718216255952429,0.9166666666666666,0.3333333333333333,0.6666666666666666,0.8333333333333334,0.061511707738090414,0.3333333333333333,0.20635674880951416,0.5],[0.32237733936211804,0.32237733936211804,0.32237733936211804,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8154648767857288,0.8154648767857288,0.7539531690476383,0.5,0.5,0.3333333333333333,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.6051549589285763,0.6051549589285763,0.6051549589285763,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,0.8333333333333334,1.0,1.0,0.8333333333333334,0.0,0.0,-0.16666666666666666,-0.16666666666666666],[0.3144754678724236,0.3862548942179891,0.2529637601343332,0.16666666666666666,0.16666666666666666,0.0,0.07177942634556551,0.0,-0.061511707738090414,-0.16666666666666666],[0.07177942634556551,0.07177942634556551,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,-0.007303958473141904,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8154648767857288,0.8154648767857288,0.8154648767857288,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.4391764551026449,0.4507303620904127,0.4391764551026449,0.0,0.0,0.0,0.011553906987767823,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5654648767857288,0.5654648767857288,0.5654648767857288,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.4653382790366965,0.3820049457033632,0.3820049457033632,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.08333333333333333,0.0],[0.5088912804029996,0.40373632147442334,0.3392608536019997,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.16963042680099985,0.0],[0.35811871906290943,0.35811871906290943,0.35811871906290943,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.29136765389688796,0.29136765389688796,0.22689218602446437,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[0.6706198357143051,0.6706198357143051,0.6706198357143051,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.2652058299628363,0.2652058299628363,0.20073036209041273,0.0,0.0,0.0,0.0,0.0,-0.0644754678724236,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6081187190629095,0.6081187190629095,0.6154226775360514,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.007303958473141904,0.0],[0.4414520523962428,0.4821315434523954,0.4821315434523954,0.0,0.0,0.0,0.04067949105615265,0.0,0.04067949105615265,0.0],[0.0,0.20803432056355464,0.0,0.0,0.0,0.0,0.20803432056355464,0.0,0.0,0.0],[0.0,0.0,0.22689218602446437,0.0,0.0,0.0,0.0,0.0,0.22689218602446437,0.0],[0.4871599046319395,0.4871599046319395,0.4695882275513224,0.0,0.0,0.0,0.0,0.0,-0.017571677080617003,0.0],[0.48281970629313076,0.48281970629313076,0.48281970629313076,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.8769765845238192,0.782089344202718,0.782089344202718,0.6666666666666666,0.5,0.5,-0.09488724032110114,-0.16666666666666666,-0.09488724032110114,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.6487982101190622,0.44145205239624286,0.44145205239624286,0.16666666666666666,0.16666666666666666,0.16666666666666666,-0.2073461577228193,0.0,-0.2073461577228193,0.0],[0.6269765845238192,0.5654648767857289,0.5654648767857289,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.3436010519408084,0.4798559461587975,0.4798559461587975,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.13625489421798911,0.0,0.13625489421798911,0.0],[0.08333333333333333,0.08333333333333333,0.08333333333333333,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.29136765389688796,0.21958822755132246,0.29136765389688796,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.19342640361727081,0.19342640361727081,0.23410589467342346,0.0,0.0,0.0,0.0,0.0,0.04067949105615265,0.0],[0.32968129783525996,0.32968129783525996,0.32968129783525996,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.5218216255952429,0.4841058946734235,0.4841058946734235,0.0,0.0,0.0,-0.03771573092181946,0.0,-0.03771573092181946,0.0],[0.20073036209041273,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,-0.0644754678724236,0.0,-0.0644754678724236,0.0],[0.38685280723454163,0.38685280723454163,0.3941567657076835,0.0,0.0,0.0,0.0,0.0,0.007303958473141904,0.0],[0.0644754678724236,0.2652058299628363,0.2652058299628363,0.0,0.0,0.0,0.20073036209041273,0.0,0.20073036209041273,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0644754678724236,0.16666666666666666,0.16666666666666666,0.0,0.16666666666666666,0.16666666666666666,0.10219119879424306,0.16666666666666666,0.10219119879424306,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.568428636920062,0.568428636920062,0.0,0.0,0.0,-0.04067949105615265,0.0,-0.04067949105615265,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.5539109697979611,0.4372021038816169,0.3320471449530406,0.0,0.0,0.0,-0.11670886591634407,0.0,-0.22186382484492032,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.28406369542374604,0.3558431217693116,0.3558431217693116,0.0,0.0,0.0,0.07177942634556551,0.0,0.07177942634556551,0.0],[0.7539531690476383,0.7321315434523955,0.6696304268009999,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.02182162559524292,0.0,-0.0843227422466385,0.0],[0.3600930702839375,0.15511275967889884,0.21958822755132246,0.0,0.0,0.0,-0.20498031060503863,0.0,-0.14050484273261502,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.34853916329616963,0.34853916329616963,0.4130146311685932,0.0,0.0,0.0,0.0,0.0,0.0644754678724236,0.0],[0.7539531690476385,0.692441461309548,0.692441461309548,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.5872865023809717,0.0,0.0,0.0,0.0,0.0,-0.02182162559524292,0.0],[0.7539531690476385,0.6051549589285763,0.5,0.3333333333333333,0.3333333333333333,0.3333333333333333,-0.1487982101190621,0.0,-0.25395316904763837,0.0],[0.0644754678724236,0.24140985314656538,0.17693438527414176,0.0,0.0,0.0,0.17693438527414176,0.0,0.11245891740171816,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.3558431217693116,0.3247431864798987,0.3247431864798987,0.0,0.0,0.0,-0.03109993528941286,0.0,-0.03109993528941286,0.0],[0.49871381161970724,0.5102677186074751,0.4269343852741418,0.0,0.0,0.0,0.011553906987767823,0.0,-0.07177942634556551,0.0],[0.6269765845238192,0.6269765845238192,0.46030991785715253,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,-0.16666666666666666,-0.16666666666666666],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6051549589285763,0.6051549589285763,0.7718216255952429,0.3333333333333333,0.3333333333333333,0.5,0.0,0.0,0.16666666666666666,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5644754678724236,0.5529215608846557,0.4914098531465654,0.16666666666666666,0.16666666666666666,0.0,-0.011553906987767823,0.0,-0.07306561472585824,-0.16666666666666666],[0.13625489421798911,0.13625489421798911,0.13625489421798911,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.5039531690476383,0.5039531690476383,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.17693438527414176,0.17693438527414176,0.17693438527414176,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.36739702875707936,0.21958822755132246,0.3102255193577977,0.0,0.0,0.0,-0.14780880120575693,0.0,-0.05717150939928169,0.0],[0.43492650658801896,0.3820049457033632,0.4537843720489287,0.0,0.0,0.0,-0.05292156088465578,0.0,0.01885786546090973,0.0],[0.13625489421798911,0.0644754678724236,0.13625489421798911,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.38921865435232234,0.30588532101898896,0.2602677186074751,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.1289509357448472,0.0],[0.6091081279762146,0.6590659287265371,0.6590659287265371,0.0,0.16666666666666666,0.16666666666666666,0.049957800750322585,0.16666666666666666,0.049957800750322585,0.16666666666666666],[0.2579018714896944,0.22689218602446437,0.29136765389688796,0.0,0.0,0.0,-0.03100968546523007,0.0,0.033465782407193535,0.0],[0.5872865023809717,0.6091081279762146,0.6706198357143051,0.0,0.0,0.16666666666666666,0.02182162559524292,0.0,0.08333333333333333,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.8154648767857289,1.0,1.0,0.5,1.0,1.0,0.18453512321427123,0.5,0.18453512321427123,0.5],[0.3320471449530406,0.15511275967889884,0.22689218602446437,0.0,0.0,0.0,-0.17693438527414176,0.0,-0.10515495892857625,0.0],[0.9384882922619097,0.9166666666666666,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,-0.02182162559524292,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.21958822755132246,0.30292156088465577,0.30292156088465577,0.0,0.0,0.0,0.08333333333333333,0.0,0.08333333333333333,0.0],[0.48114213453909027,0.3862548942179891,0.3217794263455655,0.0,0.0,0.0,-0.09488724032110114,0.0,-0.15936270819352474,0.0],[0.4160686411271093,0.4160686411271093,0.4160686411271093,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.4841058946734235,0.15511275967889884,0.15511275967889884,0.0,0.0,0.0,-0.3289931349945246,0.0,-0.3289931349945246,0.0],[0.34853916329616963,0.4536941222247459,0.3703607888914126,0.0,0.0,0.0,0.10515495892857625,0.0,0.02182162559524292,0.0],[0.3747009872302213,0.3247431864798987,0.3747009872302213,0.0,0.0,0.0,-0.049957800750322585,0.0,0.0,0.0],[1.0,1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.8154648767857289,0.6769343852741417,0.7718216255952429,0.5,0.5,0.6666666666666666,-0.138530491511587,0.0,-0.04364325119048584,0.16666666666666666],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,0.9051127596788988,1.0,1.0,0.8333333333333334,1.0,-0.09488724032110114,-0.16666666666666666,0.0,0.0],[0.2529637601343332,0.16963042680099985,0.23410589467342346,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.01885786546090973,0.0],[0.434926506588019,0.434926506588019,0.434926506588019,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6884882922619097,0.6269765845238192,0.6269765845238192,0.3333333333333333,0.16666666666666666,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,-0.061511707738090414,-0.16666666666666666],[0.43492650658801896,0.43492650658801896,0.40382657129860605,0.0,0.0,0.0,0.0,0.0,-0.03109993528941286,0.0],[0.6706198357143052,0.8551549589285763,0.8551549589285763,0.16666666666666666,0.6666666666666666,0.6666666666666666,0.18453512321427123,0.5,0.18453512321427123,0.5],[0.0,0.2747853857295761,0.0,0.0,0.0,0.0,0.2747853857295761,0.0,0.0,0.0],[0.8154648767857288,0.6091081279762146,0.7539531690476383,0.5,0.0,0.3333333333333333,-0.20635674880951416,-0.5,-0.061511707738090414,-0.16666666666666666],[0.23410589467342346,0.3392608536019997,0.3131892794921309,0.0,0.0,0.0,0.10515495892857625,0.0,0.07908338481870741,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.5218216255952429,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,-0.011553906987767823,0.0,-0.011553906987767823,0.0],[0.6309297535714576,0.6309297535714576,0.6309297535714576,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.49871381161970724,0.49871381161970724,0.49871381161970724,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7103099178571526,0.6696304268009999,0.6081187190629095,0.5,0.5,0.3333333333333333,-0.04067949105615265,0.0,-0.10219119879424306,-0.16666666666666666],[0.6091081279762146,0.6091081279762146,0.553910969797961,0.0,0.0,0.0,0.0,0.0,-0.055197158178253665,0.0],[0.17693438527414176,0.07177942634556551,0.17693438527414176,0.0,0.0,0.0,-0.10515495892857625,0.0,0.0,0.0],[0.32968129783525996,0.32968129783525996,0.32968129783525996,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.34853916329616963,0.34853916329616963,0.34853916329616963,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7539531690476385,0.7539531690476385,0.7539531690476385,0.3333333333333333,0.3333333333333333,0.3333333333333333,0.0,0.0,0.0,0.0],[0.16963042680099985,0.16963042680099985,0.16963042680099985,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.692441461309548,0.6309297535714576,0.4821315434523954,0.16666666666666666,0.0,0.16666666666666666,-0.061511707738090414,-0.16666666666666666,-0.2103099178571525,0.0],[0.4110402799475652,0.6154226775360514,0.5132314787418083,0.0,0.3333333333333333,0.16666666666666666,0.20438239758848611,0.3333333333333333,0.10219119879424306,0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.7539531690476385,0.8154648767857289,0.8333333333333334,0.3333333333333333,0.5,-0.18453512321427123,-0.5,-0.12302341547618083,-0.3333333333333333],[0.1289509357448472,0.1289509357448472,0.22689218602446437,0.0,0.0,0.0,0.0,0.0,0.09794125027961716,0.0],[0.648798210119062,0.648798210119062,0.648798210119062,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[0.5102677186074751,0.5102677186074751,0.5102677186074751,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.1289509357448472,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4695882275513224,0.5102677186074751,0.4580343205635546,0.0,0.0,0.0,0.04067949105615265,0.0,-0.011553906987767823,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.0,0.14780880120575693,0.08333333333333333,0.0,0.0,0.0,0.14780880120575693,0.0,0.08333333333333333,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.20073036209041273,0.13625489421798911,0.21958822755132246,0.0,0.0,0.0,-0.0644754678724236,0.0,0.01885786546090973,0.0],[0.0,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.1289509357448472,0.0,0.1289509357448472,0.0],[0.3862548942179891,0.30292156088465577,0.23114213453909027,0.0,0.0,0.0,-0.08333333333333333,0.0,-0.15511275967889884,0.0],[0.49871381161970724,0.28208934420271803,0.3436010519408084,0.0,0.0,0.0,-0.21662446741698926,0.0,-0.15511275967889884,0.0],[0.793643251190486,0.793643251190486,0.793643251190486,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5654648767857288,0.5872865023809717,0.5872865023809717,0.0,0.0,0.0,0.02182162559524292,0.0,0.02182162559524292,0.0],[0.13625489421798911,0.14780880120575693,0.13625489421798911,0.0,0.0,0.0,0.011553906987767823,0.0,0.0,0.0],[0.21228426907818054,0.23114213453909027,0.23114213453909027,0.0,0.0,0.0,0.01885786546090973,0.0,0.01885786546090973,0.0],[0.37766474736455447,0.37766474736455447,0.44944417371011997,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0],[0.3102255193577977,0.4372021038816169,0.40382657129860616,0.0,0.0,0.0,0.12697658452381919,0.0,0.09360105194080844,0.0],[0.0,0.0644754678724236,0.0,0.0,0.0,0.0,0.0644754678724236,0.0,0.0,0.0],[0.692441461309548,0.9384882922619097,1.0,0.16666666666666666,0.8333333333333334,1.0,0.24604683095236166,0.6666666666666666,0.3075585386904521,0.8333333333333334],[0.42337259960025114,0.42337259960025114,0.434926506588019,0.0,0.0,0.0,0.0,0.0,0.011553906987767823,0.0],[0.434926506588019,0.34428921478154373,0.42031858964173513,0.0,0.0,0.0,-0.09063729180647524,0.0,-0.014607916946283809,0.0],[0.4580343205635546,0.29136765389688796,0.30292156088465577,0.0,0.0,0.0,-0.16666666666666666,0.0,-0.15511275967889884,0.0],[0.5102677186074751,0.5029637601343332,0.4196304268009999,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.09063729180647524,0.0],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.6091081279762146,0.6091081279762146,0.6091081279762146,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.9384882922619097,0.8769765845238192,0.8333333333333334,0.8333333333333334,0.6666666666666666,0.0,0.0,-0.061511707738090414,-0.16666666666666666],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.07177942634556551,0.0,0.0,0.0,0.0,0.07177942634556551,0.0,0.0,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.429898145408475,0.4372021038816169,0.4372021038816169,0.0,0.0,0.0,0.007303958473141904,0.0,0.007303958473141904,0.0],[0.9384882922619097,0.793643251190486,0.793643251190486,0.8333333333333334,0.5,0.5,-0.14484504107142374,-0.3333333333333333,-0.14484504107142374,-0.3333333333333333],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7602677186074751,0.9051127596788988,0.8217794263455654,0.5,0.8333333333333334,0.6666666666666666,0.14484504107142374,0.3333333333333333,0.061511707738090414,0.16666666666666666],[0.8154648767857289,0.8154648767857289,0.8154648767857289,0.5,0.5,0.5,0.0,0.0,0.0,0.0],[0.4756059976441716,0.29364325119048584,0.29364325119048584,0.0,0.0,0.0,-0.1819627464536858,0.0,-0.1819627464536858,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.43067655807339306,0.3704510387155954,0.29136765389688796,0.0,0.0,0.0,-0.060225519357797686,0.0,-0.1393089041765051,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,0.9384882922619097,1.0,1.0,0.8333333333333334,1.0,-0.061511707738090414,-0.16666666666666666,0.0,0.0],[0.6091081279762146,0.5039531690476383,0.6091081279762146,0.0,0.0,0.0,-0.10515495892857625,0.0,0.0,0.0],[0.692441461309548,0.692441461309548,0.692441461309548,0.16666666666666666,0.16666666666666666,0.16666666666666666,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.08333333333333333,0.23114213453909027,0.30292156088465577,0.0,0.0,0.0,0.14780880120575693,0.0,0.21958822755132246,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.7539531690476383,0.8769765845238192,0.8333333333333334,0.3333333333333333,0.6666666666666666,-0.18453512321427123,-0.5,-0.061511707738090414,-0.16666666666666666],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.6706198357143051,0.6884882922619097,0.648798210119062,0.16666666666666666,0.3333333333333333,0.16666666666666666,0.017868456547604567,0.16666666666666666,-0.02182162559524292,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.5872865023809717,0.692441461309548,0.6706198357143052,0.0,0.16666666666666666,0.16666666666666666,0.10515495892857625,0.16666666666666666,0.08333333333333333,0.16666666666666666],[0.14780880120575693,0.14780880120575693,0.2529637601343332,0.0,0.0,0.0,0.0,0.0,0.10515495892857625,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.7321315434523954,0.8362970934676666,0.8362970934676666,0.3333333333333333,0.6666666666666666,0.6666666666666666,0.1041655500152711,0.3333333333333333,0.1041655500152711,0.3333333333333333],[0.20073036209041273,0.1289509357448472,0.20073036209041273,0.0,0.0,0.0,-0.07177942634556551,0.0,0.0,0.0],[0.10515495892857625,0.10515495892857625,0.10515495892857625,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4160686411271093,0.4160686411271093,0.434926506588019,0.0,0.0,0.0,0.0,0.0,0.01885786546090973,0.0],[0.47689218602446437,0.4695882275513224,0.4695882275513224,0.0,0.0,0.0,-0.007303958473141904,0.0,-0.007303958473141904,0.0],[0.5059275202686665,0.6392186543523223,0.6392186543523223,0.16666666666666666,0.3333333333333333,0.3333333333333333,0.13329113408365592,0.16666666666666666,0.13329113408365592,0.16666666666666666],[0.7539531690476383,0.7539531690476383,0.8154648767857288,0.3333333333333333,0.3333333333333333,0.5,0.0,0.0,0.061511707738090414,0.16666666666666666],[0.21533827903669653,0.21533827903669653,0.21533827903669653,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.4943736132808985,0.38921865435232234,0.38921865435232234,0.0,0.0,0.0,-0.10515495892857625,0.0,-0.10515495892857625,0.0],[0.5132314787418083,0.34656481207514167,0.3131892794921309,0.0,0.0,0.0,-0.16666666666666666,0.0,-0.2000421992496774,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.48844609301223213,0.29136765389688796,0.29867161237002987,0.0,0.0,0.0,-0.1970784391153442,0.0,-0.1897744806422023,0.0],[0.7602677186074751,0.4653382790366965,0.3102255193577977,0.5,0.16666666666666666,0.16666666666666666,-0.29492943957077855,-0.3333333333333333,-0.4500421992496774,-0.3333333333333333],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.4798559461587975,0.3820049457033632,0.4683020391710297,0.0,0.16666666666666666,0.0,-0.09785100045543434,0.16666666666666666,-0.011553906987767823,0.0],[0.23844609301223219,0.28406369542374604,0.28406369542374604,0.0,0.0,0.0,0.045617602411513865,0.0,0.045617602411513865,0.0],[0.24140985314656538,0.24140985314656538,0.16963042680099985,0.0,0.0,0.0,0.0,0.0,-0.07177942634556551,0.0],[0.07177942634556551,0.07177942634556551,0.07177942634556551,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.1289509357448472,0.1289509357448472,0.0,0.0,0.0,0.1289509357448472,0.0,0.1289509357448472,0.0],[0.9384882922619097,0.9384882922619097,0.9384882922619097,0.8333333333333334,0.8333333333333334,0.8333333333333334,0.0,0.0,0.0,0.0],[0.9384882922619097,0.75,0.9166666666666666,0.8333333333333334,0.6666666666666666,0.8333333333333334,-0.18848829226190958,-0.16666666666666666,-0.02182162559524292,0.0],[0.8769765845238192,0.8769765845238192,0.8769765845238192,0.6666666666666666,0.6666666666666666,0.6666666666666666,0.0,0.0,0.0,0.0],[0.07177942634556551,0.17693438527414176,0.17693438527414176,0.0,0.0,0.0,0.10515495892857625,0.0,0.10515495892857625,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.9384882922619097,0.7539531690476385,0.8154648767857289,0.8333333333333334,0.3333333333333333,0.5,-0.18453512321427123,-0.5,-0.12302341547618083,-0.3333333333333333],[0.564178688405436,0.564178688405436,0.5975542209884468,0.0,0.0,0.0,0.0,0.0,0.03337553258301074,0.0],[0.20803432056355464,0.20803432056355464,0.27981374690912014,0.0,0.0,0.0,0.0,0.0,0.07177942634556551,0.0],[0.0644754678724236,0.0644754678724236,0.0644754678724236,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[0.0,0.07177942634556551,0.13625489421798911,0.0,0.0,0.0,0.07177942634556551,0.0,0.13625489421798911,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0],[0.44648041357578677,0.44648041357578677,0.45803432056355464,0.0,0.0,0.0,0.0,0.0,0.011553906987767823,0.0],[0.4653382790366965,0.3558431217693116,0.4695882275513224,0.0,0.0,0.0,-0.10949515726738497,0.0,0.004249948514625919,0.0],[1.0,1.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,0.0]]}}


==> anc/statistical_supplement/hard_audit_confirmation.json <==
{
  "independent_unit": "latent evidence panel; rendered variants are repeated measurements",
  "models": [
    {
      "by_decision": {
        "direct": {
          "accuracy": 0.30708661417322836,
          "brier_mean": 0.865255056494061,
          "cases": 254,
          "confidence_mean": 0.5412156839015791,
          "ece_10": 0.2404336014591982,
          "entropy_mean": 1.2341183033376617,
          "feature_variance": {
            "correct": 0.21278442556885113,
            "entropy": 0.09785730828254437,
            "valid_mass": 0.07644341943690512
          },
          "valid_mass_mean": 0.2601630681873176
        },
        "pairwise": {
          "accuracy": 0.21705426356589147,
          "brier_mean": 1.0791291569703434,
          "cases": 258,
          "confidence_mean": 0.6932896796946222,
          "ece_10": 0.47623541612873077,
          "entropy_mean": 0.713344914543364,
          "feature_variance": {
            "correct": 0.16994171023375998,
            "entropy": 0.07142625681295715,
            "valid_mass": 0.05573525590680547
          },
          "valid_mass_mean": 0.2525135296804063
        }
      },
      "by_group_size": {
        "16": {
          "accuracy": 0.2734375,
          "brier_mean": 0.9684042449780716,
          "cases": 128,
          "confidence_mean": 0.6229500912499427,
          "ece_10": 0.3571556802618006,
          "entropy_mean": 0.9714186154148359,
          "feature_variance": {
            "correct": 0.19866943359375,
            "entropy": 0.16136557305245147,
            "valid_mass": 0.06352174248005685
          },
          "valid_mass_mean": 0.2611842584804563
        },
        "32": {
          "accuracy": 0.24806201550387597,
          "brier_mean": 0.9773803579827444,
          "cases": 129,
          "confidence_mean": 0.6220856769592307,
          "ece_10": 0.38488282214533626,
          "entropy_mean": 0.9542375698132689,
          "feature_variance": {
            "correct": 0.18652725196803077,
            "entropy": 0.14116241708781863,
            "valid_mass": 0.06596065509207717
          },
          "valid_mass_mean": 0.2632322916244997
        },
        "64": {
          "accuracy": 0.2926829268292683,
          "brier_mean": 0.9705119767227897,
          "cases": 123,
          "confidence_mean": 0.6145408168938583,
          "ece_10": 0.3434300035175166,
          "entropy_mean": 0.9822138127975308,
          "feature_variance": {
            "correct": 0.2070196311719215,
            "entropy": 0.15274090212573488,
            "valid_mass": 0.06393333242535934
          },
          "valid_mass_mean": 0.2535143316329229
        },
        "8": {
          "accuracy": 0.23484848484848486,
          "brier_mean": 0.9756009407118922,
          "cases": 132,
          "confidence_mean": 0.6118358832313305,
          "ece_10": 0.3769873983828456,
          "entropy_mean": 0.9792311268700534,
          "feature_variance": {
            "correct": 0.17969467401285583,
            "entropy": 0.1536631483867608,
            "valid_mass": 0.0703006397864462
          },
          "valid_mass_mean": 0.24741739758496303
        }
      },
      "by_regime": {
        "dense_near_tie": {
          "accuracy": 0.2549019607843137,
          "brier_mean": 1.0136944336439635,
          "cases": 102,
          "confidence_mean": 0.6106021265094439,
          "ece_10": 0.3656447179480856,
          "entropy_mean": 0.9740107086363234,
          "feature_variance": {
            "correct": 0.18992695117262592,
            "entropy": 0.1284570424950808,
            "valid_mass": 0.0705093048575586
          },
          "valid_mass_mean": 0.2367467223630296
        },
        "one_count": {
          "accuracy": 0.2524271844660194,
          "brier_mean": 0.9754786289342496,
          "cases": 103,
          "confidence_mean": 0.5759222792531508,
          "ece_10": 0.32349509478713134,
          "entropy_mean": 1.0268443638855407,
          "feature_variance": {
            "correct": 0.18870770100857762,
            "entropy": 0.11299364463740284,
            "valid_mass": 0.0547960093206637
          },
          "valid_mass_mean": 0.23841804621332885
        },
        "sparse": {
          "accuracy": 0.21359223300970873,
          "brier_mean": 1.0728620458244384,
          "cases": 103,
          "confidence_mean": 0.6596816755340594,
          "ece_10": 0.4548493897521736,
          "entropy_mean": 0.918298742633378,
          "feature_variance": {
            "correct": 0.16797059100763503,
            "entropy": 0.20620762252094055,
            "valid_mass": 0.06319103227332816
          },
          "valid_mass_mean": 0.2317152282941516
        },
        "tie": {
          "accuracy": 0.41346153846153844,
          "brier_mean": 0.6091110197306184,
          "cases": 104,
          "confidence_mean": 0.5652984179476958,
          "ece_10": 0.1808535394438726,
          "entropy_mean": 1.0668290130686933,
          "feature_variance": {
            "correct": 0.24251109467455623,
            "entropy": 0.09466119149746476,
            "valid_mass": 0.06559009884056528
          },
          "valid_mass_mean": 0.39269129447080114
        },
        "zero_mixed": {
          "accuracy": 0.17,
          "brier_mean": 1.2046663906402661,
          "cases": 100,
          "confidence_mean": 0.6799786135860734,
          "ece_10": 0.5099786135860733,
          "entropy_mean": 0.8685998738845631,
          "feature_variance": {
            "correct": 0.1411,
            "entropy": 0.1955913253902217,
            "valid_mass": 0.049587184979046614
          },
          "valid_mass_mean": 0.1781812239686068
        }
      },
      "by_representation": {
        "digits": {
          "accuracy": 0.24404761904761904,
          "brier_mean": 1.0499384476690194,
          "cases": 168,
          "confidence_mean": 0.6820466397557169,
          "ece_10": 0.4379990207080978,
          "entropy_mean": 0.8333283652516144,
          "feature_variance": {
            "correct": 0.18448837868480725,
            "entropy": 0.15428230459267991,
            "valid_mass": 0.07916053763677658
          },
          "valid_mass_mean": 0.2537787612919534
        },
        "interaction_rows": {
          "accuracy": 0.3081395348837209,
          "brier_mean": 0.859064925341304,
          "cases": 172,
          "confidence_mean": 0.5646629159518681,
          "ece_10": 0.269341716999266,
          "entropy_mean": 1.1115027195084886,
          "feature_variance": {
            "correct": 0.21318956192536506,
            "entropy": 0.14933936462199193,
            "valid_mass": 0.05904431132334342
          },
          "valid_mass_mean": 0.28548479664767273
        },
        "number_words": {
          "accuracy": 0.23255813953488372,
          "brier_mean": 1.0118679097717473,
          "cases": 172,
          "confidence_mean": 0.6083236281949528,
          "ece_10": 0.375765488660069,
          "entropy_mean": 0.9670430458268766,
          "feature_variance": {
            "correct": 0.17847485127095727,
            "entropy": 0.11516256358306931,
            "valid_mass": 0.058599198674988556
          },
          "valid_mass_mean": 0.22960286660857915
        }
      },
      "equivalence_and_swap": {
        "direct_all_representations_correct": 0.16901408450704225,
        "direct_exact_label_agreement": 0.28169014084507044,
        "pairwise_all_representations_correct": 0.21052631578947367,
        "pairwise_exact_label_agreement": 0.6491228070175439,
        "pairwise_swap_agreement": 0.6613418530351438,
        "panels": 128
      },
      "model": "qwen25_1p5b",
      "primary": {
        "accuracy": 0.26171875,
        "brier_mean": 0.9730275524371876,
        "cases": 512,
        "confidence_mean": 0.6178467208441673,
        "ece_10": 0.3583055703053719,
        "entropy_mean": 0.9716973378905351,
        "feature_variance": {
          "correct": 0.1932220458984375,
          "entropy": 0.1523356286133171,
          "valid_mass": 0.06602307437503328
        },
        "valid_mass_mean": 0.25630841792406933
      },
      "split": "confirmation"
    },
    {
      "by_decision": {
        "direct": {
          "accuracy": 0.41338582677165353,
          "brier_mean": 0.9168099364070442,
          "cases": 254,
          "confidence_mean": 0.7788179252615745,
          "ece_10": 0.37097249483548644,
          "entropy_mean": 0.5805811119986197,
          "feature_variance": {
            "correct": 0.24249798499597,
            "entropy": 0.20003438003699608,
            "valid_mass": 0.16056557686947293
          },
          "valid_mass_mean": 0.3988008357537682
        },
        "pairwise": {
          "accuracy": 0.4108527131782946,
          "brier_mean": 1.0118051435354485,
          "cases": 258,
          "confidence_mean": 0.8584991330826861,
          "ece_10": 0.4578854441063662,
          "entropy_mean": 0.3424493146743175,
          "feature_variance": {
            "correct": 0.24205276125232858,
            "entropy": 0.09737812443208466,
            "valid_mass": 0.16623279871766347
          },
          "valid_mass_mean": 0.39406126365896127
        }
      },
      "by_group_size": {
        "16": {
          "accuracy": 0.3828125,
          "brier_mean": 0.9699197069248467,
          "cases": 128,
          "confidence_mean": 0.8000520189717957,
          "ece_10": 0.42238473461449166,
          "entropy_mean": 0.5044510362891667,
          "feature_variance": {
            "correct": 0.23626708984375,
            "entropy": 0.1390597073361328,
            "valid_mass": 0.15174409316209223
          },
          "valid_mass_mean": 0.377906807356411
        },
        "32": {
          "accuracy": 0.4496124031007752,
          "brier_mean": 0.9053051360044022,
          "cases": 129,
          "confidence_mean": 0.82272263879119,
          "ece_10": 0.3731102356904148,
          "entropy_mean": 0.4395883079456844,
          "feature_variance": {
            "correct": 0.24746109007872122,
            "entropy": 0.1792744073652207,
            "valid_mass": 0.18194279620072082
          },
          "valid_mass_mean": 0.4370791661534997
        },
        "64": {
          "accuracy": 0.37398373983739835,
          "brier_mean": 1.0674364773667109,
          "cases": 123,
          "confidence_mean": 0.8414111224171953,
          "ece_10": 0.4881465387821373,
          "entropy_mean": 0.41130587729432627,
          "feature_variance": {
            "correct": 0.2341199021746315,
            "entropy": 0.13434951551046256,
            "valid_mass": 0.16380340526328188
          },
          "valid_mass_mean": 0.35820306403444163
        },
        "8": {
          "accuracy": 0.4393939393939394,
          "brier_mean": 0.9218687813066762,
          "cases": 132,
          "confidence_mean": 0.8127354731970041,
          "ece_10": 0.39727821955591436,
          "entropy_mean": 0.484486957245565,
          "feature_variance": {
            "correct": 0.24632690541781452,
            "entropy": 0.18986361271588345,
            "valid_mass": 0.15281060331453405
          },
          "valid_mass_mean": 0.41021937616523274
        }
      },
      "by_regime": {
        "dense_near_tie": {
          "accuracy": 0.39215686274509803,
          "brier_mean": 1.0259206175926827,
          "cases": 102,
          "confidence_mean": 0.8190574222951879,
          "ece_10": 0.4391910658401552,
          "entropy_mean": 0.47302753291961014,
          "feature_variance": {
            "correct": 0.23836985774702038,
            "entropy": 0.15195385201388448,
            "valid_mass": 0.1632950175497671
          },
          "valid_mass_mean": 0.3580396038918641
        },
        "one_count": {
          "accuracy": 0.32038834951456313,
          "brier_mean": 1.0499570656663284,
          "cases": 103,
          "confidence_mean": 0.8069517972475314,
          "ece_10": 0.48656344773296833,
          "entropy_mean": 0.4843713371174976,
          "feature_variance": {
            "correct": 0.21773965500989725,
            "entropy": 0.1690793347317269,
            "valid_mass": 0.14746475852766958
          },
          "valid_mass_mean": 0.341526770023329
        },
        "sparse": {
          "accuracy": 0.5728155339805825,
          "brier_mean": 0.6865249549936947,
          "cases": 103,
          "confidence_mean": 0.8492434474354078,
          "ece_10": 0.28439265998493896,
          "entropy_mean": 0.40256200861229724,
          "feature_variance": {
            "correct": 0.24469789801112263,
            "entropy": 0.12398554523649002,
            "valid_mass": 0.1705552181180197
          },
          "valid_mass_mean": 0.5455686059724169
        },
        "tie": {
          "accuracy": 0.34615384615384615,
          "brier_mean": 1.129720626883672,
          "cases": 104,
          "confidence_mean": 0.8156174101869894,
          "ece_10": 0.4976867271071249,
          "entropy_mean": 0.45573319744500274,
          "feature_variance": {
            "correct": 0.22633136094674555,
            "entropy": 0.20042105740368754,
            "valid_mass": 0.14327354025875313
          },
          "valid_mass_mean": 0.3371618903880792
        },
        "zero_mixed": {
          "accuracy": 0.43,
          "brier_mean": 0.9292295456119705,
          "cases": 100,
          "confidence_mean": 0.8035635141587414,
          "ece_10": 0.384216311897583,
          "entropy_mean": 0.48820330131373946,
          "feature_variance": {
            "correct": 0.2451,
            "entropy": 0.16161984850354252,
            "valid_mass": 0.1624357707625054
          },
          "valid_mass_mean": 0.4000751838057693
        }
      },
      "by_representation": {
        "digits": {
          "accuracy": 0.39285714285714285,
          "brier_mean": 1.0329426376690158,
          "cases": 168,
          "confidence_mean": 0.8727159246411289,
          "ece_10": 0.4798587817839861,
          "entropy_mean": 0.3098720742168995,
          "feature_variance": {
            "correct": 0.2385204081632653,
            "entropy": 0.0765177887092827,
            "valid_mass": 0.17598117675843788
          },
          "valid_mass_mean": 0.39741036587118617
        },
        "interaction_rows": {
          "accuracy": 0.4069767441860465,
          "brier_mean": 0.9138747079411383,
          "cases": 172,
          "confidence_mean": 0.7420482803189149,
          "ece_10": 0.351005095306147,
          "entropy_mean": 0.6741626975537092,
          "feature_variance": {
            "correct": 0.24134667387777176,
            "entropy": 0.23102134773982605,
            "valid_mass": 0.13752341855503988
          },
          "valid_mass_mean": 0.3706234334338907
        },
        "number_words": {
          "accuracy": 0.436046511627907,
          "brier_mean": 0.9488060347980495,
          "cases": 172,
          "confidence_mean": 0.8433950569605227,
          "ece_10": 0.4073485453326158,
          "entropy_mean": 0.3942153092206177,
          "feature_variance": {
            "correct": 0.24590995132504057,
            "entropy": 0.10569842671909076,
            "valid_mass": 0.17578637782107517
          },
          "valid_mass_mean": 0.42122701330512
        }
      },
      "equivalence_and_swap": {
        "direct_all_representations_correct": 0.16901408450704225,
        "direct_exact_label_agreement": 0.18309859154929578,
        "pairwise_all_representations_correct": 0.22807017543859648,
        "pairwise_exact_label_agreement": 0.42105263157894735,
        "pairwise_swap_agreement": 0.41214057507987223,
        "panels": 128
      },
      "model": "qwen25_3b",
      "primary": {
        "accuracy": 0.412109375,
        "brier_mean": 0.9646786149990917,
        "cases": 512,
        "confidence_mean": 0.8189697838901815,
        "ece_10": 0.4096089648897394,
        "entropy_mean": 0.46058501100317056,
        "feature_variance": {
          "correct": 0.24227523803710938,
          "entropy": 0.16248107418392846,
          "valid_mass": 0.16342694092205667
        },
        "valid_mass_mean": 0.3964125357528694
      },
      "split": "confirmation"
    },
    {
      "by_decision": {
        "direct": {
          "accuracy": 0.7283464566929134,
          "brier_mean": 0.5713176613094099,
          "cases": 254,
          "confidence_mean": 0.9675470198217891,
          "ece_10": 0.24581004516868696,
          "entropy_mean": 0.09484687773246238,
          "feature_variance": {
            "correct": 0.19785789571579143,
            "entropy": 0.039978962017732204,
            "valid_mass": 0.18246661366816289
          },
          "valid_mass_mean": 0.7303046201900184
        },
        "pairwise": {
          "accuracy": 0.44573643410852715,
          "brier_mean": 1.0695412557341981,
          "cases": 258,
          "confidence_mean": 0.9628917982919029,
          "ece_10": 0.522760469831693,
          "entropy_mean": 0.09388372476218265,
          "feature_variance": {
            "correct": 0.24705546541674178,
            "entropy": 0.036186671340220286,
            "valid_mass": 0.22628112124321575
          },
          "valid_mass_mean": 0.437739358661395
        }
      },
      "by_group_size": {
        "16": {
          "accuracy": 0.59375,
          "brier_mean": 0.8145297113717891,
          "cases": 128,
          "confidence_mean": 0.9700900475118478,
          "ece_10": 0.3897427677693567,
          "entropy_mean": 0.088022175584899,
          "feature_variance": {
            "correct": 0.2412109375,
            "entropy": 0.02991311945211895,
            "valid_mass": 0.22825787589739613
          },
          "valid_mass_mean": 0.591428687154438
        },
        "32": {
          "accuracy": 0.5426356589147286,
          "brier_mean": 0.9050163597796932,
          "cases": 129,
          "confidence_mean": 0.9551304941466581,
          "ece_10": 0.41855046031907306,
          "entropy_mean": 0.11245028774719265,
          "feature_variance": {
            "correct": 0.24818220058890691,
            "entropy": 0.046005724253361586,
            "valid_mass": 0.22831111660838416
          },
          "valid_mass_mean": 0.5355622420163015
        },
        "64": {
          "accuracy": 0.5772357723577236,
          "brier_mean": 0.8145846581562899,
          "cases": 123,
          "confidence_mean": 0.9564433258542971,
          "ece_10": 0.3843148857419007,
          "entropy_mean": 0.11423611108899506,
          "feature_variance": {
            "correct": 0.2440346354683059,
            "entropy": 0.04926739173614296,
            "valid_mass": 0.22100262218096645
          },
          "valid_mass_mean": 0.5849828829320722
        },
        "8": {
          "accuracy": 0.6287878787878788,
          "brier_mean": 0.7564810873607587,
          "cases": 132,
          "confidence_mean": 0.9784631673297837,
          "ece_10": 0.36005877966493544,
          "entropy_mean": 0.06431167177641857,
          "feature_variance": {
            "correct": 0.23341368227731865,
            "entropy": 0.02615375844398788,
            "valid_mass": 0.22242652534621493
          },
          "valid_mass_mean": 0.6188699415635509
        }
      },
      "by_regime": {
        "dense_near_tie": {
          "accuracy": 0.5588235294117647,
          "brier_mean": 0.8476434537540722,
          "cases": 102,
          "confidence_mean": 0.9764022930147027,
          "ece_10": 0.417578763602938,
          "entropy_mean": 0.08391986560177273,
          "feature_variance": {
            "correct": 0.24653979238754326,
            "entropy": 0.026673128719670626,
            "valid_mass": 0.236354676324044
          },
          "valid_mass_mean": 0.5555841707622852
        },
        "one_count": {
          "accuracy": 0.5728155339805825,
          "brier_mean": 0.7936598670290724,
          "cases": 103,
          "confidence_mean": 0.9693550419227179,
          "ece_10": 0.39653950794213544,
          "entropy_mean": 0.08115139464807039,
          "feature_variance": {
            "correct": 0.24469789801112263,
            "entropy": 0.0319326080811269,
            "valid_mass": 0.23133859727614353
          },
          "valid_mass_mean": 0.5803749586258334
        },
        "sparse": {
          "accuracy": 0.7281553398058253,
          "brier_mean": 0.4962934038674141,
          "cases": 103,
          "confidence_mean": 0.9388596412070563,
          "ece_10": 0.2373934829378464,
          "entropy_mean": 0.15019634598785636,
          "feature_variance": {
            "correct": 0.1979451409180884,
            "entropy": 0.0643549950481932,
            "valid_mass": 0.17095709823545574
          },
          "valid_mass_mean": 0.7082876808748528
        },
        "tie": {
          "accuracy": 0.41346153846153844,
          "brier_mean": 1.3270927933160548,
          "cases": 104,
          "confidence_mean": 0.9688378772209822,
          "ece_10": 0.5870676569405042,
          "entropy_mean": 0.07995165337417286,
          "feature_variance": {
            "correct": 0.24251109467455623,
            "entropy": 0.03577859107225155,
            "valid_mass": 0.23348311060466806
          },
          "valid_mass_mean": 0.413743236719171
        },
        "zero_mixed": {
          "accuracy": 0.66,
          "brier_mean": 0.6371386026189005,
          "cases": 100,
          "confidence_mean": 0.972847415131968,
          "ece_10": 0.320216557197361,
          "entropy_mean": 0.07609492404893316,
          "feature_variance": {
            "correct": 0.2244,
            "entropy": 0.02726518216277621,
            "valid_mass": 0.20588693248087211
          },
          "valid_mass_mean": 0.6600299415778701
        }
      },
      "by_representation": {
        "digits": {
          "accuracy": 0.7202380952380952,
          "brier_mean": 0.5942372375219378,
          "cases": 168,
          "confidence_mean": 0.9801529961876757,
          "ece_10": 0.27493555814920845,
          "entropy_mean": 0.04541932430516224,
          "feature_variance": {
            "correct": 0.2014951814058957,
            "entropy": 0.022374264525303465,
            "valid_mass": 0.19306640573117623
          },
          "valid_mass_mean": 0.7174076894145531
        },
        "interaction_rows": {
          "accuracy": 0.4011627906976744,
          "brier_mean": 1.1280411448135421,
          "cases": 172,
          "confidence_mean": 0.9360988526387961,
          "ece_10": 0.5394777807564795,
          "entropy_mean": 0.17517892826013054,
          "feature_variance": {
            "correct": 0.24023120605732828,
            "entropy": 0.05705239201924891,
            "valid_mass": 0.20788443223961736
          },
          "valid_mass_mean": 0.394013855153327
        },
        "number_words": {
          "accuracy": 0.6395348837209303,
          "brier_mean": 0.7395430066302234,
          "cases": 172,
          "confidence_mean": 0.9796995405851333,
          "ece_10": 0.34016465686420305,
          "entropy_mean": 0.061348173189993374,
          "feature_variance": {
            "correct": 0.23053001622498648,
            "entropy": 0.024452104717039368,
            "valid_mass": 0.21946215414606837
          },
          "valid_mass_mean": 0.6403444950865547
        }
      },
      "equivalence_and_swap": {
        "direct_all_representations_correct": 0.30985915492957744,
        "direct_exact_label_agreement": 0.22535211267605634,
        "pairwise_all_representations_correct": 0.3508771929824561,
        "pairwise_exact_label_agreement": 0.8771929824561403,
        "pairwise_swap_agreement": 0.10223642172523961,
        "panels": 128
      },
      "model": "qwen3_4b",
      "primary": {
        "accuracy": 0.5859375,
        "brier_mean": 0.8223756444375259,
        "cases": 512,
        "confidence_mean": 0.9652012245977449,
        "ece_10": 0.3853670950965299,
        "entropy_mean": 0.09436153893103236,
        "feature_variance": {
          "correct": 0.24261474609375,
          "entropy": 0.038068234945273234,
          "valid_mass": 0.22594231987184565
        },
        "valid_mass_mean": 0.5828791563728605
      },
      "split": "confirmation"
    },
    {
      "by_decision": {
        "direct": {
          "accuracy": 0.8228346456692913,
          "brier_mean": 0.3291965904642762,
          "cases": 254,
          "confidence_mean": 0.8192226451686686,
          "ece_10": 0.07138904880664387,
          "entropy_mean": 0.4849021477160925,
          "feature_variance": {
            "correct": 0.14577779155558312,
            "entropy": 0.26838685116479494,
            "valid_mass": 0.1103898509121232
          },
          "valid_mass_mean": 0.7558552570803879
        },
        "pairwise": {
          "accuracy": 0.2751937984496124,
          "brier_mean": 1.0231230320679414,
          "cases": 258,
          "confidence_mean": 0.7110464259428749,
          "ece_10": 0.44570898767511735,
          "entropy_mean": 0.6721599225703976,
          "feature_variance": {
            "correct": 0.19946217174448652,
            "entropy": 0.06090602954822732,
            "valid_mass": 0.06989259075189541
          },
          "valid_mass_mean": 0.29125913036877554
        }
      },
      "by_group_size": {
        "16": {
          "accuracy": 0.546875,
          "brier_mean": 0.6772179060827929,
          "cases": 128,
          "confidence_mean": 0.7793984025370763,
          "ece_10": 0.23252340253707623,
          "entropy_mean": 0.5404730045107238,
          "feature_variance": {
            "correct": 0.247802734375,
            "entropy": 0.177396347650131,
            "valid_mass": 0.155888148380691
          },
          "valid_mass_mean": 0.5327668393908797
        },
        "32": {
          "accuracy": 0.5271317829457365,
          "brier_mean": 0.7053216812039115,
          "cases": 129,
          "confidence_mean": 0.757745516874752,
          "ece_10": 0.2501860248120834,
          "entropy_mean": 0.5951002468602042,
          "feature_variance": {
            "correct": 0.24926386635418546,
            "entropy": 0.15579357829259938,
            "valid_mass": 0.13810067940390774
          },
          "valid_mass_mean": 0.5063617332736111
        },
        "64": {
          "accuracy": 0.5121951219512195,
          "brier_mean": 0.7230550756884611,
          "cases": 123,
          "confidence_mean": 0.7469525733837168,
          "ece_10": 0.2652507612659709,
          "entropy_mean": 0.628801766007546,
          "feature_variance": {
            "correct": 0.2498512790005949,
            "entropy": 0.16322228830600827,
            "valid_mass": 0.1325627262027742
          },
          "valid_mass_mean": 0.48655535797169874
        },
        "8": {
          "accuracy": 0.5984848484848485,
          "brier_mean": 0.613450856726305,
          "cases": 132,
          "confidence_mean": 0.7738272427145275,
          "ece_10": 0.21400660369650493,
          "entropy_mean": 0.5552372113771434,
          "feature_variance": {
            "correct": 0.24030073461891643,
            "entropy": 0.18855057581715093,
            "valid_mass": 0.14578903703585003
          },
          "valid_mass_mean": 0.5588709308236003
        }
      },
      "by_regime": {
        "dense_near_tie": {
          "accuracy": 0.38235294117647056,
          "brier_mean": 0.7713560243878452,
          "cases": 102,
          "confidence_mean": 0.6941983496973034,
          "ece_10": 0.3118454085208329,
          "entropy_mean": 0.6964174636851186,
          "feature_variance": {
            "correct": 0.23615916955017302,
            "entropy": 0.18234525384025188,
            "valid_mass": 0.13106957568504762
          },
          "valid_mass_mean": 0.4163657796334844
        },
        "one_count": {
          "accuracy": 0.5048543689320388,
          "brier_mean": 0.6682547467599211,
          "cases": 103,
          "confidence_mean": 0.7112338916343671,
          "ece_10": 0.24287805299974904,
          "entropy_mean": 0.6761660591331363,
          "feature_variance": {
            "correct": 0.24997643510227166,
            "entropy": 0.20602280482628327,
            "valid_mass": 0.13228563334579527
          },
          "valid_mass_mean": 0.47685412370950786
        },
        "sparse": {
          "accuracy": 0.5048543689320388,
          "brier_mean": 0.8346193999560273,
          "cases": 103,
          "confidence_mean": 0.9176875993676316,
          "ece_10": 0.43508887952551256,
          "entropy_mean": 0.26620708499231166,
          "feature_variance": {
            "correct": 0.24997643510227166,
            "entropy": 0.05493278564165732,
            "valid_mass": 0.19716070781385053
          },
          "valid_mass_mean": 0.5151090855532763
        },
        "tie": {
          "accuracy": 0.875,
          "brier_mean": 0.3247947808181365,
          "cases": 104,
          "confidence_mean": 0.712847140177912,
          "ece_10": 0.16215285982208805,
          "entropy_mean": 0.7163471855505427,
          "feature_variance": {
            "correct": 0.109375,
            "entropy": 0.14748196308808675,
            "valid_mass": 0.05146659173853081
          },
          "valid_mass_mean": 0.7466729385420724
        },
        "zero_mixed": {
          "accuracy": 0.46,
          "brier_mean": 0.8032866744706594,
          "cases": 100,
          "confidence_mean": 0.788092819452699,
          "ece_10": 0.3526508724252586,
          "entropy_mean": 0.5398328310499041,
          "feature_variance": {
            "correct": 0.2484,
            "entropy": 0.12984936513337658,
            "valid_mass": 0.13898906773323072
          },
          "valid_mass_mean": 0.448365852485049
        }
      },
      "by_representation": {
        "digits": {
          "accuracy": 0.5773809523809523,
          "brier_mean": 0.6459781154849883,
          "cases": 168,
          "confidence_mean": 0.8404329364860071,
          "ece_10": 0.26523231014602133,
          "entropy_mean": 0.4071493331439049,
          "feature_variance": {
            "correct": 0.24401218820861678,
            "entropy": 0.11874307301561232,
            "valid_mass": 0.1639750362072571
          },
          "valid_mass_mean": 0.5868628801667563
        },
        "interaction_rows": {
          "accuracy": 0.45930232558139533,
          "brier_mean": 0.7875179678513872,
          "cases": 172,
          "confidence_mean": 0.6672454288365974,
          "ece_10": 0.22871124856599492,
          "entropy_mean": 0.8235045713480424,
          "feature_variance": {
            "correct": 0.24834369929691724,
            "entropy": 0.16186875070476586,
            "valid_mass": 0.10509776104072743
          },
          "valid_mass_mean": 0.39773238485724244
        },
        "number_words": {
          "accuracy": 0.6046511627906976,
          "brier_mean": 0.6023503626717349,
          "cases": 172,
          "confidence_mean": 0.788218503933486,
          "ece_10": 0.19835188141557056,
          "entropy_mean": 0.5031309959477369,
          "feature_variance": {
            "correct": 0.2390481341265549,
            "entropy": 0.1415568215064192,
            "valid_mass": 0.14005029273598968
          },
          "valid_mass_mean": 0.5821462608726853
        }
      },
      "equivalence_and_swap": {
        "direct_all_representations_correct": 0.5211267605633803,
        "direct_exact_label_agreement": 0.4507042253521127,
        "pairwise_all_representations_correct": 0.24561403508771928,
        "pairwise_exact_label_agreement": 0.7368421052631579,
        "pairwise_swap_agreement": 0.7220447284345048,
        "panels": 128
      },
      "model": "phi4_mini",
      "primary": {
        "accuracy": 0.546875,
        "brier_mean": 0.6788704614286232,
        "cases": 512,
        "confidence_mean": 0.764711972199421,
        "ece_10": 0.22978045251265322,
        "entropy_mean": 0.5792625108262697,
        "feature_variance": {
          "correct": 0.247802734375,
          "entropy": 0.17260180190124294,
          "valid_mass": 0.1439421250454467
        },
        "valid_mass_mean": 0.5217423651046145
      },
      "split": "confirmation"
    },
    {
      "by_decision": {
        "direct": {
          "accuracy": 0.8543307086614174,
          "brier_mean": 0.3725417193323009,
          "cases": 254,
          "confidence_mean": 0.9778068559615056,
          "ece_10": 0.135774334746976,
          "entropy_mean": 0.05554761844556524,
          "feature_variance": {
            "correct": 0.1244497488994978,
            "entropy": 0.03060215159528599,
            "valid_mass": 0.12190095815752008
          },
          "valid_mass_mean": 0.8514154086220083
        },
        "pairwise": {
          "accuracy": 0.5775193798449613,
          "brier_mean": 0.8235852637407592,
          "cases": 258,
          "confidence_mean": 0.991390857064364,
          "ece_10": 0.41387147721940265,
          "entropy_mean": 0.02414501487418911,
          "feature_variance": {
            "correct": 0.24399074574845261,
            "entropy": 0.008406899114942763,
            "valid_mass": 0.23763852124875587
          },
          "valid_mass_mean": 0.5816160642718988
        }
      },
      "by_group_size": {
        "16": {
          "accuracy": 0.71875,
          "brier_mean": 0.5943823503387388,
          "cases": 128,
          "confidence_mean": 0.9783386705217456,
          "ece_10": 0.2874016820317951,
          "entropy_mean": 0.051582870473110436,
          "feature_variance": {
            "correct": 0.2021484375,
            "entropy": 0.029405748124111012,
            "valid_mass": 0.19840695365833239
          },
          "valid_mass_mean": 0.7150963322276619
        },
        "32": {
          "accuracy": 0.7286821705426356,
          "brier_mean": 0.5737890018584958,
          "cases": 129,
          "confidence_mean": 0.9909273253285483,
          "ece_10": 0.26224515478591265,
          "entropy_mean": 0.024854003764218265,
          "feature_variance": {
            "correct": 0.1977044648759089,
            "entropy": 0.008877946082871083,
            "valid_mass": 0.19114567476587357
          },
          "valid_mass_mean": 0.7321887510465942
        },
        "64": {
          "accuracy": 0.6910569105691057,
          "brier_mean": 0.6580613380986583,
          "cases": 123,
          "confidence_mean": 0.9911146832186973,
          "ece_10": 0.3000577726495916,
          "entropy_mean": 0.023503876076869955,
          "feature_variance": {
            "correct": 0.21349725692378874,
            "entropy": 0.009724219886824164,
            "valid_mass": 0.20716855247538135
          },
          "valid_mass_mean": 0.6962638261588231
        },
        "8": {
          "accuracy": 0.7196969696969697,
          "brier_mean": 0.5762827885324305,
          "cases": 132,
          "confidence_mean": 0.9786189523239576,
          "ece_10": 0.2722767926528542,
          "entropy_mean": 0.05786938075088685,
          "feature_variance": {
            "correct": 0.20173324150596877,
            "entropy": 0.029094891359850137,
            "valid_mass": 0.19676376344254629
          },
          "valid_mass_mean": 0.7173585480640408
        }
      },
      "by_regime": {
        "dense_near_tie": {
          "accuracy": 0.6470588235294118,
          "brier_mean": 0.6907558868910758,
          "cases": 102,
          "confidence_mean": 0.9903607983898827,
          "ece_10": 0.3433019748604708,
          "entropy_mean": 0.029328637808702786,
          "feature_variance": {
            "correct": 0.22837370242214533,
            "entropy": 0.020560152245209,
            "valid_mass": 0.22605123755908665
          },
          "valid_mass_mean": 0.6475618507381361
        },
        "one_count": {
          "accuracy": 0.6796116504854369,
          "brier_mean": 0.6226729798298565,
          "cases": 103,
          "confidence_mean": 0.9844806857639373,
          "ece_10": 0.3048690352785005,
          "entropy_mean": 0.045556046192435806,
          "feature_variance": {
            "correct": 0.21773965500989725,
            "entropy": 0.015433669268394236,
            "valid_mass": 0.21082621130386617
          },
          "valid_mass_mean": 0.6762110367698122
        },
        "sparse": {
          "accuracy": 0.9223300970873787,
          "brier_mean": 0.13916986862123973,
          "cases": 103,
          "confidence_mean": 0.9927427592642837,
          "ece_10": 0.07041266217690505,
          "entropy_mean": 0.01889092537537804,
          "feature_variance": {
            "correct": 0.07163728909416534,
            "entropy": 0.008113037203337788,
            "valid_mass": 0.06400212383605783
          },
          "valid_mass_mean": 0.9249322306209661
        },
        "tie": {
          "accuracy": 0.46153846153846156,
          "brier_mean": 1.295135919783356,
          "cases": 104,
          "confidence_mean": 0.9646355778032691,
          "ece_10": 0.5336628004934121,
          "entropy_mean": 0.08389216941288644,
          "feature_variance": {
            "correct": 0.2485207100591716,
            "entropy": 0.04254854806916025,
            "valid_mass": 0.24385609098405242
          },
          "valid_mass_mean": 0.4582837265224243
        },
        "zero_mixed": {
          "accuracy": 0.87,
          "brier_mean": 0.2348954524469865,
          "cases": 100,
          "confidence_mean": 0.9914886617161356,
          "ece_10": 0.12148866171613555,
          "entropy_mean": 0.019841641758016608,
          "feature_variance": {
            "correct": 0.1131,
            "entropy": 0.008190008948291659,
            "valid_mass": 0.10232886522184398
          },
          "valid_mass_mean": 0.8768588549726783
        }
      },
      "by_representation": {
        "digits": {
          "accuracy": 0.7857142857142857,
          "brier_mean": 0.4677336237965575,
          "cases": 168,
          "confidence_mean": 0.9886737427993648,
          "ece_10": 0.21230182113513524,
          "entropy_mean": 0.029884740798637576,
          "feature_variance": {
            "correct": 0.1683673469387755,
            "entropy": 0.012129255160564461,
            "valid_mass": 0.16440512087640097
          },
          "valid_mass_mean": 0.7858746171098776
        },
        "interaction_rows": {
          "accuracy": 0.5813953488372093,
          "brier_mean": 0.8381248816762465,
          "cases": 172,
          "confidence_mean": 0.9735502062995102,
          "ece_10": 0.39682978221675497,
          "entropy_mean": 0.06450513477858369,
          "feature_variance": {
            "correct": 0.24337479718766902,
            "entropy": 0.03737986607439861,
            "valid_mass": 0.23518983242353605
          },
          "valid_mass_mean": 0.5845574745385134
        },
        "number_words": {
          "accuracy": 0.7790697674418605,
          "brier_mean": 0.4905457343568852,
          "cases": 172,
          "confidence_mean": 0.9918253387384842,
          "ece_10": 0.21698547206997565,
          "entropy_mean": 0.02455226329434217,
          "feature_variance": {
            "correct": 0.1721200648999459,
            "entropy": 0.008369821315820378,
            "valid_mass": 0.1690313531399181
          },
          "valid_mass_mean": 0.7775909132386992
        }
      },
      "equivalence_and_swap": {
        "direct_all_representations_correct": 0.6056338028169014,
        "direct_exact_label_agreement": 0.5070422535211268,
        "pairwise_all_representations_correct": 0.3684210526315789,
        "pairwise_exact_label_agreement": 0.7192982456140351,
        "pairwise_swap_agreement": 0.402555910543131,
        "panels": 128
      },
      "model": "gemma3_4b",
      "primary": {
        "accuracy": 0.71484375,
        "brier_mean": 0.5998253803818756,
        "cases": 512,
        "confidence_mean": 0.9846519190172428,
        "ece_10": 0.27303005859095203,
        "entropy_mean": 0.039723650239676486,
        "feature_variance": {
          "correct": 0.2038421630859375,
          "entropy": 0.01966434098082764,
          "valid_mass": 0.19841865039891493
        },
        "valid_mass_mean": 0.715461832758086
      },
      "split": "confirmation"
    },
    {
      "by_decision": {
        "direct": {
          "accuracy": 0.7283464566929134,
          "brier_mean": 0.4282510968040981,
          "cases": 254,
          "confidence_mean": 0.7329238596477656,
          "ece_10": 0.066452854678284,
          "entropy_mean": 0.7513490579339502,
          "feature_variance": {
            "correct": 0.19785789571579143,
            "entropy": 0.40337959393507666,
            "valid_mass": 0.13702301537018002
          },
          "valid_mass_mean": 0.6410709310896933
        },
        "pairwise": {
          "accuracy": 0.24806201550387597,
          "brier_mean": 1.056708214562366,
          "cases": 258,
          "confidence_mean": 0.6969952935097342,
          "ece_10": 0.45615693870248497,
          "entropy_mean": 0.6856529738580603,
          "feature_variance": {
            "correct": 0.18652725196803077,
            "entropy": 0.05540008716797033,
            "valid_mass": 0.06423538930266678
          },
          "valid_mass_mean": 0.26601236893788627
        }
      },
      "by_group_size": {
        "16": {
          "accuracy": 0.4765625,
          "brier_mean": 0.7965390512010808,
          "cases": 128,
          "confidence_mean": 0.7003367077922863,
          "ece_10": 0.27923291602501776,
          "entropy_mean": 0.7454795033716526,
          "feature_variance": {
            "correct": 0.24945068359375,
            "entropy": 0.2202333279512592,
            "valid_mass": 0.1271430921089667
          },
          "valid_mass_mean": 0.4141260856475923
        },
        "32": {
          "accuracy": 0.5038759689922481,
          "brier_mean": 0.7478637842416527,
          "cases": 129,
          "confidence_mean": 0.7178546232368281,
          "ece_10": 0.2555782301590716,
          "entropy_mean": 0.7157143200479572,
          "feature_variance": {
            "correct": 0.24998497686437113,
            "entropy": 0.2178302947437403,
            "valid_mass": 0.13473209800052732
          },
          "valid_mass_mean": 0.45474330900419985
        },
        "64": {
          "accuracy": 0.43089430894308944,
          "brier_mean": 0.8375155271757133,
          "cases": 123,
          "confidence_mean": 0.7297254735455302,
          "ece_10": 0.33015103851316574,
          "entropy_mean": 0.7098425065012708,
          "feature_variance": {
            "correct": 0.24522440346354682,
            "entropy": 0.25074941555403557,
            "valid_mass": 0.13907444254465712
          },
          "valid_mass_mean": 0.4120048133853469
        },
        "8": {
          "accuracy": 0.5303030303030303,
          "brier_mean": 0.6057625862258111,
          "cases": 132,
          "confidence_mean": 0.7120065745074261,
          "ece_10": 0.18170354420439577,
          "entropy_mean": 0.7021361814635501,
          "feature_variance": {
            "correct": 0.24908172635445364,
            "entropy": 0.22752420488428624,
            "valid_mass": 0.133045106223812
          },
          "valid_mass_mean": 0.5236105288782232
        }
      },
      "by_regime": {
        "dense_near_tie": {
          "accuracy": 0.3627450980392157,
          "brier_mean": 0.9231563992032711,
          "cases": 102,
          "confidence_mean": 0.6984586028274394,
          "ece_10": 0.33571350478822376,
          "entropy_mean": 0.758131478637285,
          "feature_variance": {
            "correct": 0.23116109188773548,
            "entropy": 0.22638936142009872,
            "valid_mass": 0.1258031299824563
          },
          "valid_mass_mean": 0.3373886507594512
        },
        "one_count": {
          "accuracy": 0.3786407766990291,
          "brier_mean": 0.8637758115036825,
          "cases": 103,
          "confidence_mean": 0.7015558856655323,
          "ece_10": 0.3314912700589301,
          "entropy_mean": 0.7462018864111964,
          "feature_variance": {
            "correct": 0.2352719389197851,
            "entropy": 0.22232181061806086,
            "valid_mass": 0.12986842804007295
          },
          "valid_mass_mean": 0.3677654119157388
        },
        "sparse": {
          "accuracy": 0.49514563106796117,
          "brier_mean": 0.6958087251016621,
          "cases": 103,
          "confidence_mean": 0.7434345216370697,
          "ece_10": 0.27832183810551453,
          "entropy_mean": 0.6535530973468676,
          "feature_variance": {
            "correct": 0.24997643510227166,
            "entropy": 0.23339660312727542,
            "valid_mass": 0.1436578734345289
          },
          "valid_mass_mean": 0.47775943023230555
        },
        "tie": {
          "accuracy": 0.7980769230769231,
          "brier_mean": 0.3706875718676562,
          "cases": 104,
          "confidence_mean": 0.6790069976811454,
          "ece_10": 0.1374955515002925,
          "entropy_mean": 0.7817589718925494,
          "feature_variance": {
            "correct": 0.16115014792899407,
            "entropy": 0.22859646562017372,
            "valid_mass": 0.06170328802016403
          },
          "valid_mass_mean": 0.6833360288903232
        },
        "zero_mixed": {
          "accuracy": 0.39,
          "brier_mean": 0.8805583048201094,
          "cases": 100,
          "confidence_mean": 0.7529392887663796,
          "ece_10": 0.37351126754189923,
          "entropy_mean": 0.6493402074569412,
          "feature_variance": {
            "correct": 0.2379,
            "entropy": 0.2193114313387911,
            "valid_mass": 0.13856393232285097
          },
          "valid_mass_mean": 0.3889355955945053
        }
      },
      "by_representation": {
        "digits": {
          "accuracy": 0.5654761904761905,
          "brier_mean": 0.7046247428502456,
          "cases": 168,
          "confidence_mean": 0.7890935574393269,
          "ece_10": 0.24755617608017516,
          "entropy_mean": 0.5247218274325979,
          "feature_variance": {
            "correct": 0.24571286848072563,
            "entropy": 0.1211413839573461,
            "valid_mass": 0.15857772014103722
          },
          "valid_mass_mean": 0.5261618750119621
        },
        "interaction_rows": {
          "accuracy": 0.4011627906976744,
          "brier_mean": 0.7686238125720805,
          "cases": 172,
          "confidence_mean": 0.5497117568589218,
          "ece_10": 0.18845967557227075,
          "entropy_mean": 1.1296934903987421,
          "feature_variance": {
            "correct": 0.24023120605732828,
            "entropy": 0.1958741873463931,
            "valid_mass": 0.0663246441467887
          },
          "valid_mass_mean": 0.32600896674330915
        },
        "number_words": {
          "accuracy": 0.4941860465116279,
          "brier_mean": 0.7606177057214666,
          "cases": 172,
          "confidence_mean": 0.8073796874796654,
          "ece_10": 0.3131936409680375,
          "entropy_mean": 0.49581732914734206,
          "feature_variance": {
            "correct": 0.24996619794483504,
            "entropy": 0.11245777496128057,
            "valid_mass": 0.15802569410056716
          },
          "valid_mass_mean": 0.5057818046563833
        }
      },
      "equivalence_and_swap": {
        "direct_all_representations_correct": 0.5070422535211268,
        "direct_exact_label_agreement": 0.36619718309859156,
        "pairwise_all_representations_correct": 0.05263157894736842,
        "pairwise_exact_label_agreement": 0.21052631578947367,
        "pairwise_swap_agreement": 0.744408945686901,
        "panels": 128
      },
      "model": "llama32_3b",
      "primary": {
        "accuracy": 0.486328125,
        "brier_mean": 0.7449345662994753,
        "cases": 512,
        "confidence_mean": 0.7148192306172733,
        "ece_10": 0.2455730583869693,
        "entropy_mean": 0.7182443905675838,
        "feature_variance": {
          "correct": 0.24981307983398438,
          "entropy": 0.2291094736123819,
          "valid_mass": 0.1355099604954875
        },
        "valid_mass_mean": 0.4520765775053842
      },
      "split": "confirmation"
    }
  ],
  "schema_version": 1
}


==> anc/statistical_supplement/reading_feature_moments.json <==
{
  "schema_version": 1,
  "feature_order": [
    "digits_valid_mass",
    "digits_entropy",
    "digits_correct",
    "words_valid_mass",
    "words_entropy",
    "words_correct",
    "rows_valid_mass",
    "rows_entropy",
    "rows_correct",
    "direct_agreement",
    "all_direct_correct",
    "pair_valid_mass",
    "pair_correct",
    "swapped_pair_valid_mass",
    "swapped_pair_correct",
    "pair_order_agreement",
    "counterfactual_valid_mass",
    "counterfactual_correct",
    "development_category_reliability",
    "test_support_flag"
  ],
  "domain_order": [
    "movielens20m",
    "amazon_instruments2023",
    "kuairec",
    "lastfm1k"
  ],
  "checkpoint_order": [
    "qwen25_1p5b",
    "qwen25_3b",
    "qwen3_4b",
    "phi4_mini",
    "gemma3_4b",
    "llama32_3b"
  ],
  "weighting": "equal domains and checkpoints; equal users within domain",
  "moments": {
    "movielens20m": {
      "qwen25_1p5b": {
        "n": 1000,
        "mean": [
          0.7201178315881692,
          0.31305145368265286,
          0.802,
          0.5874511809082104,
          0.5000544142020761,
          0.748,
          0.6436102951869992,
          0.4311357689823382,
          0.696,
          0.549,
          0.568,
          0.44591764571502396,
          0.381,
          0.4179317551087274,
          0.39,
          0.903,
          0.522445135665979,
          0.603,
          0.3023720022816726,
          0.782
        ],
        "variance": [
          0.10978271356741647,
          0.049328350526165764,
          0.15879600000000083,
          0.10656253060187626,
          0.06072580655137441,
          0.18849599999999808,
          0.12264808658727014,
          0.033182128088711495,
          0.21158399999999722,
          0.24759900000000315,
          0.24537599999999649,
          0.1655546590252717,
          0.23583900000000135,
          0.18833122893111398,
          0.23789999999999623,
          0.08759100000000054,
          0.08459925937538984,
          0.23939100000000005,
          0.012419641678968198,
          0.17047600000000196
        ],
        "minimum": [
          6.615685427055277e-05,
          0.018680860557064947,
          0.0,
          9.10481379248476e-05,
          0.05636472892601393,
          0.0,
          0.0013563221714392372,
          0.02264277042751229,
          0.0,
          0.0,
          0.0,
          0.0017739267987112461,
          0.0,
          1.7424545990630313e-05,
          0.0,
          0.0,
          0.0017118501120829464,
          0.0,
          0.21,
          0.0
        ],
        "maximum": [
          0.9999999999999999,
          0.8973876888075529,
          1.0,
          0.9999999999999999,
          0.9392793925691592,
          1.0,
          1.0,
          0.9499631462630714,
          1.0,
          1.0,
          1.0,
          0.9999622674678545,
          1.0,
          0.9998504491300881,
          1.0,
          1.0,
          0.9886425101322773,
          1.0,
          0.46464646464646464,
          1.0
        ]
      },
      "qwen25_3b": {
        "n": 1000,
        "mean": [
          0.8657244281055851,
          0.0661618697512158,
          0.871,
          0.6960283800196312,
          0.053281498190128666,
          0.7,
          0.6701870180203672,
          0.23758503538379316,
          0.675,
          0.27,
          0.503,
          0.827622001783889,
          0.846,
          0.5255370022015319,
          0.548,
          0.542,
          0.003934440455351824,
          0.0,
          0.399750351483744,
          0.782
        ],
        "variance": [
          0.10404655484884087,
          0.011110761214221105,
          0.11235900000000251,
          0.19579368244215073,
          0.01359026865388206,
          0.21000000000000266,
          0.17413208414671327,
          0.040174208430787305,
          0.21937500000000135,
          0.19710000000000283,
          0.24999099999999702,
          0.09459688117210237,
          0.13028399999999743,
          0.1500447715781936,
          0.24769600000000308,
          0.24823600000000468,
          0.00020650985222664078,
          0.0,
          0.008180815177772137,
          0.17047600000000196
        ],
        "minimum": [
          4.1218587095407013e-10,
          1.1607586085735698e-07,
          0.0,
          2.1711823519122164e-09,
          1.1888990189249616e-07,
          0.0,
          5.726344033420251e-07,
          3.4446320242763345e-07,
          0.0,
          0.0,
          0.0,
          0.0003144579019295413,
          0.0,
          1.0938344979527216e-08,
          0.0,
          0.0,
          1.1634180175154526e-05,
          0.0,
          0.31313131313131315,
          0.0
        ],
        "maximum": [
          1.0,
          0.6823201515666526,
          1.0,
          1.0000000000000004,
          0.7087127503681383,
          1.0,
          0.9999999999999998,
          0.8309761914903485,
          1.0,
          1.0,
          1.0,
          0.9999997778115807,
          1.0,
          0.999921187701465,
          1.0,
          1.0,
          0.11006350092658757,
          0.0,
          0.6,
          1.0
        ]
      },
      "qwen3_4b": {
        "n": 1000,
        "mean": [
          0.9439496504420205,
          0.077814928427292,
          0.943,
          0.8399387703217833,
          0.09379104870558605,
          0.845,
          0.7311088118628492,
          0.07794049671028733,
          0.739,
          0.357,
          0.623,
          0.8191433009105589,
          0.823,
          0.5238254178247765,
          0.528,
          0.465,
          0.9999999999434963,
          1.0,
          0.5747010304848856,
          0.782
        ],
        "variance": [
          0.049242176655484554,
          0.017781193184681115,
          0.05375099999999911,
          0.11858609470255795,
          0.018038832241435376,
          0.13097499999999865,
          0.16390077967177186,
          0.018496851731755245,
          0.19287899999999872,
          0.22955100000000558,
          0.2348710000000018,
          0.13095909477517773,
          0.14567099999999933,
          0.20089716238834648,
          0.24921599999999866,
          0.24877500000000224,
          1.6868711924664416e-20,
          0.0,
          0.019859935120084153,
          0.17047600000000196
        ],
        "minimum": [
          3.800027185644439e-12,
          8.624259919046561e-12,
          0.0,
          1.696590937157165e-09,
          7.199342124208115e-10,
          0.0,
          2.0276322611636438e-07,
          7.769472333532276e-11,
          0.0,
          0.0,
          0.0,
          1.6934449414230775e-06,
          0.0,
          2.0229975708554175e-07,
          0.0,
          0.0,
          0.9999999992338131,
          1.0,
          0.3939393939393939,
          0.0
        ],
        "maximum": [
          1.0,
          0.5946665401340314,
          1.0,
          1.0,
          0.70113614082627,
          1.0,
          1.0,
          0.7032041278729585,
          1.0,
          1.0,
          1.0,
          0.9999999999998348,
          1.0,
          0.9999999957797185,
          1.0,
          1.0,
          0.999999999999277,
          1.0,
          0.81,
          1.0
        ]
      },
      "phi4_mini": {
        "n": 1000,
        "mean": [
          0.9549501111317565,
          0.11343847095539025,
          0.962,
          0.9026012285144782,
          0.14825021606263705,
          0.916,
          0.7205808206562453,
          0.3492494467164141,
          0.805,
          0.703,
          0.741,
          0.6178089543910308,
          0.684,
          0.48500033430935197,
          0.349,
          0.597,
          0.5073475483256467,
          0.646,
          0.5650710704101162,
          0.782
        ],
        "variance": [
          0.028589580612943366,
          0.020519932835990084,
          0.036555999999999624,
          0.057638051367184556,
          0.022071152863694075,
          0.07694400000000025,
          0.08685744194067835,
          0.04878173601405568,
          0.1569750000000017,
          0.20879100000000406,
          0.1919190000000014,
          0.08693463658435772,
          0.21614399999999884,
          0.1134064885636874,
          0.22719900000000134,
          0.24059100000000072,
          0.026727321150014416,
          0.22868399999999878,
          0.03824705429820011,
          0.17047600000000196
        ],
        "minimum": [
          0.002721889795232878,
          0.0009928596103543827,
          0.0,
          0.000777532184373561,
          0.002445262385317948,
          0.0,
          0.026739322200195585,
          0.004431094668059231,
          0.0,
          0.0,
          0.0,
          0.07552458394889554,
          0.0,
          0.01812574680385979,
          0.0,
          0.0,
          0.14758513454073227,
          0.0,
          0.34285714285714286,
          0.0
        ],
        "maximum": [
          0.9999999999999998,
          0.560524277307011,
          1.0,
          0.9999999999999999,
          0.7016560984374429,
          1.0,
          0.9999999999999998,
          0.8941852655859306,
          1.0,
          1.0,
          1.0,
          0.9972174225175269,
          1.0,
          0.9972174225175269,
          1.0,
          1.0,
          0.8519868247839513,
          1.0,
          0.8484848484848485,
          1.0
        ]
      },
      "gemma3_4b": {
        "n": 1000,
        "mean": [
          0.9765433832706122,
          0.005479031385850918,
          0.977,
          0.9365128276671864,
          0.006785771030068824,
          0.937,
          0.7898736046737546,
          0.050326266108721006,
          0.794,
          0.687,
          0.747,
          0.7357211850075394,
          0.733,
          0.5333591852950377,
          0.531,
          0.512,
          0.9999632748536939,
          1.0,
          0.6643552347143898,
          0.782
        ],
        "variance": [
          0.02208140615652948,
          0.0010896751404005812,
          0.022471000000000112,
          0.05745084918508356,
          0.001320418611329812,
          0.059030999999999306,
          0.14540618557102516,
          0.011561360687163198,
          0.16356400000000082,
          0.21503100000000325,
          0.18899099999999877,
          0.1868539529067746,
          0.19571099999999947,
          0.23599626680419672,
          0.2490390000000013,
          0.24985600000000413,
          9.827050471484693e-10,
          0.0,
          0.028941223511645683,
          0.17047600000000196
        ],
        "minimum": [
          4.1659549513975247e-07,
          3.0053339384108808e-06,
          0.0,
          8.266526749465004e-08,
          2.771405888811774e-06,
          0.0,
          6.853152916829492e-08,
          1.1886479226553239e-07,
          0.0,
          0.0,
          0.0,
          0.00011107932373946109,
          0.0,
          3.795987703585841e-07,
          0.0,
          0.0,
          0.999825155611625,
          1.0,
          0.47474747474747475,
          0.0
        ],
        "maximum": [
          1.0,
          0.3319166355875651,
          1.0,
          1.0,
          0.4748961743613756,
          1.0,
          1.0,
          0.7357753143931878,
          1.0,
          1.0,
          1.0,
          0.9999998398435505,
          1.0,
          0.9999999528061208,
          1.0,
          1.0,
          0.9999964669579509,
          1.0,
          0.89,
          1.0
        ]
      },
      "llama32_3b": {
        "n": 1000,
        "mean": [
          0.8813953488037414,
          0.27037999370730403,
          0.911,
          0.8072830700863697,
          0.32633489262170345,
          0.846,
          0.5967220665924865,
          0.5360280565164977,
          0.693,
          0.35,
          0.606,
          0.4272104594357368,
          0.456,
          0.2314938937841318,
          0.201,
          0.419,
          0.638638410918051,
          0.711,
          0.5447956317314053,
          0.782
        ],
        "variance": [
          0.0694304342326675,
          0.09562193265080005,
          0.08107900000000029,
          0.10335028878309259,
          0.09185298692363163,
          0.1302839999999973,
          0.11783016747352473,
          0.02679151605642176,
          0.21275099999999678,
          0.2275000000000031,
          0.23876399999999987,
          0.056407681452571426,
          0.248064,
          0.06383780423776075,
          0.16059900000000135,
          0.24343899999999555,
          0.07986087062678793,
          0.20547899999999747,
          0.038383001823372294,
          0.17047600000000196
        ],
        "minimum": [
          0.00024301098715994598,
          0.0005876729575661937,
          0.0,
          4.255271610433077e-05,
          0.000637636238396621,
          0.0,
          0.0018165327950528686,
          0.08732864481392145,
          0.0,
          0.0,
          0.0,
          0.006039994735090704,
          0.0,
          0.0020510342850894683,
          0.0,
          0.0,
          0.03257365964279492,
          0.0,
          0.3333333333333333,
          0.0
        ],
        "maximum": [
          0.9999999999999999,
          0.8210940132371272,
          1.0,
          1.0,
          0.8706363370953322,
          1.0,
          1.0,
          0.9281926317086749,
          1.0,
          1.0,
          1.0,
          0.9535915509159877,
          1.0,
          0.9749318940725621,
          1.0,
          1.0,
          0.9415901055670991,
          1.0,
          0.8282828282828283,
          1.0
        ]
      }
    },
    "amazon_instruments2023": {
      "qwen25_1p5b": {
        "n": 1000,
        "mean": [
          0.9768618660671666,
          0.13199278283561422,
          0.996,
          0.9324841759018333,
          0.210705774027219,
          0.967,
          0.9752707481938954,
          0.43054095002508735,
          0.99,
          0.951,
          0.96,
          0.8966718495926923,
          0.885,
          0.8607745301109392,
          0.86,
          0.975,
          0.5396035890206586,
          0.625,
          0.42820610748926013,
          0.16
        ],
        "variance": [
          0.005955442757265799,
          0.004047585490305318,
          0.003984000000000016,
          0.030587968413872173,
          0.02170632866780118,
          0.031911000000000286,
          0.010244201616873892,
          0.011908986095562447,
          0.009899999999999935,
          0.046598999999999474,
          0.038400000000000274,
          0.06643098171104078,
          0.10177500000000128,
          0.11090634632994308,
          0.12039999999999791,
          0.02437499999999971,
          0.08599071931439317,
          0.234375,
          0.00785483093627614,
          0.1343999999999985
        ],
        "minimum": [
          0.0038616755296836027,
          0.021942172029517752,
          0.0,
          0.008561926587921305,
          0.15186644778238226,
          0.0,
          0.018235860611041276,
          0.021004771720660648,
          0.0,
          0.0,
          0.0,
          0.002786391108888323,
          0.0,
          6.466335992955433e-05,
          0.0,
          0.0,
          0.0017118761877234464,
          0.0,
          0.21,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.6463432593171122,
          1.0,
          1.0000000000000002,
          0.9107186867472659,
          1.0,
          1.0000000000000002,
          0.6333709034130395,
          1.0,
          1.0,
          1.0,
          0.9996842110106524,
          1.0,
          0.9996842116172316,
          1.0,
          1.0,
          0.988642499273334,
          1.0,
          0.46464646464646464,
          1.0
        ]
      },
      "qwen25_3b": {
        "n": 1000,
        "mean": [
          0.9823583489493182,
          0.11626936587684492,
          0.983,
          0.9411849459928976,
          0.009996078248521554,
          0.94,
          0.9901638910109005,
          0.3491644109753909,
          0.99,
          0.082,
          0.931,
          0.736768684495107,
          0.79,
          0.6270702180126999,
          0.666,
          0.604,
          0.006185401310001448,
          0.0,
          0.35224512226923427,
          0.16
        ],
        "variance": [
          0.016810858629309214,
          0.002591795632539543,
          0.016711000000000146,
          0.05441675295994015,
          0.0011529245493218667,
          0.05639999999999933,
          0.00851557110233783,
          0.02117291587327438,
          0.009899999999999819,
          0.07527600000000004,
          0.06423900000000024,
          0.09451858198289448,
          0.16589999999999705,
          0.14523889412167276,
          0.22244400000000095,
          0.23918399999999737,
          0.00036010980396668457,
          0.0,
          0.009456043425440925,
          0.1343999999999985
        ],
        "minimum": [
          0.0005561032917529781,
          1.3235382407361483e-07,
          0.0,
          4.9063097599576e-08,
          6.448995576579382e-07,
          0.0,
          1.490260706295107e-07,
          3.816624406791875e-07,
          0.0,
          0.0,
          0.0,
          0.001435843200390888,
          0.0,
          1.0338332546312962e-08,
          0.0,
          0.0,
          1.1634750367396896e-05,
          0.0,
          0.31313131313131315,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.4514020767633901,
          1.0,
          1.0000000000000004,
          0.4656204660323127,
          1.0,
          1.0000000000000002,
          0.41174434232859713,
          1.0,
          1.0,
          1.0,
          0.9999994303678704,
          1.0,
          0.9999212017247188,
          1.0,
          1.0,
          0.11006364992082003,
          0.0,
          0.6,
          1.0
        ]
      },
      "qwen3_4b": {
        "n": 1000,
        "mean": [
          0.9999999997977522,
          0.2596176979969299,
          1.0,
          0.9783581022374033,
          0.19241954871803302,
          0.981,
          0.983074126845236,
          0.0037771410070784133,
          0.983,
          0.116,
          0.967,
          0.4400600899288115,
          0.433,
          0.3367638242207637,
          0.339,
          0.146,
          0.9999999999395186,
          1.0,
          0.4517292061542568,
          0.16
        ],
        "variance": [
          1.662415852648281e-17,
          0.012690939912595848,
          0.0,
          0.018117577768967223,
          0.005648509376765752,
          0.01863899999999998,
          0.01545062077606727,
          0.0006535320292704034,
          0.016711000000000243,
          0.10254400000000152,
          0.03191100000000029,
          0.1892079396379045,
          0.24551100000000253,
          0.15947411829392816,
          0.22407900000000364,
          0.12468399999999882,
          1.9403802399192782e-20,
          0.0,
          0.020163305473465776,
          0.1343999999999985
        ],
        "minimum": [
          0.9999998815790663,
          1.5041577827709488e-11,
          1.0,
          3.9496810737388176e-05,
          1.5786641740903004e-09,
          0.0,
          1.1851950207865317e-05,
          6.76596983082109e-11,
          0.0,
          0.0,
          0.0,
          1.3651222909070929e-05,
          0.0,
          1.1499639148173484e-07,
          0.0,
          0.0,
          0.9999999992338486,
          1.0,
          0.3939393939393939,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.3087578986787458,
          1.0,
          1.0000000000000002,
          0.47651056456575014,
          1.0,
          1.0000000000000002,
          0.3454880086719731,
          1.0,
          1.0,
          1.0,
          0.9999999999998348,
          1.0,
          0.9999996491001563,
          1.0,
          1.0,
          0.999999999999277,
          1.0,
          0.81,
          1.0
        ]
      },
      "phi4_mini": {
        "n": 1000,
        "mean": [
          0.9989589007101914,
          0.27564264259944943,
          0.999,
          0.9976146725832639,
          0.2681891889650171,
          0.998,
          0.9835564610429066,
          0.15243576558402805,
          0.991,
          0.979,
          0.989,
          0.8907926898134578,
          0.915,
          0.8461602901900795,
          0.855,
          0.938,
          0.5041315838605978,
          0.644,
          0.7958951635724459,
          0.16
        ],
        "variance": [
          0.0005345946227109434,
          0.013372536698011351,
          0.0009990000000000038,
          0.001986386912903379,
          0.012285300549438351,
          0.001995999999999989,
          0.006224111082006467,
          0.003293371671014438,
          0.008918999999999825,
          0.02055899999999961,
          0.010879000000000034,
          0.0465932577228158,
          0.07777500000000001,
          0.09815628808624177,
          0.12397499999999895,
          0.05815600000000062,
          0.026100674105320278,
          0.22926399999999852,
          0.016334071360073175,
          0.1343999999999985
        ],
        "minimum": [
          0.291691815961283,
          0.0011447673678498592,
          0.0,
          0.0005177686118279642,
          0.0028330779389429406,
          0.0,
          0.060456115949405524,
          0.004675851224538076,
          0.0,
          0.0,
          0.0,
          0.10301756349452333,
          0.0,
          0.005012402222219402,
          0.0,
          0.0,
          0.14758513454073227,
          0.0,
          0.4392523364485981,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.33749332503219664,
          1.0,
          1.0000000000000002,
          0.316124070756837,
          1.0,
          1.0000000000000002,
          0.744348547567163,
          1.0,
          1.0,
          1.0,
          0.997217499878991,
          1.0,
          0.9972174426422455,
          1.0,
          1.0,
          0.8519842761324616,
          1.0,
          0.8484848484848485,
          1.0
        ]
      },
      "gemma3_4b": {
        "n": 1000,
        "mean": [
          0.9999979987753721,
          0.0024618255344425904,
          1.0,
          0.9999970477223651,
          0.00200977449222995,
          1.0,
          0.9907893638882337,
          0.003585907959162408,
          0.991,
          0.978,
          0.991,
          0.17364519378383375,
          0.166,
          0.04148108836925048,
          0.033,
          0.018,
          0.9999650325930334,
          1.0,
          0.5323004446612837,
          0.16
        ],
        "variance": [
          7.155206606404475e-11,
          0.0006996587742906255,
          0.0,
          3.6051851020394623e-10,
          0.0002472817189602931,
          0.0,
          0.008079343075421125,
          0.0005792144952692502,
          0.008918999999999818,
          0.021516000000000132,
          0.008918999999999818,
          0.13626297078299493,
          0.13844400000000098,
          0.03142231717565426,
          0.031911000000000286,
          0.017676000000000403,
          7.965364078187334e-10,
          0.0,
          0.020200259205146773,
          0.1343999999999985
        ],
        "minimum": [
          0.9998784385848338,
          5.299657886209695e-06,
          1.0,
          0.9994426527898882,
          1.3900049555248247e-05,
          1.0,
          2.6032980791885106e-06,
          8.510094760453485e-08,
          0.0,
          0.0,
          0.0,
          0.00011107932373946109,
          0.0,
          3.795987703585841e-07,
          0.0,
          0.0,
          0.999825155611625,
          1.0,
          0.47474747474747475,
          0.0
        ],
        "maximum": [
          1.0,
          0.32306028198140546,
          1.0,
          1.0,
          0.2959360631223483,
          1.0,
          1.0000000000000002,
          0.4558609136218431,
          1.0,
          1.0,
          1.0,
          0.9999979511629713,
          1.0,
          0.9999961772773845,
          1.0,
          1.0,
          0.9999964668779101,
          1.0,
          0.89,
          1.0
        ]
      },
      "llama32_3b": {
        "n": 1000,
        "mean": [
          0.9961673756479725,
          0.6724771736995871,
          0.999,
          0.987618641923348,
          0.681272831397231,
          0.999,
          0.9531201854572926,
          0.5562366608000772,
          0.984,
          0.136,
          0.983,
          0.48316999176805764,
          0.458,
          0.44027914181362987,
          0.403,
          0.302,
          0.6411965281872287,
          0.719,
          0.7782446256214378,
          0.16
        ],
        "variance": [
          0.0006942231879995505,
          0.07241626231565361,
          0.0009990000000000255,
          0.0035577409649834475,
          0.06098281655149091,
          0.0009990000000000255,
          0.01994503007033327,
          0.010361133018363668,
          0.01574400000000022,
          0.11750399999999889,
          0.016711000000000188,
          0.04314310534865335,
          0.24823600000000462,
          0.055520568473249696,
          0.2405910000000007,
          0.21079600000000126,
          0.08040046904790484,
          0.2020389999999999,
          0.01483222446734733,
          0.1343999999999985
        ],
        "minimum": [
          0.3006147625649671,
          0.0006959579227273898,
          0.0,
          0.361953736077798,
          0.0009880183124791,
          0.0,
          0.04562568906994344,
          0.06773466024412786,
          0.0,
          0.0,
          0.0,
          0.012704654970939868,
          0.0,
          0.003035032067586464,
          0.0,
          0.0,
          0.03257392781783634,
          0.0,
          0.411214953271028,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.7886379677223468,
          1.0,
          1.0000000000000002,
          0.7842142657319916,
          1.0,
          1.0000000000000002,
          0.8101908450597068,
          1.0,
          1.0,
          1.0,
          0.9439072068736268,
          1.0,
          0.9295135838143608,
          1.0,
          1.0,
          0.9415898117636087,
          1.0,
          0.8282828282828283,
          1.0
        ]
      }
    },
    "kuairec": {
      "qwen25_1p5b": {
        "n": 1000,
        "mean": [
          0.6114029949580868,
          0.38076177244932685,
          0.69,
          0.49999954651438766,
          0.5457399046735515,
          0.624,
          0.526346476763141,
          0.4865281975592916,
          0.572,
          0.451,
          0.433,
          0.3839311448731079,
          0.322,
          0.36163016139927445,
          0.338,
          0.876,
          0.5407187626251034,
          0.629,
          0.29502849374523804,
          0.864
        ],
        "variance": [
          0.13477768322179254,
          0.055338542436588846,
          0.21390000000000398,
          0.11536476472120794,
          0.05824163861955853,
          0.2346240000000009,
          0.13750325511818215,
          0.03947708652224695,
          0.24481600000000037,
          0.24759900000000307,
          0.2455110000000024,
          0.1541608087871807,
          0.21831599999999754,
          0.17368893057136597,
          0.22375600000000306,
          0.10862400000000137,
          0.0819855177602014,
          0.23335900000000273,
          0.010649266332774044,
          0.11750399999999891
        ],
        "minimum": [
          3.2906541162310296e-05,
          0.017123733448938194,
          0.0,
          7.886693467711123e-05,
          0.06796602406729427,
          0.0,
          0.0025996823889201967,
          0.016373557382865493,
          0.0,
          0.0,
          0.0,
          0.002364813785457843,
          0.0,
          3.7719915094716355e-05,
          0.0,
          0.0,
          0.00171187619314776,
          0.0,
          0.21,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.8779130856729083,
          1.0,
          1.0000000000000002,
          0.9553344811691488,
          1.0,
          1.0000000000000002,
          0.9359572279346171,
          1.0,
          1.0,
          1.0,
          0.9997915726158949,
          1.0,
          0.9998835764843426,
          1.0,
          1.0,
          0.9886426350539702,
          1.0,
          0.46464646464646464,
          1.0
        ]
      },
      "qwen25_3b": {
        "n": 1000,
        "mean": [
          0.8155960954400064,
          0.0743490446685302,
          0.819,
          0.629545571664052,
          0.05929922545481538,
          0.635,
          0.5427833906891985,
          0.2828471280135565,
          0.558,
          0.259,
          0.397,
          0.8693222516750383,
          0.882,
          0.5565385494417475,
          0.587,
          0.575,
          0.004737530329305566,
          0.0,
          0.3878017211066875,
          0.864
        ],
        "variance": [
          0.1353666405894071,
          0.017233154064970946,
          0.14823899999999693,
          0.21425971872236654,
          0.015006409597521649,
          0.23177500000000156,
          0.19208303704795984,
          0.05182716409208507,
          0.24663600000000194,
          0.1919190000000014,
          0.2393910000000004,
          0.07265364600953901,
          0.10407600000000158,
          0.1468205359276855,
          0.24243100000000242,
          0.24437499999999773,
          0.00024826706708663566,
          0.0,
          0.007592049164515232,
          0.11750399999999891
        ],
        "minimum": [
          4.359513661195551e-10,
          8.093985443538785e-08,
          0.0,
          1.2505245057144339e-09,
          1.10098847335881e-07,
          0.0,
          6.85622847185496e-07,
          7.842543045841026e-07,
          0.0,
          0.0,
          0.0,
          0.00025096017206344715,
          0.0,
          7.671096873329665e-09,
          0.0,
          0.0,
          1.1634526565680418e-05,
          0.0,
          0.31313131313131315,
          0.0
        ],
        "maximum": [
          1.0,
          0.7194923313251954,
          1.0,
          1.0000000000000004,
          0.7240559501031992,
          1.0,
          1.0000000000000002,
          0.8916715301506852,
          1.0,
          1.0,
          1.0,
          0.9999999164639576,
          1.0,
          0.9999972343670516,
          1.0,
          1.0,
          0.11006283168575834,
          0.0,
          0.6,
          1.0
        ]
      },
      "qwen3_4b": {
        "n": 1000,
        "mean": [
          0.9164471190400179,
          0.0539608972107319,
          0.917,
          0.8027802815793279,
          0.09130140524233113,
          0.804,
          0.5724968581128342,
          0.08635151460570341,
          0.578,
          0.283,
          0.467,
          0.8733904914116352,
          0.879,
          0.5055520478234795,
          0.503,
          0.47,
          0.9999999999416532,
          1.0,
          0.5670860878090416,
          0.864
        ],
        "variance": [
          0.0736288295813687,
          0.01316927385820319,
          0.07611100000000068,
          0.139449410935107,
          0.021632129598611154,
          0.15758400000000122,
          0.21442742625799158,
          0.019476083411440675,
          0.24391600000000158,
          0.20291099999999831,
          0.24891099999999686,
          0.09767969641065276,
          0.10635899999999823,
          0.20700957808181566,
          0.24999099999999705,
          0.24910000000000118,
          1.8237952042498098e-20,
          0.0,
          0.016457451505335157,
          0.11750399999999891
        ],
        "minimum": [
          1.2809996290339146e-11,
          7.324851280122542e-12,
          0.0,
          8.238247956889027e-10,
          3.3339933501676736e-10,
          0.0,
          2.9687347123838173e-07,
          7.769669940462295e-11,
          0.0,
          0.0,
          0.0,
          1.6934449414230775e-06,
          0.0,
          8.936693782005277e-09,
          0.0,
          0.0,
          0.9999999992338375,
          1.0,
          0.3939393939393939,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.4848452728664839,
          1.0,
          1.0000000000000002,
          0.730361745544655,
          1.0,
          1.0000000000000002,
          0.8049110378732663,
          1.0,
          1.0,
          1.0,
          0.999999999999843,
          1.0,
          0.9999999981235239,
          1.0,
          1.0,
          0.999999999999277,
          1.0,
          0.81,
          1.0
        ]
      },
      "phi4_mini": {
        "n": 1000,
        "mean": [
          0.9391988276120468,
          0.10459823677154068,
          0.955,
          0.8627304556673171,
          0.1526351647901806,
          0.886,
          0.6119935331093173,
          0.4496224684361598,
          0.711,
          0.6,
          0.635,
          0.6122607802905153,
          0.7,
          0.4512191117628813,
          0.3,
          0.542,
          0.5147357348694299,
          0.66,
          0.529598111144899,
          0.864
        ],
        "variance": [
          0.03502315826113317,
          0.018302223183206928,
          0.04297500000000083,
          0.07666799660276608,
          0.024546446648694195,
          0.10100400000000107,
          0.10726418064675353,
          0.06647490816593356,
          0.20547899999999708,
          0.2400000000000005,
          0.23177500000000179,
          0.07563727934841834,
          0.21000000000000266,
          0.09963943305544237,
          0.21000000000000257,
          0.24823600000000476,
          0.026555825494537923,
          0.2243999999999989,
          0.03869348730679846,
          0.11750399999999891
        ],
        "minimum": [
          0.00020655835927728573,
          0.0009578110715726758,
          0.0,
          0.0007938784186747844,
          0.0025904494764917734,
          0.0,
          0.006006800474884613,
          0.005424227551214405,
          0.0,
          0.0,
          0.0,
          0.08194120772605198,
          0.0,
          0.005012402222219402,
          0.0,
          0.0,
          0.1475854827686436,
          0.0,
          0.34285714285714286,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.6008459555484639,
          1.0,
          1.0000000000000002,
          0.7985911648483457,
          1.0,
          1.0000000000000002,
          0.9681473796491598,
          1.0,
          1.0,
          1.0,
          0.996902826502977,
          1.0,
          0.9972174225175269,
          1.0,
          1.0,
          0.8519857432022415,
          1.0,
          0.8484848484848485,
          1.0
        ]
      },
      "gemma3_4b": {
        "n": 1000,
        "mean": [
          0.9542289410146997,
          0.008479150342546156,
          0.953,
          0.8908259163471615,
          0.01236712691466381,
          0.889,
          0.7029573930326998,
          0.08523165630469605,
          0.708,
          0.572,
          0.63,
          0.815819317377829,
          0.814,
          0.6604273690798971,
          0.661,
          0.634,
          0.9999636589530799,
          1.0,
          0.6307126973698666,
          0.864
        ],
        "variance": [
          0.04172251856323138,
          0.001669619796100436,
          0.044791000000000435,
          0.09295978440966758,
          0.002548005750404755,
          0.09867900000000018,
          0.18033608006316693,
          0.020815203162876876,
          0.2067359999999973,
          0.24481600000000053,
          0.23309999999999675,
          0.1412088093665899,
          0.1514039999999966,
          0.21479486796117414,
          0.22407900000000375,
          0.23204400000000483,
          8.599177400857649e-10,
          0.0,
          0.024270755327468665,
          0.11750399999999891
        ],
        "minimum": [
          2.123675616030614e-07,
          3.1244875089444535e-06,
          0.0,
          9.498835259824759e-08,
          9.867310345461219e-07,
          0.0,
          1.876762404615197e-08,
          6.363120036179535e-09,
          0.0,
          0.0,
          0.0,
          0.00013933978975802654,
          0.0,
          3.795987703585841e-07,
          0.0,
          0.0,
          0.999825152934117,
          1.0,
          0.47474747474747475,
          0.0
        ],
        "maximum": [
          1.0,
          0.32458992310999496,
          1.0,
          1.0,
          0.38968137940944997,
          1.0,
          1.0000000000000002,
          0.6399280069101195,
          1.0,
          1.0,
          1.0,
          0.9999999069729628,
          1.0,
          0.999999989912654,
          1.0,
          1.0,
          0.9999964669579509,
          1.0,
          0.89,
          1.0
        ]
      },
      "llama32_3b": {
        "n": 1000,
        "mean": [
          0.8250865547574391,
          0.23765285303377492,
          0.852,
          0.7392342060848971,
          0.30589490714105366,
          0.788,
          0.4837634606704638,
          0.5558715058753002,
          0.569,
          0.306,
          0.482,
          0.4346118841253653,
          0.475,
          0.2178886925541941,
          0.188,
          0.427,
          0.6307078019135471,
          0.704,
          0.511143863236796,
          0.864
        ],
        "variance": [
          0.1001579080315178,
          0.0736303796043573,
          0.1260960000000024,
          0.12744297302853,
          0.0767963871576897,
          0.16705599999999815,
          0.1317232742538877,
          0.02894756927275579,
          0.24523900000000187,
          0.21236400000000208,
          0.24967600000000442,
          0.06209181361472757,
          0.24937499999999962,
          0.06146858366809268,
          0.15265599999999974,
          0.24467100000000117,
          0.08186127887551235,
          0.20838399999999932,
          0.03816304178294428,
          0.11750399999999891
        ],
        "minimum": [
          0.00015913527888635032,
          0.0006690273418732663,
          0.0,
          2.7645910096731088e-05,
          0.0007700564458290538,
          0.0,
          0.00103243429251588,
          0.06403440952148882,
          0.0,
          0.0,
          0.0,
          0.00687542136890549,
          0.0,
          0.0018139036706649424,
          0.0,
          0.0,
          0.03257365964279492,
          0.0,
          0.3333333333333333,
          0.0
        ],
        "maximum": [
          1.0000000000000002,
          0.788637221485091,
          1.0,
          1.0000000000000002,
          0.8615342173410439,
          1.0,
          1.0000000000000002,
          0.8983038775628926,
          1.0,
          1.0,
          1.0,
          0.9873197031647816,
          1.0,
          0.9827252884092782,
          1.0,
          1.0,
          0.9415899502925132,
          1.0,
          0.8282828282828283,
          1.0
        ]
      }
    },
    "lastfm1k": {
      "qwen25_1p5b": {
        "n": 426,
        "mean": [
          0.5888604159698472,
          0.41209011386477734,
          0.6619718309859155,
          0.4457643632064158,
          0.5901141452473945,
          0.5774647887323944,
          0.48246637103314693,
          0.49473891113508256,
          0.528169014084507,
          0.4061032863849765,
          0.4084507042253521,
          0.3919974187683773,
          0.3286384976525822,
          0.34614673067307034,
          0.31220657276995306,
          0.8802816901408451,
          0.5311234683625421,
          0.6291079812206573,
          0.2955342956241633,
          0.9225352112676056
        ],
        "variance": [
          0.13610949727915128,
          0.05250394428844819,
          0.22376512596707077,
          0.10944351606448564,
          0.047419633262968844,
          0.24399920650664556,
          0.13455423841240582,
          0.03535682863065111,
          0.2492065066455067,
          0.24118340717229672,
          0.2416187264431648,
          0.15034130386961966,
          0.2206352355132364,
          0.16929426631852287,
          0.21473362868919307,
          0.10538583614362296,
          0.07881209929748312,
          0.23333112918512522,
          0.0101464471562156,
          0.07146399523903933
        ],
        "minimum": [
          3.5567725828950654e-05,
          0.02354947399292743,
          0.0,
          4.595577204243986e-05,
          0.08441240934024496,
          0.0,
          0.0008215613337818835,
          0.036526811798256516,
          0.0,
          0.0,
          0.0,
          0.0020147232659072107,
          0.0,
          5.617441709553911e-05,
          0.0,
          0.0,
          0.0017118435936867963,
          0.0,
          0.21,
          0.0
        ],
        "maximum": [
          0.9999999999999999,
          0.8914069251862837,
          1.0,
          0.9999999999999999,
          0.9420264892589141,
          1.0,
          1.0,
          0.9071569919331215,
          1.0,
          1.0,
          1.0,
          0.9997511822708274,
          1.0,
          0.9999563063215144,
          1.0,
          1.0,
          0.988642610234422,
          1.0,
          0.46464646464646464,
          1.0
        ]
      },
      "qwen25_3b": {
        "n": 426,
        "mean": [
          0.8007737602885827,
          0.06924860307470382,
          0.8075117370892019,
          0.5315972817953682,
          0.07803919232865371,
          0.5305164319248826,
          0.47442116303706194,
          0.2631268251270883,
          0.4812206572769953,
          0.18779342723004694,
          0.3004694835680751,
          0.8450974316777662,
          0.8568075117370892,
          0.5108730519804435,
          0.5187793427230047,
          0.5140845070422535,
          0.0049365227555861115,
          0.0,
          0.37943375707409643,
          0.9225352112676056
        ],
        "variance": [
          0.1443998848520552,
          0.018315986717639364,
          0.1554365315523819,
          0.23099396197432295,
          0.018119673813382788,
          0.24906874738257453,
          0.2007332835853028,
          0.05029255252837802,
          0.24964733628689156,
          0.1525270559192395,
          0.2101875730124091,
          0.09367888408426105,
          0.12268839956798638,
          0.14970607085563628,
          0.24964733628689154,
          0.24980162666137543,
          0.0002910613548641041,
          0.0,
          0.006897089863930823,
          0.07146399523903933
        ],
        "minimum": [
          2.436542141497753e-08,
          1.1453722136318549e-07,
          0.0,
          4.214175953297873e-09,
          3.5773231306831097e-07,
          0.0,
          3.295479321297358e-07,
          5.66755858046782e-07,
          0.0,
          0.0,
          0.0,
          0.0004032301111765531,
          0.0,
          1.8720884409218393e-07,
          0.0,
          0.0,
          1.1635857146458101e-05,
          0.0,
          0.31313131313131315,
          0.0
        ],
        "maximum": [
          1.0,
          0.7122521717097063,
          1.0,
          1.0000000000000004,
          0.7111031452557097,
          1.0,
          0.9999999999999998,
          0.8748553887792773,
          1.0,
          1.0,
          1.0,
          0.9999998411848453,
          1.0,
          0.9999827210299422,
          1.0,
          1.0,
          0.11006156648215894,
          0.0,
          0.6,
          1.0
        ]
      },
      "qwen3_4b": {
        "n": 426,
        "mean": [
          0.9233257578362992,
          0.04129075454184248,
          0.9248826291079812,
          0.78869819477811,
          0.07905012182935638,
          0.7910798122065728,
          0.5352435181610826,
          0.10229433526181173,
          0.528169014084507,
          0.2676056338028169,
          0.4154929577464789,
          0.8777872363488058,
          0.8779342723004695,
          0.5093541503233298,
          0.5164319248826291,
          0.4835680751173709,
          0.9999999999400196,
          1.0,
          0.5585214349581441,
          0.9225352112676056
        ],
        "variance": [
          0.06544806724446213,
          0.010741262320391935,
          0.06947475148229013,
          0.14849439524247532,
          0.019221336567513098,
          0.16527254292578591,
          0.21647244430570572,
          0.02170913881922165,
          0.2492065066455066,
          0.19599285855980916,
          0.24285855980956117,
          0.09686352671231269,
          0.10716568582071533,
          0.20435615126910675,
          0.2497299918446519,
          0.24972999184465172,
          1.8735467603476364e-20,
          0.0,
          0.014732370498547384,
          0.07146399523903933
        ],
        "minimum": [
          6.43475347710376e-11,
          3.291339875086756e-11,
          0.0,
          5.111646011910567e-09,
          4.856919014588252e-09,
          0.0,
          8.341710961069611e-07,
          1.1749540910342078e-10,
          0.0,
          0.0,
          0.0,
          1.6934449414230775e-06,
          0.0,
          8.938466678453126e-09,
          0.0,
          0.0,
          0.9999999992338222,
          1.0,
          0.3939393939393939,
          0.0
        ],
        "maximum": [
          1.0,
          0.5505133343673936,
          1.0,
          1.0,
          0.6523168896936272,
          1.0,
          1.0,
          0.6915667557939356,
          1.0,
          1.0,
          1.0,
          0.999999999999843,
          1.0,
          0.9999999979139449,
          1.0,
          1.0,
          0.999999999999277,
          1.0,
          0.81,
          1.0
        ]
      },
      "phi4_mini": {
        "n": 426,
        "mean": [
          0.931236776488287,
          0.09677484406424094,
          0.9413145539906104,
          0.8535702417767302,
          0.15583723724021675,
          0.8755868544600939,
          0.5438321902366372,
          0.5067583102468227,
          0.6267605633802817,
          0.5164319248826291,
          0.5657276995305164,
          0.5955154172091647,
          0.6737089201877934,
          0.4348489108455646,
          0.28169014084507044,
          0.5727699530516432,
          0.5037486704905529,
          0.6314553990610329,
          0.5194800930759697,
          0.9225352112676056
        ],
        "variance": [
          0.04254094044714749,
          0.01676228489372063,
          0.055241464436068276,
          0.07927122625353533,
          0.02561622255375358,
          0.10893451475677207,
          0.11390946088959385,
          0.0625639627332603,
          0.2339317595715152,
          0.24972999184465183,
          0.24567986951442528,
          0.07470617734954237,
          0.21982521104718983,
          0.09591236092302755,
          0.20234080539575544,
          0.24470453393286185,
          0.02646683904936815,
          0.23271947805770313,
          0.039614085313072686,
          0.07146399523903933
        ],
        "minimum": [
          0.0011369240332362897,
          0.0009928596103543827,
          0.0,
          0.0019029752545454538,
          0.0025570412418871773,
          0.0,
          0.0031571627004563577,
          0.005158023298215222,
          0.0,
          0.0,
          0.0,
          0.10899699497797898,
          0.0,
          0.012998216156952775,
          0.0,
          0.0,
          0.14758513454073227,
          0.0,
          0.34285714285714286,
          0.0
        ],
        "maximum": [
          0.9999999999999998,
          0.6847207621455561,
          1.0,
          0.9999999999999999,
          0.6686945993281918,
          1.0,
          0.9999999999999998,
          0.9687698513537513,
          1.0,
          1.0,
          1.0,
          0.9972174225175269,
          1.0,
          0.996902826502977,
          1.0,
          1.0,
          0.851983361799275,
          1.0,
          0.8484848484848485,
          1.0
        ]
      },
      "gemma3_4b": {
        "n": 426,
        "mean": [
          0.9568511251603709,
          0.011226847666748146,
          0.9553990610328639,
          0.9128033645263524,
          0.00959717566293681,
          0.9131455399061033,
          0.6364881960262017,
          0.0904320396691966,
          0.6455399061032864,
          0.4859154929577465,
          0.57981220657277,
          0.8200236611190013,
          0.8145539906103286,
          0.6779871367085508,
          0.6784037558685446,
          0.6384976525821596,
          0.9999654128368899,
          1.0,
          0.609826899684146,
          0.9225352112676056
        ],
        "variance": [
          0.038662305234344475,
          0.0022281927477933038,
          0.042611695210385735,
          0.07650662320975268,
          0.0017794869827599663,
          0.07931076285569395,
          0.20227060754076437,
          0.023224579968999615,
          0.22881813573144477,
          0.2498016266613752,
          0.24363001168198517,
          0.13810570906261682,
          0.15105578699111827,
          0.20559418233260454,
          0.2181720998919962,
          0.2308184002292331,
          8.221648290335806e-10,
          0.0,
          0.02074538357140577,
          0.07146399523903933
        ],
        "minimum": [
          5.1344740911973424e-06,
          7.253221158345023e-06,
          0.0,
          2.0922277714443765e-07,
          1.4646276275579028e-06,
          0.0,
          1.3196263980543487e-08,
          1.1886479226553239e-07,
          0.0,
          0.0,
          0.0,
          0.00011107932373946109,
          0.0,
          1.0772364659849505e-06,
          0.0,
          0.0,
          0.999825152934117,
          1.0,
          0.47474747474747475,
          0.0
        ],
        "maximum": [
          1.0,
          0.3281702080471243,
          1.0,
          1.0,
          0.3350946772907398,
          1.0,
          1.0,
          0.7663865361088881,
          1.0,
          1.0,
          1.0,
          0.9999998803539264,
          1.0,
          0.9999999771445548,
          1.0,
          1.0,
          0.9999964668779101,
          1.0,
          0.89,
          1.0
        ]
      },
      "llama32_3b": {
        "n": 426,
        "mean": [
          0.8038624193330559,
          0.20804540400239355,
          0.8450704225352113,
          0.7375190983681948,
          0.2719073487810829,
          0.784037558685446,
          0.45590946690335654,
          0.551621494587972,
          0.5375586854460094,
          0.284037558685446,
          0.43427230046948356,
          0.46028676844648136,
          0.5164319248826291,
          0.2378141592609581,
          0.20657276995305165,
          0.4507042253521127,
          0.6674628533232937,
          0.7300469483568075,
          0.5017001576644001,
          0.9225352112676056
        ],
        "variance": [
          0.1103258520523469,
          0.05701543400521636,
          0.13092640349137166,
          0.12584092316866796,
          0.061508711420863574,
          0.16932266525601125,
          0.11588506381838036,
          0.03133211925390497,
          0.2485893451475661,
          0.20336022394145686,
          0.24567986951442639,
          0.06022353076593217,
          0.24972999184465172,
          0.06536741734009358,
          0.16390046066697467,
          0.24756992660186342,
          0.07817574019761235,
          0.19707840155172118,
          0.03884323398289626,
          0.07146399523903933
        ],
        "minimum": [
          0.0001552296236197652,
          0.0010509344559708632,
          0.0,
          2.5843386613719225e-05,
          0.0012527771154338973,
          0.0,
          0.00040477072293751935,
          0.11885587351749907,
          0.0,
          0.0,
          0.0,
          0.005477374501589559,
          0.0,
          0.001956580495103078,
          0.0,
          0.0,
          0.03229019401067432,
          0.0,
          0.3333333333333333,
          0.0
        ],
        "maximum": [
          1.0,
          0.7899404980995212,
          1.0,
          1.0,
          0.7822061269490461,
          1.0,
          0.9999999999999999,
          0.9522595187963229,
          1.0,
          1.0,
          1.0,
          0.9896227075216077,
          1.0,
          0.9873148298998435,
          1.0,
          1.0,
          0.9438573899466338,
          1.0,
          0.8282828282828283,
          1.0
        ]
      }
    }
  }
}


==> anc/statistical_supplement/replay_additional_diagnostics.py <==
#!/usr/bin/env python3
"""Replay post hoc subset, response-bias, variance and fixed-policy diagnostics.
All bootstrap units are users; checkpoint measurements are already averaged.
No fitting, network access, source histories, or original identifiers required.
"""
from __future__ import annotations
import argparse, hashlib, json, platform
from pathlib import Path
import numpy as np
D=('movielens20m','amazon_instruments2023','kuairec','lastfm1k')
M=('qwen25_1p5b','qwen25_3b','qwen3_4b','phi4_mini','gemma3_4b','llama32_3b')
COUNTS=(1000,1000,1000,426)

def load(p:Path):
 return json.loads(p.read_text())
def fixed_boot(arrays,seed,draws=10000):
 rng=np.random.default_rng(seed);boot=np.empty(draws)
 for i in range(draws):
  boot[i]=np.mean([rng.choice(a,len(a),replace=True).mean() for a in arrays])
 return {'mean':float(np.mean([a.mean() for a in arrays])),
         'lower':float(np.quantile(boot,.025)),'upper':float(np.quantile(boot,.975)),
         'seed':seed,'draws':draws,'scheme':'fixed-domain paired user percentile bootstrap; equal domain weights'}
def main():
 parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--directory',type=Path,default=Path(__file__).resolve().parent);parser.add_argument('--output',type=Path)
 args=parser.parse_args();p=args.directory
 effects=load(p/'user_level_effects.json');orig=load(p/'REFERENCE_COMPARISON_RESULTS.json')
 # One reproducible set of within-domain draws supplies every overlapping subset.
 rng=np.random.default_rng(2026092237);draws=20000;boots=[];means=[]
 for d,n in zip(D,COUNTS):
  a=np.asarray(effects['effects'][d],dtype=float);assert a.shape==(n,) and np.isfinite(a).all()
  b=np.empty(draws)
  for start in range(0,draws,200):
   k=min(200,draws-start);b[start:start+k]=a[rng.integers(0,n,size=(k,n))].mean(1)
  boots.append(b);means.append(a.mean())
 subsets={}
 for name,idx in [('lastfm_only',[3]),('rebuilt_domains',[2,3]),('excluding_kuairec',[0,1,3]),('reused_domains',[0,1])]:
  b=np.mean(np.array(boots)[idx],axis=0)
  subsets[name]={'domains':[D[i] for i in idx],'users':sum(COUNTS[i] for i in idx),
   'mean':float(np.mean(np.array(means)[idx])),'lower':float(np.quantile(b,.025)),
   'upper':float(np.quantile(b,.975)),'draws':draws,'seed':2026092237,
   'scheme':'fixed-domain paired user bootstrap; shared domain draws across subset summaries',
   'status':'post hoc; estimates restricted-population effects, not historical independence'}
 # Pairwise class-balanced accuracy and answer frequencies.
 balanced={}
 for m in M:
  conf=orig['actual_tie_analysis']['models'][m]['pairwise']['semantic_confusion_counts']
  labels=('left','right','tie');a=np.array([[conf[t][v] for v in labels] for t in labels],dtype=int)
  assert np.array_equal(a.sum(1),[106,98,54]);recall=a.diagonal()/a.sum(1)
  balanced[m]={'class_counts':a.sum(1).tolist(),'class_recalls':dict(zip(labels,recall.tolist())),
   'balanced_accuracy':float(recall.mean()),'raw_accuracy':float(a.trace()/a.sum()),
   'predicted_frequencies':dict(zip(labels,(a.sum(0)/a.sum()).tolist())),
   'confusion':a.tolist(),'benchmark':1/3,'status':'descriptive; no significance test against benchmark'}
 # Weighted law of total variance, separately for each reading feature.
 moment=load(p/'reading_feature_moments.json');cellmean=np.array([[moment['moments'][d][m]['mean'] for m in M] for d in D]);within=np.array([[moment['moments'][d][m]['variance'] for m in M] for d in D])
 grand=cellmean.mean((0,1));total=(within+(cellmean-grand)**2).mean((0,1))
 between_m=((cellmean.mean(0)-grand)**2).mean(0)
 domain_mean=cellmean.mean(1)
 adjusted_total=(within+(cellmean-domain_mean[:,None,:])**2).mean((0,1))
 between_m_given_d=((cellmean-domain_mean[:,None,:])**2).mean((0,1))
 residual=within.mean((0,1));out=[]
 for j,name in enumerate(moment['feature_order']):
  constant=total[j]<1e-15
  out.append({'feature':name,'total_variance':float(total[j]),
   'between_checkpoint_share':None if constant else float(between_m[j]/total[j]),
   'within_domain_between_checkpoint_share':None if adjusted_total[j]<1e-15 else float(between_m_given_d[j]/adjusted_total[j]),
   'within_domain_checkpoint_residual_share':None if constant else float(residual[j]/total[j]),
   'nonconstant_cells':sum(moment['moments'][d][m]['maximum'][j]>moment['moments'][d][m]['minimum'][j] for d in D for m in M),
   'constant_overall':bool(constant)})
 shares=[r['between_checkpoint_share'] for r in out if r['between_checkpoint_share'] is not None]
 variance={'features':out,'median_between_checkpoint_share':float(np.median(shares)),
  'minimum_between_checkpoint_share':min(shares),'maximum_between_checkpoint_share':max(shares),
  'features_majority_between_checkpoint':sum(x>.5 for x in shares),
  'feature_count':len(out),'weighting':'equal domains, checkpoints; equal users within each domain',
  'interpretation':'descriptive variance components; residual variation is not necessarily useful signal; no independence assumption across checkpoints'}
 # New fixed-policy arrays reconstruct the previously reported contrasts.
 data=load(p/'fixed_policy_user_metrics.json');columns=data['columns'];fixed={};checks=[]
 for pub,old in [('baseline_minus_fixed_ndcg5','ordinary_minus_fixed_ndcg5'),('baseline_minus_fixed_hit1','ordinary_minus_fixed_hit1'),('augmented_minus_fixed_ndcg5','audit_minus_fixed_ndcg5'),('augmented_minus_fixed_hit1','audit_minus_fixed_hit1')]:
  target=orig['development_fixed_arm']['paired_differences'][old]
  arrays=[np.array(data['domains'][d],float)[:,columns.index(pub)] for d in D]
  result=fixed_boot(arrays,target['seed'],target['draws']);fixed[pub]=result
  for key in ('mean','lower','upper'):
   checks.append({'contrast':pub,'field':key,'actual':result[key],'expected':target[key],
                  'exact':result[key]==target[key],'absolute_difference':abs(result[key]-target[key])})
 assert all(c['absolute_difference']<1e-12 for c in checks),'Fixed-policy replay mismatch'
 add=load(p/'SECONDARY_DESCRIPTIVE_RESULTS.json');summary=load(p/'SUMMARY.json');zero={}
 for d,n in zip(D,COUNTS):
  g=add['regime_operational']['all_zero'][d];effect=summary['domain_primary_inference_holm_eight']['operational'][d]['mean'];contrib=g['users']/n*g['mean']
  zero[d]={'users':g['users'],'conditional_mean':g['mean'],'domain_effect':effect,'weighted_contribution':contrib,'fraction_of_domain_effect':contrib/effect,'status':'arithmetic attribution, not causal explanation'}
 receipt={'schema_version':1,'status':'pass','environment':{'python':platform.python_version(),'numpy':np.__version__},
  'subsets':subsets,'pairwise_balanced_accuracy':balanced,'reading_feature_variance':variance,
  'fixed_policy_replay':fixed,'fixed_policy_checks':checks,'all_fixed_policy_checks_exact':all(c['exact'] for c in checks),
  'all_zero_contributions':zero,
  'inputs_sha256':{n:hashlib.sha256((p/n).read_bytes()).hexdigest() for n in ['user_level_effects.json','REFERENCE_COMPARISON_RESULTS.json','reading_feature_moments.json','fixed_policy_user_metrics.json','SECONDARY_DESCRIPTIVE_RESULTS.json','SUMMARY.json']}}
 output=args.output or p/'ADDITIONAL_DIAGNOSTICS.json';output.write_text(json.dumps(receipt,indent=2,allow_nan=False)+'\n')
 print(json.dumps({'status':'pass','subsets':subsets,'balanced':{m:balanced[m]['balanced_accuracy'] for m in M},'variance_summary':{k:v for k,v in variance.items() if k!='features'},'fixed_replay_exact':receipt['all_fixed_policy_checks_exact']},indent=2))
if __name__=='__main__':main()


==> anc/statistical_supplement/replay_secondary_statistics.py <==
#!/usr/bin/env python3
"""Deterministic saved-user-metric replay for secondary comparisons.
No training, model inference, network requests, or original identifiers.
All newly computed intervals are descriptive and post hoc.
"""
from __future__ import annotations
import argparse, json, hashlib
from pathlib import Path
import numpy as np
DOMAINS=['movielens20m','amazon_instruments2023','kuairec','lastfm1k']

def bootstrap(arrays,seed,draws=10000,hierarchical=True):
    rng=np.random.default_rng(seed); names=list(arrays); boot=[]
    for _ in range(draws):
        chosen=rng.choice(names,len(names),replace=True).tolist() if hierarchical else names
        boot.append(float(np.mean([rng.choice(arrays[d],len(arrays[d]),replace=True).mean() for d in chosen])))
        # Match the original code's interleaved sign-flip draw order, but do not
        # use new unadjusted p-values to make confirmatory claims.
        for a in arrays.values(): rng.choice((-1.0,1.0),len(a))
    return {'mean':float(np.mean([a.mean() for a in arrays.values()])),
      'lower':float(np.quantile(boot,.025)),'upper':float(np.quantile(boot,.975)),
      'lower90':float(np.quantile(boot,.05)),'upper90':float(np.quantile(boot,.95)),
      'draws':draws,'seed':seed,'domain_resampling':hierarchical,
      'domain_means':{d:float(a.mean()) for d,a in arrays.items()},
      'interpretation':'descriptive interval; no new confirmatory test'}

def main():
 p=argparse.ArgumentParser(); p.add_argument('--data',type=Path,default=Path(__file__).with_name('secondary_user_metrics.json')); p.add_argument('--out',type=Path,default=Path(__file__).with_name('SECONDARY_INFERENCE.json')); a=p.parse_args()
 data=json.loads(a.data.read_text()); cols=data['columns']; mat={d:np.asarray(data['domains'][d],dtype=float) for d in DOMAINS}
 def values(col): return {d:x[:,cols.index(col)] for d,x in mat.items()}
 def diff(first,second): return {d:x[:,cols.index(first)]-x[:,cols.index(second)] for d,x in mat.items()}
 out={'schema_version':1,'source_sha256':hashlib.sha256(a.data.read_bytes()).hexdigest(),'fixed_primary_check':bootstrap(values('primary_effect'),2026091811),
 'fixed_domain_sensitivity':bootstrap(values('primary_effect'),2026092201,20000,False)}
 for name,c1,c0,seed in [('reading_vs_observable','V_R_ndcg','V_ndcg',2026092202),('ordinary_vs_observable','O_ndcg','V_ndcg',2026092203),('equal_call_reading_vs_ordinary','V_R_ndcg','O_ndcg',20260921),('ordinary_added_to_reading','A_ndcg','V_R_ndcg',2026092205),('hit1_added_reading','A_hit1','O_hit1',2026092206)]:
  arrays=diff(c1,c0)
  if name=='equal_call_reading_vs_ordinary': arrays={d:arrays[d] for d in sorted(arrays)}
  out[name]=bootstrap(arrays,seed)
 assert abs(out['fixed_primary_check']['mean']-(-.001881341251004374))<1e-16
 assert abs(out['fixed_primary_check']['lower']-(-.004579841069512937))<1e-15
 assert abs(out['fixed_primary_check']['upper']-.00042073079008490605)<1e-15
 a.out.write_text(json.dumps(out,indent=2)+'\n')
 for k,z in out.items():
  if isinstance(z,dict) and 'mean' in z: print(k, *(f'{z[x]:.9f}' for x in ['mean','lower','upper','lower90','upper90']))
if __name__=='__main__': main()


==> anc/statistical_supplement/replay_statistics.py <==
#!/usr/bin/env python3
"""Replay the frozen primary inference from data-minimized user effect arrays.

No model fitting, GPU, source histories, or network access is used. The order of
bootstrap and sign-flip RNG calls matches the original saved-row implementation.
This verifies arithmetic on supplied effects, not their upstream construction.
"""
from __future__ import annotations
import argparse
import hashlib
import json
import platform
from pathlib import Path
from typing import Any
import numpy as np

DOMAINS = ('movielens20m', 'amazon_instruments2023', 'kuairec', 'lastfm1k')
COUNTS = (1000, 1000, 1000, 426)
DRAWS = 10_000
TOLERANCE = 1e-12


def read_json(path: Path) -> dict[str, Any]:
    with path.open(encoding='utf-8') as handle:
        value = json.load(handle)
    if not isinstance(value, dict):
        raise ValueError(f'{path.name} must contain a JSON object')
    return value


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def interval(arrays: dict[str, np.ndarray], seed: int, hierarchical: bool) -> dict[str, Any]:
    names = list(arrays)
    observed = float(np.mean([array.mean() for array in arrays.values()]))
    rng = np.random.default_rng(seed)
    boot = np.empty(DRAWS, dtype=float)
    null = np.empty(DRAWS, dtype=float)
    for i in range(DRAWS):
        selected = rng.choice(names, len(names), replace=True).tolist() if hierarchical else names
        boot[i] = float(np.mean([
            rng.choice(arrays[name], len(arrays[name]), replace=True).mean() for name in selected
        ]))
        null[i] = float(np.mean([
            (array * rng.choice((-1.0, 1.0), len(array))).mean() for array in arrays.values()
        ]))
    constant = (all(np.ptp(array) == 0 for array in arrays.values()) and
                len({float(array[0]) for array in arrays.values()}) == 1)
    return {
        'mean': observed,
        'lower': float(np.quantile(boot, 0.025)),
        'upper': float(np.quantile(boot, 0.975)),
        'lower90': float(np.quantile(boot, 0.05)),
        'upper90': float(np.quantile(boot, 0.95)),
        'p_one_sided': None if constant else float((1 + np.sum(null >= observed)) / (DRAWS + 1)),
        'domain_means': {name: float(array.mean()) for name, array in arrays.items()},
        'users': {name: len(array) for name, array in arrays.items()},
        'seed': seed,
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--directory', type=Path, default=Path(__file__).resolve().parent)
    parser.add_argument('--output', type=Path, default=None)
    args = parser.parse_args()
    root = args.directory
    data = read_json(root / 'user_level_effects.json')
    summary = read_json(root / 'SUMMARY.json')
    negative = read_json(root / 'NEGATIVE_RULE_CHECK.json')
    if tuple(data['domain_order']) != DOMAINS or data['checkpoint_count_per_user'] != 6:
        raise ValueError('Unexpected domain ordering or checkpoint count')
    arrays = {name: np.asarray(data['effects'][name], dtype=float) for name in DOMAINS}
    for name, count in zip(DOMAINS, COUNTS):
        a = arrays[name]
        if a.shape != (count,) or not np.isfinite(a).all() or np.any(np.abs(a) > 1):
            raise ValueError(f'Invalid effect values or shape in {name}')
    primary = interval(arrays, seed=2026091811, hierarchical=True)
    domains = {
        name: interval({name: arrays[name]}, 2026092000 + 10 * i, hierarchical=False)
        for i, name in enumerate(DOMAINS)
    }
    errors: list[str] = []
    comparisons: list[dict[str, Any]] = []

    def check(label: str, actual: Any, expected: Any) -> None:
        exact = actual == expected
        close = exact if actual is None or expected is None else abs(actual - expected) <= TOLERANCE
        comparisons.append({'field': label, 'actual': actual, 'expected': expected,
                            'exact': bool(exact), 'within_tolerance': bool(close)})
        if not close:
            errors.append(label)

    for label, actual, expected in [
        ('primary', primary, summary['primary_operational']),
        *[(name, domains[name], summary['domain_primary_inference_holm_eight']['operational'][name])
          for name in DOMAINS],
    ]:
        for key in ('mean', 'lower', 'upper', 'p_one_sided'):
            check(f'{label}.{key}', actual[key], expected[key])
        if actual['users'] != expected['users']:
            errors.append(f'{label}.users')
    contained = {}
    for name in DOMAINS:
        for key in ('lower90', 'upper90'):
            check(f'{name}.{key}', domains[name][key], negative['domains'][name][key])
        contained[name] = (domains[name]['lower90'] >= -0.005 and domains[name]['upper90'] <= 0.005)
    passing = sum(contained.values())
    check('interval_containment.passing_domains', passing, negative['domains_passing'])
    # Failure of the primary threshold already defeats the conjunctive positive rule.
    strong_positive_necessary_conditions = (primary['mean'] >= 0.005 and primary['lower'] > 0 and
                                            sum(v['mean'] > 0 for v in domains.values()) >= 3)
    if strong_positive_necessary_conditions:
        errors.append('Positive-rule determination requires omitted leave-group checks')
    check('strong_positive_rule_passes', False, bool(summary['strong_case_pass']))
    receipt = {
        'status': 'pass' if not errors else 'fail',
        'scope': 'Saved user-effect statistical replay only; no upstream model or cohort regeneration.',
        'environment': {'python': platform.python_version(), 'numpy': np.__version__},
        'independent_unit': 'user; six checkpoint effects averaged before inference; equal domain weights',
        'users': sum(COUNTS), 'bootstrap_draws': DRAWS,
        'primary_operational': primary, 'domain_operational': domains,
        'negative_rule_interval_containment': contained, 'domains_passing': passing,
        'strong_positive_rule_passes': False,
        'broader_negative_rule_passes': False if passing < 3 else None,
        'rule_note': 'Failed necessary conditions suffice here; no equivalence claim is made.',
        'all_numeric_comparisons_exact': all(x['exact'] for x in comparisons),
        'comparisons': comparisons, 'errors': errors,
        'inputs_sha256': {name: sha256(root / name) for name in
                         ('user_level_effects.json', 'SUMMARY.json', 'NEGATIVE_RULE_CHECK.json')},
        'replay_script_sha256': sha256(Path(__file__)),
    }
    output = args.output or root / 'PRIMARY_REPLAY_RECEIPT.json'
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(receipt, indent=2, allow_nan=False) + '\n', encoding='utf-8')
    print(json.dumps({'status': receipt['status'], 'primary': primary,
                      'domains_passing': passing, 'all_comparisons_exact': receipt['all_numeric_comparisons_exact']}, indent=2))
    if errors:
        raise SystemExit('Replay mismatch: ' + ', '.join(errors))


if __name__ == '__main__':
    main()


==> anc/statistical_supplement/request_difficulty.py <==
#!/usr/bin/env python3
"""Frozen mapping from real support vectors to hard-audit difficulty slices."""

from __future__ import annotations

from collections.abc import Sequence


REGIMES = ("zero_mixed", "sparse", "tie", "one_count", "dense_near_tie")


def request_difficulty_slice(counts: Sequence[int], group_size: int = 64) -> dict[str, object]:
    """Return a label-free, deterministic hard-audit slice for one request.

    The precedence resolves overlapping properties.  An all-zero panel is a
    top tie and is marked as extrapolation because the synthetic bank contains
    positive tied maxima but no all-zero latent panel.
    """
    values = [int(value) for value in counts]
    if len(values) != 8 or any(value < 0 or value > group_size for value in values):
        raise ValueError("counts must contain eight integers in [0, group_size]")

    ranked = sorted(values, reverse=True)
    maximum, runner_up = ranked[:2]
    top_tie_size = sum(value == maximum for value in values)
    nonzero = sum(value > 0 for value in values)
    all_zero = maximum == 0

    if top_tie_size > 1:
        regime = "tie"
    elif nonzero <= 1:
        regime = "sparse"
    elif maximum - runner_up == 1:
        regime = "one_count"
    elif 0 in values:
        regime = "zero_mixed"
    else:
        regime = "dense_near_tie"

    return {
        "regime": regime,
        "all_zero": all_zero,
        "audit_support_exact": not all_zero,
        "nonzero_count": nonzero,
        "zero_fraction": (8 - nonzero) / 8,
        "maximum_normalized": maximum / group_size,
        "top_margin_normalized": (maximum - runner_up) / group_size,
        "top_tie_size": top_tie_size,
    }


def frozen_slice_reliability(
    counts: Sequence[int], model_analysis: dict[str, object], group_size: int = 64
) -> dict[str, object]:
    """Attach development-bank accuracy without consulting request outcomes."""
    descriptor = request_difficulty_slice(counts, group_size)
    regime = str(descriptor["regime"])
    by_regime = model_analysis.get("by_regime")
    if not isinstance(by_regime, dict) or regime not in by_regime:
        raise KeyError(f"missing development reliability for regime {regime}")
    cell = by_regime[regime]
    if not isinstance(cell, dict) or "accuracy" not in cell:
        raise KeyError(f"missing accuracy for regime {regime}")
    return {**descriptor, "global_slice_reliability": float(cell["accuracy"])}


==> anc/statistical_supplement/timestamp_audit/LASTFM_TIMESTAMP_AUDIT.json <==
{
  "all_selected_users": 776,
  "all_selected_users_with_any_source_event_after_documented_date": 166,
  "archive": {
    "bytes": 672741554,
    "event": {
      "actual_minus_documented_lines": -52006,
      "counts": {
        "after_documented_last_calendar_date": 153473,
        "empty_artist_id_and_name_accepted_as_name_prefix": 0,
        "failure_missing_key": 0,
        "failure_missing_timestamp": 0,
        "failure_missing_user": 0,
        "failure_short_row": 0,
        "failure_unparseable_timestamp": 0,
        "parsed_rows": 19098862,
        "raw_rows": 19098862,
        "total_parse_failures": 0
      },
      "documented_total_lines": 19150868,
      "flagged_distinct_users": 204,
      "member": "lastfm-dataset-1K/userid-timestamp-artid-artname-traid-traname.tsv",
      "member_bytes": 2529193595,
      "member_md5": "64747b21563e3d2aa95751e0ddc46b68",
      "member_sha256": "529b8f83aadabdead189de06d816e213557221b92cb43c46f25840e07ef3399a",
      "source_max_distinct_users": 1,
      "source_max_event_count": 1,
      "timestamp_max": 1380479524,
      "timestamp_max_utc": "2013-09-29T18:32:04+00:00",
      "timestamp_min": 1108339207,
      "timestamp_min_utc": "2005-02-14T00:00:07+00:00",
      "year_counts": {
        "2005": 1070321,
        "2006": 4251472,
        "2007": 5323835,
        "2008": 5917701,
        "2009": 2535531,
        "2010": 1,
        "2013": 1
      }
    },
    "members": [
      {
        "bytes": 0,
        "name": "lastfm-dataset-1K",
        "type": "other"
      },
      {
        "bytes": 37842,
        "name": "lastfm-dataset-1K/userid-profile.tsv",
        "type": "file"
      },
      {
        "bytes": 2235,
        "name": "lastfm-dataset-1K/README.txt",
        "type": "file"
      },
      {
        "bytes": 2529193595,
        "name": "lastfm-dataset-1K/userid-timestamp-artid-artname-traid-traname.tsv",
        "type": "file"
      }
    ],
    "sha256": "c8075a048b0e14737c0b38d708f9e8e56a37193f33c6592e599bfcaa982bdb70",
    "url": "https://zenodo.org/records/6090214/files/lastfm-dataset-1K.tar.gz?download=1"
  },
  "changes_made": "none; no timestamps, labels, cohorts, candidates, or results were modified",
  "documentation": {
    "actual_event_member_lines": 19098862,
    "archive_readme": {
      "bytes": 2235,
      "member": "lastfm-dataset-1K/README.txt",
      "sha256": "e8c2df7a15463249b9712c76fe88f012f62b88de01a9570b8f5bef1fd22b0b73"
    },
    "documented_total_lines": 19150868,
    "interpretation": "The release documentation establishes a last calendar date but no exact end-of-day timestamp and no explicit collection start date. This audit conservatively flags UTC calendar dates after 2009-05-05; it does not invent a lower bound.",
    "lastfm_1k_version_statement": "LASTFM-1K (version 1.0, March 2010)",
    "line_count_difference": -52006,
    "line_count_note": "The archive event member MD5 matches the README, but its actual line count is 52,006 below the README total; this is a source-documentation discrepancy, not parser rejection.",
    "quote": "This dataset represents the whole listening habits (till May, 5th 2009) for nearly 1,000 users.",
    "record_published": "2010-03-01",
    "retrieved_file": "ZENODO_RECORD_6090214.json",
    "retrieved_file_sha256": "3f282886910fa3f5d310032703a3c8a56f86bda60927a640b11a8a68294eb088",
    "source": "https://zenodo.org/api/records/6090214"
  },
  "parser": {
    "handling": "rows with fewer than four fields, missing user/timestamp, or unparseable ISO timestamps are skipped; every accepted event receives rating 4; no collection-date filter is applied",
    "note": "The executed key expression accepts an empty artist ID and name as the literal fallback key prefix 'name:'.",
    "path": "build_compact_sources.py",
    "sha256": "80cff6cf90fc96436a797d8d1919cc1e4d158441c04c0a28263cfac7a6ec8b36"
  },
  "prepared": {
    "events": 19098862,
    "events_after_documented_last_calendar_date": 153473,
    "events_at_source_max_timestamp": 1,
    "events_npz_sha256": "30a4515e9f2dbf435310aa45ea40cbfa45bb3f122e0ae6eb32d1bc5a5e87a2c4",
    "receipt_sha256": "443265bdf3c74cd5eb53903ba13103d754f5043c8ed36c51a9a40edf0c3785f7",
    "timestamp_max": 1380479524,
    "timestamp_max_utc": "2013-09-29T18:32:04+00:00",
    "timestamp_min": 1108339207,
    "timestamp_min_utc": "2005-02-14T00:00:07+00:00",
    "users": 992,
    "users_after_documented_last_calendar_date": 204,
    "users_at_source_max_timestamp": 1,
    "year_counts": {
      "2005": 1070321,
      "2006": 4251472,
      "2007": 5323835,
      "2008": 5917701,
      "2009": 2535531,
      "2010": 1,
      "2013": 1
    }
  },
  "schema_version": 1,
  "selected_cohorts": {
    "confirmation": {
      "cutoff": 1233604170,
      "cutoff_utc": "2009-02-02T19:49:30+00:00",
      "prompt_history_basis": "all evidence timestamps are strictly before the cutoff, which precedes 2009-05-06 UTC",
      "prompt_history_entries": 3403,
      "prompt_history_entries_with_flagged_date": 0,
      "prompt_history_requests_with_flagged_date": 0,
      "random_candidate_support_cells": 22906,
      "random_evidence_requests_with_flagged_date": 0,
      "random_neighbor_slots": 27264,
      "random_neighbors_with_any_future_flagged_source_event": 199,
      "random_support_cells_with_flagged_date": 0,
      "retrieved_candidate_support_cells": 29261,
      "retrieved_evidence_requests_with_flagged_date": 0,
      "retrieved_neighbor_slots": 27264,
      "retrieved_neighbors_with_any_future_flagged_source_event": 191,
      "retrieved_support_cells_with_flagged_date": 0,
      "scored_positive_outcomes": 426,
      "scored_positive_outcomes_after_documented_date": 29,
      "scored_positive_outcomes_at_source_max_timestamp": 0,
      "scored_positive_users_after_documented_date": 29,
      "selected_users": 426,
      "selected_users_with_any_source_event_after_documented_date": 90,
      "selected_users_with_source_max_event": 0,
      "target_timestamp_max": 1245433224,
      "target_timestamp_max_utc": "2009-06-19T17:40:24+00:00",
      "target_timestamp_min": 1233604278,
      "target_timestamp_min_utc": "2009-02-02T19:51:18+00:00",
      "unique_random_neighbors": 933,
      "unique_retrieved_neighbors": 893
    },
    "development": {
      "cutoff": 1224212065,
      "cutoff_utc": "2008-10-17T02:54:25+00:00",
      "prompt_history_basis": "all evidence timestamps are strictly before the cutoff, which precedes 2009-05-06 UTC",
      "prompt_history_entries": 2800,
      "prompt_history_entries_with_flagged_date": 0,
      "prompt_history_requests_with_flagged_date": 0,
      "random_candidate_support_cells": 15026,
      "random_evidence_requests_with_flagged_date": 0,
      "random_neighbor_slots": 22400,
      "random_neighbors_with_any_future_flagged_source_event": 196,
      "random_support_cells_with_flagged_date": 0,
      "retrieved_candidate_support_cells": 19404,
      "retrieved_evidence_requests_with_flagged_date": 0,
      "retrieved_neighbor_slots": 22400,
      "retrieved_neighbors_with_any_future_flagged_source_event": 184,
      "retrieved_support_cells_with_flagged_date": 0,
      "scored_positive_outcomes": 350,
      "scored_positive_outcomes_after_documented_date": 0,
      "scored_positive_outcomes_at_source_max_timestamp": 0,
      "scored_positive_users_after_documented_date": 0,
      "selected_users": 350,
      "selected_users_with_any_source_event_after_documented_date": 76,
      "selected_users_with_source_max_event": 1,
      "target_timestamp_max": 1233271651,
      "target_timestamp_max_utc": "2009-01-29T23:27:31+00:00",
      "target_timestamp_min": 1224212932,
      "target_timestamp_min_utc": "2008-10-17T03:08:52+00:00",
      "unique_random_neighbors": 881,
      "unique_retrieved_neighbors": 812
    }
  },
  "source_maximum_interpretation": {
    "end_exclusive": 1380479525,
    "selected_scored_outcomes_at_source_max": 0,
    "statement": "The 2013 end-exclusive boundary is one second after the source/prepared maximum. The maximum source row is an accepted positive event because all Last.fm accepted events are encoded positive, but it is not automatically a selected scored outcome."
  },
  "status": "complete_read_only_audit",
  "unavailable_attribution": [
    "Cohort rows store binary user-artist support, not the exact repeated listening event that induced each support cell.",
    "The exact rendered eight-item histories omit event timestamps. Their post-documentation-date count is nevertheless exactly zero because both evidence cutoffs precede the documented last date.",
    "The release statement supplies no explicit collection start date, so no pre-range count is defined."
  ]
}


==> anc/statistical_supplement/timestamp_audit/README.md <==
# Last.fm timestamp audit: evidence and replay boundary

`TIMESTAMP_REPORT.md` and `LASTFM_TIMESTAMP_AUDIT.json` are the supplied results of a read-only audit of the hash-identified archive, parser and selected cohorts. The source documentation identifies a last calendar date of May 5, 2009, not an exact end-of-day instant. The audit convention flags UTC dates later than May 5. It does not classify all later-dated observations as invalid.

There are 29 later-dated evaluation positives out of 426, zero out of 350 development positives, and no flagged input-history or retrieved/random-neighbor evidence records. The latest scored positive is June 19, 2009; the 2013 maximum is not a scored positive. The supplied scan finds zero parser failures and a 52,006-row difference between the README total and the matching archive member.

`audit_lastfm_timestamps.py` needs the original source/prepared execution tree. It is not a standalone raw-data replay from this minimized ZIP. The supplied aggregate-check receipt verifies the audit's aggregate identities and documentation, but does not independently rescan the source archive. `check_timestamp_aggregates.py` is the standalone aggregate checker; it cannot establish row-level attribution from counts.

No Boolean mask or per-user timestamp field is distributed. An exclusion sensitivity cannot be computed from this package. The original observations and results remain unchanged. Historical outcome exposure and KuaiRec threshold-change questions remain UNKNOWN.


==> anc/statistical_supplement/timestamp_audit/SOURCE_DOCUMENTATION_EXCERPT.txt <==
Source: LASTFM-1K archive member lastfm-dataset-1K/README.txt
Member bytes: 2235
Member SHA-256: e8c2df7a15463249b9712c76fe88f012f62b88de01a9570b8f5bef1fd22b0b73

Version 1.0
March 2010

This dataset represents the whole listening habits (till May, 5th 2009) for nearly 1,000 users.

Documented total lines: 19,150,868
Actual verified event-member lines: 19,098,862
Difference: -52,006

Event-member MD5 stated by README and independently verified:
64747b21563e3d2aa95751e0ddc46b68

The source provides no explicit collection start date and no exact end-of-day timestamp.


==> anc/statistical_supplement/timestamp_audit/SOURCE_HASHES.json <==
{
  "canonical_analysis": {
    "analyze_routing_extension.py": "65ec9bdebe7519ec7bc800b1e75ba91bdb190c577310c11ee87fd2aff2bb6b2c",
    "confirmation_rows.jsonl": "ba8725c6e8cdac66d1da480c6c7529a7d796f55719802b6f71837987d459b219",
    "source_aggregate": "871ac80cf51ce00162f3f038c6a2882cd5b40de3857b7aa13f76106f723ec4ae"
  },
  "export": {
    "full_precision_targets_sha256": "60eaf33cbcbdc27632bb7c00869bf9400cf2bf0e7d3a4e5b47289ed3f97ef252",
    "linux_replay_receipt_sha256": "0bec91c7005b0012aa3760a12458181b1b01ff447dc7c2c0789bfe23233f0af3",
    "local_replay_receipt_sha256": "62c2b65fbc18f8ac8d88619ea9eb0fdb02dc424327fd73bd7d5a02bfffc1d34e",
    "minimized_user_metrics_sha256": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f"
  },
  "input_author_package": {
    "sha256": "95a2d45244ef8407d2a3a5e1c41486920e5ea37a8dfccae9a0e9b6477446c2e4"
  },
  "lastfm": {
    "archive_bytes": 672741554,
    "archive_readme_sha256": "e8c2df7a15463249b9712c76fe88f012f62b88de01a9570b8f5bef1fd22b0b73",
    "archive_sha256": "c8075a048b0e14737c0b38d708f9e8e56a37193f33c6592e599bfcaa982bdb70",
    "event_member_md5": "64747b21563e3d2aa95751e0ddc46b68",
    "event_member_sha256": "529b8f83aadabdead189de06d816e213557221b92cb43c46f25840e07ef3399a",
    "executed_parser_sha256": "80cff6cf90fc96436a797d8d1919cc1e4d158441c04c0a28263cfac7a6ec8b36",
    "prepared_events_npz_sha256": "30a4515e9f2dbf435310aa45ea40cbfa45bb3f122e0ae6eb32d1bc5a5e87a2c4",
    "prepared_receipt_sha256": "443265bdf3c74cd5eb53903ba13103d754f5043c8ed36c51a9a40edf0c3785f7",
    "zenodo_record_sha256": "3f282886910fa3f5d310032703a3c8a56f86bda60927a640b11a8a68294eb088"
  },
  "schema_version": 1
}


==> anc/statistical_supplement/timestamp_audit/TIMESTAMP_AGGREGATE_CHECK_RECEIPT.json <==
{
  "all_pass": true,
  "check_count": 50,
  "checks": [
    {
      "actual": 19098862,
      "expected": 19098862,
      "name": "year_counts_sum_to_raw_rows",
      "pass": true
    },
    {
      "actual": 19098862,
      "expected": 19098862,
      "name": "prepared_year_counts_sum_to_events",
      "pass": true
    },
    {
      "actual": {
        "2005": 1070321,
        "2006": 4251472,
        "2007": 5323835,
        "2008": 5917701,
        "2009": 2535531,
        "2010": 1,
        "2013": 1
      },
      "expected": {
        "2005": 1070321,
        "2006": 4251472,
        "2007": 5323835,
        "2008": 5917701,
        "2009": 2535531,
        "2010": 1,
        "2013": 1
      },
      "name": "raw_and_prepared_year_counts",
      "pass": true
    },
    {
      "actual": 19098862,
      "expected": 19098862,
      "name": "parsed_matches_prepared",
      "pass": true
    },
    {
      "actual": 19098862,
      "expected": 19098862,
      "name": "parser_accounting",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "failure_categories_sum",
      "pass": true
    },
    {
      "actual": -52006,
      "expected": -52006,
      "name": "documented_row_difference",
      "pass": true
    },
    {
      "actual": -52006,
      "expected": -52006,
      "name": "documentation_difference_agrees",
      "pass": true
    },
    {
      "actual": 19098862,
      "expected": 19098862,
      "name": "documentation_actual_count",
      "pass": true
    },
    {
      "actual": "64747b21563e3d2aa95751e0ddc46b68",
      "expected": "64747b21563e3d2aa95751e0ddc46b68",
      "name": "readme_event_md5",
      "pass": true
    },
    {
      "actual": 153473,
      "expected": 153473,
      "name": "raw_prepared_flagged_events",
      "pass": true
    },
    {
      "actual": 204,
      "expected": 204,
      "name": "raw_prepared_flagged_users",
      "pass": true
    },
    {
      "actual": 1108339207,
      "expected": 1108339207,
      "name": "raw_prepared_min",
      "pass": true
    },
    {
      "actual": "2005-02-14T00:00:07+00:00",
      "expected": "2005-02-14T00:00:07+00:00",
      "name": "min_utc_conversion",
      "pass": true
    },
    {
      "actual": 1380479524,
      "expected": 1380479524,
      "name": "raw_prepared_max",
      "pass": true
    },
    {
      "actual": "2013-09-29T18:32:04+00:00",
      "expected": "2013-09-29T18:32:04+00:00",
      "name": "max_utc_conversion",
      "pass": true
    },
    {
      "actual": 776,
      "expected": 776,
      "name": "all_selected_users",
      "pass": true
    },
    {
      "actual": 166,
      "expected": 166,
      "name": "selected_users_with_later_event",
      "pass": true
    },
    {
      "actual": 350,
      "expected": 350,
      "name": "development_count",
      "pass": true
    },
    {
      "actual": 350,
      "expected": 350,
      "name": "development_one_outcome_per_user",
      "pass": true
    },
    {
      "actual": true,
      "expected": true,
      "name": "development_cutoff_before_flag_boundary",
      "pass": true
    },
    {
      "actual": "2008-10-17T02:54:25+00:00",
      "expected": "2008-10-17T02:54:25+00:00",
      "name": "development_cutoff_utc",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_outcome_flags_per_user",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_no_source_max_scored",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_prompt_history_entries_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_prompt_history_requests_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_retrieved_evidence_requests_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_retrieved_support_cells_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_random_evidence_requests_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_random_support_cells_with_flagged_date",
      "pass": true
    },
    {
      "actual": "2008-10-17T03:08:52+00:00",
      "expected": "2008-10-17T03:08:52+00:00",
      "name": "development_target_timestamp_min_utc",
      "pass": true
    },
    {
      "actual": "2009-01-29T23:27:31+00:00",
      "expected": "2009-01-29T23:27:31+00:00",
      "name": "development_target_timestamp_max_utc",
      "pass": true
    },
    {
      "actual": 426,
      "expected": 426,
      "name": "confirmation_count",
      "pass": true
    },
    {
      "actual": 426,
      "expected": 426,
      "name": "confirmation_one_outcome_per_user",
      "pass": true
    },
    {
      "actual": true,
      "expected": true,
      "name": "confirmation_cutoff_before_flag_boundary",
      "pass": true
    },
    {
      "actual": "2009-02-02T19:49:30+00:00",
      "expected": "2009-02-02T19:49:30+00:00",
      "name": "confirmation_cutoff_utc",
      "pass": true
    },
    {
      "actual": 29,
      "expected": 29,
      "name": "confirmation_outcome_flags_per_user",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "confirmation_no_source_max_scored",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "confirmation_prompt_history_entries_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "confirmation_prompt_history_requests_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "confirmation_retrieved_evidence_requests_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "confirmation_retrieved_support_cells_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "confirmation_random_evidence_requests_with_flagged_date",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "confirmation_random_support_cells_with_flagged_date",
      "pass": true
    },
    {
      "actual": "2009-02-02T19:51:18+00:00",
      "expected": "2009-02-02T19:51:18+00:00",
      "name": "confirmation_target_timestamp_min_utc",
      "pass": true
    },
    {
      "actual": "2009-06-19T17:40:24+00:00",
      "expected": "2009-06-19T17:40:24+00:00",
      "name": "confirmation_target_timestamp_max_utc",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "development_later_positives",
      "pass": true
    },
    {
      "actual": 29,
      "expected": 29,
      "name": "evaluation_later_positives",
      "pass": true
    },
    {
      "actual": 1380479525,
      "expected": 1380479525,
      "name": "end_exclusive_is_max_plus_one",
      "pass": true
    },
    {
      "actual": 0,
      "expected": 0,
      "name": "max_is_not_evaluated",
      "pass": true
    }
  ],
  "data_sha256": "08a99c409d3bcf052728e035cae487edfa97bcea4c0b15eb45d2b702300b6d3e",
  "exclusion_effect": "unassessed; aligned flags unavailable",
  "flagged_evaluation_fraction": 0.06807511737089202,
  "hypothetical_retained_counts": {
    "all_domains": 3397,
    "lastfm1k": 397
  },
  "schema_version": 1,
  "scope": "aggregate identity and documented-date checks; not independent source scanning or row-level flag verification",
  "script_sha256": "8631237405fedf4dc79ac6c7341634e5d104d7b663cbe139e5b90d92cdc91e84"
}


==> anc/statistical_supplement/timestamp_audit/TIMESTAMP_REPORT.md <==
# Last.fm timestamp audit

## Documented period

The LASTFM-1K archive README identifies version 1.0, March 2010, and says: “This dataset represents the whole listening habits (till May, 5th 2009) for nearly 1,000 users.” The README is archive member `lastfm-dataset-1K/README.txt`, 2,235 bytes, SHA-256 `e8c2df7a15463249b9712c76fe88f012f62b88de01a9570b8f5bef1fd22b0b73`.

The documentation establishes a last calendar date. It does not establish an exact end-of-day timestamp or a collection start date. The audit flags dates after May 5, 2009 in UTC and does not invent a lower bound.

## Exact source and parser

- Archive: 672,741,554 bytes; SHA-256 `c8075a048b0e14737c0b38d708f9e8e56a37193f33c6592e599bfcaa982bdb70`.
- Event member: 2,529,193,595 bytes; SHA-256 `529b8f83aadabdead189de06d816e213557221b92cb43c46f25840e07ef3399a`; MD5 `64747b21563e3d2aa95751e0ddc46b68`.
- The member MD5 matches the README. The member has 19,098,862 rows, while the README states 19,150,868, a difference of -52,006 rows. All 19,098,862 rows parse, so this is a source-documentation discrepancy rather than parser rejection.
- The executed parser skips short rows, missing user or timestamp fields, and unparseable timestamps. It assigns rating 4 to every accepted event and applies no collection-date filter. Total parse failures are zero.
- An empty artist ID and empty artist name would be accepted as the fallback key `name:`; no source row triggered that case.

## Source dates

The exact raw event member and prepared array agree:

| Year | Events |
|---:|---:|
| 2005 | 1,070,321 |
| 2006 | 4,251,472 |
| 2007 | 5,323,835 |
| 2008 | 5,917,701 |
| 2009 | 2,535,531 |
| 2010 | 1 |
| 2013 | 1 |

- Minimum: 2005-02-14 00:00:07 UTC.
- Maximum: 2013-09-29 18:32:04 UTC.
- After the documented last calendar date: 153,473 events from 204 users.
- The prepared event array has the same 19,098,862 rows, year counts, minimum, maximum, and 204 flagged users.

## Selected-cohort impact

| Quantity | Development | Confirmation |
|---|---:|---:|
| Selected users | 350 | 426 |
| Selected users with any source event after May 5 | 76 | 90 |
| Prompt-history entries | 2,800 | 3,403 |
| Prompt-history entries with flagged dates | 0 | 0 |
| Prompt-history requests with flagged dates | 0 | 0 |
| Retrieved-neighbor slots | 22,400 | 27,264 |
| Retrieved-evidence requests with flagged dates | 0 | 0 |
| Retrieved support cells with flagged dates | 0 | 0 |
| Random-neighbor slots | 22,400 | 27,264 |
| Random-evidence requests with flagged dates | 0 | 0 |
| Random support cells with flagged dates | 0 | 0 |
| Scored positive outcomes | 350 | 426 |
| Scored positive outcomes after May 5 | 0 | 29 |
| Scored positive outcomes at the source maximum | 0 | 0 |

Across the disjoint selected cohorts, 166 of 776 users have at least one later source event. Some neighbor identities also have later events elsewhere in the source: 184 of 812 unique retrieved neighbors and 196 of 881 unique random neighbors in development; 191 of 893 and 199 of 933 in confirmation. This does not mean that those later events entered the prompts. Both evidence cutoffs precede May 6, 2009, so flagged prompt-history and neighbor-evidence request/cell counts are exactly zero. In confirmation, 29 of 426 scored positives have timestamps after May 5; the latest is June 19, 2009.

The reported end-exclusive boundary 1380479525 is one second after the source/prepared maximum. The maximum row is an accepted positive event under the parser, but it is not a selected development or confirmation positive.

## Attribution limits

- Cohort rows store binary user-artist support rather than the repeated listening event that induced each support cell.
- Rendered histories omit timestamps. Their flagged count is still exactly zero because the fixed evidence cutoffs predate the documented endpoint.
- No pre-range count can be defined because the release gives no collection start date.
- The audit establishes the affected rows and selected outcomes. It does not establish why the source includes later timestamps or whether they are valid observations.

No timestamps, labels, cohorts, candidates, or outcomes were changed.


==> anc/statistical_supplement/timestamp_audit/audit_lastfm_timestamps.py <==
#!/usr/bin/env python3
"""Read-only audit of the exact Last.fm archive and executed saved cohorts."""

from __future__ import annotations

import argparse
import csv
import datetime as dt
import hashlib
import html
import io
import json
import re
import tarfile
import urllib.request
from collections import Counter
from pathlib import Path

import numpy as np


csv.field_size_limit(16 * 1024 * 1024)


ARCHIVE_URL = "https://zenodo.org/records/6090214/files/lastfm-dataset-1K.tar.gz?download=1"
API_URL = "https://zenodo.org/api/records/6090214"
EXPECTED_ARCHIVE_SHA256 = "c8075a048b0e14737c0b38d708f9e8e56a37193f33c6592e599bfcaa982bdb70"
EXPECTED_ARCHIVE_BYTES = 672741554
EVENT_SUFFIX = "userid-timestamp-artid-artname-traid-traname.tsv"
DOCUMENTED_LAST_DATE = dt.date(2009, 5, 5)
FLAG_START = int(dt.datetime(2009, 5, 6, tzinfo=dt.timezone.utc).timestamp())


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def read_jsonl(path: Path) -> list[dict]:
    with path.open(encoding="utf-8") as f:
        return [json.loads(line) for line in f]


class HashingStream:
    def __init__(self, base):
        self.base = base
        self.sha256 = hashlib.sha256()
        self.bytes = 0

    def read(self, size=-1):
        data = self.base.read(size)
        self.sha256.update(data); self.bytes += len(data)
        return data


class HashingRaw(io.RawIOBase):
    def __init__(self, base):
        self.base = base
        self.sha256 = hashlib.sha256(); self.md5 = hashlib.md5(); self.bytes = 0

    def readable(self):
        return True

    def readinto(self, buffer):
        data = self.base.read(len(buffer))
        if not data:
            return 0
        self.sha256.update(data); self.md5.update(data); self.bytes += len(data)
        buffer[:len(data)] = data
        return len(data)


def parse_archive(out: Path) -> dict:
    request = urllib.request.Request(ARCHIVE_URL, headers={"User-Agent": "saved-output-timestamp-audit/1.0"})
    response = urllib.request.urlopen(request, timeout=120)
    stream = HashingStream(response)
    member_rows = []
    event = None
    readme = None
    with tarfile.open(fileobj=stream, mode="r|gz") as archive:
        for member in archive:
            member_rows.append({"name": member.name, "bytes": member.size, "type": "file" if member.isfile() else "other"})
            if member.isfile() and member.name.endswith("/README.txt"):
                extracted = archive.extractfile(member)
                if extracted is None:
                    raise RuntimeError("cannot extract README member")
                data = extracted.read()
                (out / "LASTFM_ARCHIVE_README.txt").write_bytes(data)
                readme = {"member": member.name, "bytes": len(data),
                          "sha256": hashlib.sha256(data).hexdigest(),
                          "text": data.decode("utf-8", errors="replace")}
                continue
            if not member.isfile() or not member.name.endswith(EVENT_SUFFIX):
                continue
            if event is not None:
                raise RuntimeError("multiple event members")
            extracted = archive.extractfile(member)
            if extracted is None:
                raise RuntimeError("cannot extract event member")
            raw = HashingRaw(extracted)
            text = io.TextIOWrapper(io.BufferedReader(raw, buffer_size=1024 * 1024), encoding="utf-8", errors="replace", newline="")
            counts = Counter()
            years = Counter()
            flagged_users, maximum_users = set(), set()
            minimum, maximum, maximum_count = None, None, 0
            for row in csv.reader(text, delimiter="\t"):
                counts["raw_rows"] += 1
                if len(row) < 4:
                    counts["failure_short_row"] += 1; continue
                user, stamp, artist_id, artist_name = row[:4]
                key = artist_id.strip() or "name:" + artist_name.strip().casefold()
                if not user:
                    counts["failure_missing_user"] += 1; continue
                if not key:
                    counts["failure_missing_key"] += 1; continue
                if not stamp:
                    counts["failure_missing_timestamp"] += 1; continue
                try:
                    parsed = dt.datetime.fromisoformat(stamp.replace("Z", "+00:00"))
                    timestamp = int(parsed.timestamp())
                except (ValueError, OverflowError):
                    counts["failure_unparseable_timestamp"] += 1; continue
                counts["parsed_rows"] += 1
                if not artist_id.strip() and not artist_name.strip():
                    counts["empty_artist_id_and_name_accepted_as_name_prefix"] += 1
                years[str(parsed.astimezone(dt.timezone.utc).year)] += 1
                if parsed.astimezone(dt.timezone.utc).date() > DOCUMENTED_LAST_DATE:
                    counts["after_documented_last_calendar_date"] += 1
                    flagged_users.add(user)
                if minimum is None or timestamp < minimum:
                    minimum = timestamp
                if maximum is None or timestamp > maximum:
                    maximum, maximum_count, maximum_users = timestamp, 1, {user}
                elif timestamp == maximum:
                    maximum_count += 1; maximum_users.add(user)
            text.detach()
            for name in ("failure_short_row", "failure_missing_user", "failure_missing_key",
                         "failure_missing_timestamp", "failure_unparseable_timestamp",
                         "empty_artist_id_and_name_accepted_as_name_prefix"):
                counts.setdefault(name, 0)
            counts["total_parse_failures"] = sum(counts[name] for name in (
                "failure_short_row", "failure_missing_user", "failure_missing_key",
                "failure_missing_timestamp", "failure_unparseable_timestamp"))
            event = {
                "member": member.name, "member_bytes": raw.bytes,
                "member_sha256": raw.sha256.hexdigest(), "member_md5": raw.md5.hexdigest(),
                "counts": dict(counts), "year_counts": dict(sorted(years.items())),
                "timestamp_min": minimum, "timestamp_max": maximum,
                "timestamp_min_utc": dt.datetime.fromtimestamp(minimum, dt.timezone.utc).isoformat(),
                "timestamp_max_utc": dt.datetime.fromtimestamp(maximum, dt.timezone.utc).isoformat(),
                "source_max_event_count": maximum_count,
                "flagged_distinct_users": len(flagged_users),
                "source_max_distinct_users": len(maximum_users),
                "_flagged_users": flagged_users, "_maximum_users": maximum_users,
            }
    while stream.read(1024 * 1024):
        pass
    response.close()
    archive_hash = stream.sha256.hexdigest()
    if archive_hash != EXPECTED_ARCHIVE_SHA256 or stream.bytes != EXPECTED_ARCHIVE_BYTES:
        raise RuntimeError(f"source archive mismatch: {archive_hash}/{stream.bytes}")
    if event is None or readme is None:
        raise RuntimeError("event or README member not found")
    return {"url": ARCHIVE_URL, "sha256": archive_hash, "bytes": stream.bytes,
            "members": member_rows, "readme": readme, "event": event}


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--root", type=Path, required=True)
    p.add_argument("--out", type=Path, required=True)
    args = p.parse_args()
    root, out = args.root.resolve(), args.out.resolve()
    out.mkdir(parents=True, exist_ok=True)

    api_request = urllib.request.Request(API_URL, headers={"User-Agent": "saved-output-timestamp-audit/1.0"})
    api_bytes = urllib.request.urlopen(api_request, timeout=120).read()
    (out / "ZENODO_RECORD_6090214.json").write_bytes(api_bytes)
    api = json.loads(api_bytes)
    description = html.unescape(re.sub(r"<[^>]+>", " ", api["metadata"]["description"]))
    description = re.sub(r"\s+", " ", description).strip()
    documented_quote = "This dataset represents the whole listening habits (till May, 5th 2009) for nearly 1,000 users."
    if documented_quote not in description:
        raise RuntimeError("expected release-documentation statement missing")

    archive = parse_archive(out)
    flagged_source_users = archive["event"].pop("_flagged_users")
    maximum_source_users = archive["event"].pop("_maximum_users")
    raw = archive["event"]
    readme_text = archive["readme"].pop("text")
    if documented_quote not in re.sub(r"\s+", " ", readme_text):
        raise RuntimeError("archive README statement mismatch")
    documented_total_lines = 19_150_868
    raw["documented_total_lines"] = documented_total_lines
    raw["actual_minus_documented_lines"] = raw["counts"]["raw_rows"] - documented_total_lines

    compact = root / "compact/lastfm1k"
    prepared_receipt = json.loads((compact / "PREPARED.json").read_text())
    loaded = np.load(compact / "events.npz")
    u, t, r = loaded["u"], loaded["t"], loaded["r"]
    user_keys = json.loads((compact / "user_keys.json").read_text())
    if not np.all(t[:-1] <= t[1:]) or not np.all(r == 4):
        raise RuntimeError("prepared event invariants failed")
    prepared_years = t.astype("datetime64[s]").astype("datetime64[Y]").astype(np.int64) + 1970
    unique_years, year_counts = np.unique(prepared_years, return_counts=True)
    prepared_year_counts = {str(int(y)): int(n) for y, n in zip(unique_years, year_counts)}
    flagged_mask = t >= FLAG_START
    flagged_user_ids = set(map(int, np.unique(u[flagged_mask])))
    maximum = int(t[-1]); maximum_mask = t == maximum
    maximum_user_ids = set(map(int, np.unique(u[maximum_mask])))
    if {user_keys[i] for i in flagged_user_ids} != flagged_source_users:
        raise RuntimeError("raw/prepared flagged-user mapping mismatch")
    if {user_keys[i] for i in maximum_user_ids} != maximum_source_users:
        raise RuntimeError("raw/prepared maximum-user mapping mismatch")
    if int(len(t)) != raw["counts"]["parsed_rows"] or prepared_year_counts != raw["year_counts"]:
        raise RuntimeError("raw/prepared row or year-count mismatch")

    split_results = {}
    all_selected = set()
    for split in ("development", "confirmation"):
        inputs = read_jsonl(root / f"cohorts/lastfm1k/{split}_inputs.jsonl")
        labels = {x["id"]: x for x in read_jsonl(root / f"cohorts/lastfm1k/{split}_labels.jsonl")}
        if set(x["id"] for x in inputs) != set(labels):
            raise RuntimeError("cohort input/label mismatch")
        selected = {int(x["user"]) for x in inputs}; all_selected |= selected
        retrieved = {int(v) for x in inputs for v in x["retrieved_neighbors"]}
        random_neighbors = {int(v) for x in inputs for v in x["random_neighbors"]}
        targets = np.asarray([int(labels[x["id"]]["target_timestamp"]) for x in inputs], dtype=np.int64)
        cutoffs = {int(x["cutoff"]) for x in inputs}
        if len(cutoffs) != 1:
            raise RuntimeError("nonconstant split cutoff")
        cutoff = next(iter(cutoffs))
        history_entries = sum(len(x["history_items"]) for x in inputs)
        retrieved_slots = sum(len(x["retrieved_neighbors"]) for x in inputs)
        random_slots = sum(len(x["random_neighbors"]) for x in inputs)
        retrieved_support_cells = sum(sum(int(v) for row in x["peer_matrix"] for v in row) for x in inputs)
        random_support_cells = sum(sum(int(v) for row in x["random_matrix"] for v in row) for x in inputs)
        if cutoff >= FLAG_START:
            raise RuntimeError("cutoff is not before documented last date; explicit event mapping required")
        split_results[split] = {
            "selected_users": len(selected),
            "selected_users_with_any_source_event_after_documented_date": len(selected & flagged_user_ids),
            "selected_users_with_source_max_event": len(selected & maximum_user_ids),
            "cutoff": cutoff, "cutoff_utc": dt.datetime.fromtimestamp(cutoff, dt.timezone.utc).isoformat(),
            "prompt_history_entries": history_entries,
            "prompt_history_requests_with_flagged_date": 0,
            "prompt_history_entries_with_flagged_date": 0,
            "prompt_history_basis": "all evidence timestamps are strictly before the cutoff, which precedes 2009-05-06 UTC",
            "retrieved_neighbor_slots": retrieved_slots, "unique_retrieved_neighbors": len(retrieved),
            "retrieved_neighbors_with_any_future_flagged_source_event": len(retrieved & flagged_user_ids),
            "retrieved_candidate_support_cells": retrieved_support_cells,
            "retrieved_evidence_requests_with_flagged_date": 0,
            "retrieved_support_cells_with_flagged_date": 0,
            "random_neighbor_slots": random_slots, "unique_random_neighbors": len(random_neighbors),
            "random_neighbors_with_any_future_flagged_source_event": len(random_neighbors & flagged_user_ids),
            "random_candidate_support_cells": random_support_cells,
            "random_evidence_requests_with_flagged_date": 0,
            "random_support_cells_with_flagged_date": 0,
            "scored_positive_outcomes": len(targets),
            "scored_positive_outcomes_after_documented_date": int(np.count_nonzero(targets >= FLAG_START)),
            "scored_positive_outcomes_at_source_max_timestamp": int(np.count_nonzero(targets == maximum)),
            "scored_positive_users_after_documented_date": int(np.count_nonzero(targets >= FLAG_START)),
            "target_timestamp_min": int(targets.min()), "target_timestamp_max": int(targets.max()),
            "target_timestamp_min_utc": dt.datetime.fromtimestamp(int(targets.min()), dt.timezone.utc).isoformat(),
            "target_timestamp_max_utc": dt.datetime.fromtimestamp(int(targets.max()), dt.timezone.utc).isoformat(),
        }

    audit = {
        "schema_version": 1,
        "status": "complete_read_only_audit",
        "documentation": {
            "source": API_URL, "retrieved_file": "ZENODO_RECORD_6090214.json",
            "retrieved_file_sha256": hashlib.sha256(api_bytes).hexdigest(),
            "record_published": api["metadata"].get("publication_date"),
            "lastfm_1k_version_statement": "LASTFM-1K (version 1.0, March 2010)",
            "quote": documented_quote,
            "archive_readme": archive["readme"],
            "documented_total_lines": documented_total_lines,
            "actual_event_member_lines": raw["counts"]["raw_rows"],
            "line_count_difference": raw["actual_minus_documented_lines"],
            "line_count_note": "The event member MD5 matches the README, yet its actual line count is 52,006 below the README's stated total; this is a source-documentation count discrepancy, not a parser rejection count.",
            "interpretation": "The release documentation establishes a last calendar date but no exact end-of-day timestamp and no explicit collection start date. This audit conservatively flags UTC calendar dates after 2009-05-05; it does not invent a lower bound.",
        },
        "archive": archive,
        "parser": {
            "path": "build_compact_sources.py", "sha256": sha256(root / "build_compact_sources.py"),
            "handling": "rows with fewer than four fields, missing user/timestamp, or unparseable ISO timestamps are skipped; every accepted event receives rating 4; no collection-date filter is applied",
            "note": "The executed key expression accepts an empty artist ID and name as the literal fallback key prefix 'name:'.",
        },
        "prepared": {
            "receipt_sha256": sha256(compact / "PREPARED.json"),
            "events_npz_sha256": sha256(compact / "events.npz"),
            "events": int(len(t)), "users": len(user_keys),
            "timestamp_min": int(t[0]), "timestamp_max": maximum,
            "timestamp_min_utc": dt.datetime.fromtimestamp(int(t[0]), dt.timezone.utc).isoformat(),
            "timestamp_max_utc": dt.datetime.fromtimestamp(maximum, dt.timezone.utc).isoformat(),
            "year_counts": prepared_year_counts,
            "events_after_documented_last_calendar_date": int(np.count_nonzero(flagged_mask)),
            "users_after_documented_last_calendar_date": len(flagged_user_ids),
            "events_at_source_max_timestamp": int(np.count_nonzero(maximum_mask)),
            "users_at_source_max_timestamp": len(maximum_user_ids),
        },
        "selected_cohorts": split_results,
        "all_selected_users": len(all_selected),
        "all_selected_users_with_any_source_event_after_documented_date": len(all_selected & flagged_user_ids),
        "source_maximum_interpretation": {
            "end_exclusive": maximum + 1,
            "statement": "The 2013 end-exclusive boundary is one second after the source/prepared maximum. The maximum source row is an accepted positive event because all Last.fm accepted events are encoded positive, but it is not automatically a selected scored outcome.",
            "selected_scored_outcomes_at_source_max": sum(v["scored_positive_outcomes_at_source_max_timestamp"] for v in split_results.values()),
        },
        "unavailable_attribution": [
            "Cohort rows store binary user-artist support, not the exact repeated listening event that induced each support cell.",
            "The exact rendered eight-item histories omit event timestamps. Their post-documentation-date count is nevertheless exactly zero because both evidence cutoffs precede the documented last date.",
            "The release statement supplies no explicit collection start date, so no pre-range count is defined.",
        ],
        "changes_made": "none; no timestamps, labels, cohorts, candidates, or results were modified",
    }
    (out / "LASTFM_TIMESTAMP_AUDIT.json").write_text(json.dumps(audit, indent=2, sort_keys=True, allow_nan=False) + "\n")
    print(json.dumps({"status": audit["status"], "raw_rows": raw["counts"]["raw_rows"],
                      "parsed": raw["counts"]["parsed_rows"],
                      "flagged_events": audit["prepared"]["events_after_documented_last_calendar_date"],
                      "selected_flagged_outcomes": {k: v["scored_positive_outcomes_after_documented_date"] for k, v in split_results.items()}}, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/statistical_supplement/timestamp_audit/check_timestamp_aggregates.py <==
#!/usr/bin/env python3
"""Check supplied Last.fm audit identities; does not scan raw source records."""
from __future__ import annotations
import argparse
from datetime import datetime, timezone
import hashlib
import json
from pathlib import Path


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data', type=Path, default=Path(__file__).with_name('LASTFM_TIMESTAMP_AUDIT.json'))
    parser.add_argument('--output', type=Path, required=True)
    args = parser.parse_args()
    audit = json.loads(args.data.read_text())
    e, prep, doc = audit['archive']['event'], audit['prepared'], audit['documentation']
    checks: list[dict] = []
    def check(name: str, actual, expected) -> None:
        checks.append({'name': name, 'actual': actual, 'expected': expected, 'pass': actual == expected})
    check('year_counts_sum_to_raw_rows', sum(e['year_counts'].values()), e['counts']['raw_rows'])
    check('prepared_year_counts_sum_to_events', sum(prep['year_counts'].values()), prep['events'])
    check('raw_and_prepared_year_counts', e['year_counts'], prep['year_counts'])
    check('parsed_matches_prepared', e['counts']['parsed_rows'], prep['events'])
    check('parser_accounting', e['counts']['parsed_rows'] + e['counts']['total_parse_failures'], e['counts']['raw_rows'])
    check('failure_categories_sum', sum(v for k, v in e['counts'].items() if k.startswith('failure_')), e['counts']['total_parse_failures'])
    check('documented_row_difference', e['counts']['raw_rows'] - e['documented_total_lines'], e['actual_minus_documented_lines'])
    check('documentation_difference_agrees', doc['line_count_difference'], e['actual_minus_documented_lines'])
    check('documentation_actual_count', doc['actual_event_member_lines'], e['counts']['raw_rows'])
    check('readme_event_md5', e['member_md5'], '64747b21563e3d2aa95751e0ddc46b68')
    check('raw_prepared_flagged_events', e['counts']['after_documented_last_calendar_date'], prep['events_after_documented_last_calendar_date'])
    check('raw_prepared_flagged_users', e['flagged_distinct_users'], prep['users_after_documented_last_calendar_date'])
    for which in ('min','max'):
        key = f'timestamp_{which}'
        check(f'raw_prepared_{which}', e[key], prep[key])
        check(f'{which}_utc_conversion', datetime.fromtimestamp(e[key],timezone.utc).isoformat(), e[key+'_utc'])
    c = audit['selected_cohorts']
    end_day = datetime(2009,5,6,tzinfo=timezone.utc).timestamp()
    check('all_selected_users', sum(x['selected_users'] for x in c.values()), audit['all_selected_users'])
    check('selected_users_with_later_event', sum(x['selected_users_with_any_source_event_after_documented_date'] for x in c.values()), audit['all_selected_users_with_any_source_event_after_documented_date'])
    for split, expected_count in [('development',350),('confirmation',426)]:
        x = c[split]
        check(split+'_count', x['selected_users'], expected_count)
        check(split+'_one_outcome_per_user', x['scored_positive_outcomes'], x['selected_users'])
        check(split+'_cutoff_before_flag_boundary', x['cutoff'] < end_day, True)
        check(split+'_cutoff_utc', datetime.fromtimestamp(x['cutoff'],timezone.utc).isoformat(), x['cutoff_utc'])
        check(split+'_outcome_flags_per_user', x['scored_positive_users_after_documented_date'], x['scored_positive_outcomes_after_documented_date'])
        check(split+'_no_source_max_scored', x['scored_positive_outcomes_at_source_max_timestamp'], 0)
        for field in ['prompt_history_entries_with_flagged_date','prompt_history_requests_with_flagged_date','retrieved_evidence_requests_with_flagged_date','retrieved_support_cells_with_flagged_date','random_evidence_requests_with_flagged_date','random_support_cells_with_flagged_date']:
            check(split+'_'+field, x[field], 0)
        for which in ('min','max'):
            key=f'target_timestamp_{which}'
            check(split+'_'+key+'_utc', datetime.fromtimestamp(x[key],timezone.utc).isoformat(), x[key+'_utc'])
    check('development_later_positives', c['development']['scored_positive_outcomes_after_documented_date'], 0)
    check('evaluation_later_positives', c['confirmation']['scored_positive_outcomes_after_documented_date'], 29)
    check('end_exclusive_is_max_plus_one', audit['source_maximum_interpretation']['end_exclusive'], e['timestamp_max']+1)
    check('max_is_not_evaluated', audit['source_maximum_interpretation']['selected_scored_outcomes_at_source_max'], 0)
    passed=all(x['pass'] for x in checks)
    receipt={'schema_version':1,'scope':'aggregate identity and documented-date checks; not independent source scanning or row-level flag verification','all_pass':passed,'check_count':len(checks),'checks':checks,'data_sha256':hashlib.sha256(args.data.read_bytes()).hexdigest(),'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'flagged_evaluation_fraction':29/426,'hypothetical_retained_counts':{'lastfm1k':397,'all_domains':3397},'exclusion_effect':'reported in the companion timestamp_sensitivity results; this checker verifies source-audit aggregates only'}
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(receipt,indent=2,sort_keys=True)+'\n')
    print(json.dumps({'all_pass':passed,'check_count':len(checks),'scope':receipt['scope']}))
    if not passed:raise SystemExit(1)
if __name__ == '__main__':main()


==> anc/statistical_supplement/timestamp_sensitivity/ALIGNMENT_VERIFICATION_RECEIPT.json <==
{
  "checks": {
    "cohort_input_ID_to_label_join_complete": true,
    "export_receipt_hash_exact": true,
    "exporter_hash_exact": true,
    "minimized_hash_exact": true,
    "original_user_level_effects_reconstructed_byte_exact": true,
    "six_checkpoint_rows_per_user_complete_and_ordered": true,
    "source_row_first_appearance_equals_cohort_input_order": true,
    "source_row_input_ID_to_user_join_complete": true,
    "source_rows_hash_exact": true,
    "timestamp_audit_count_matches": true,
    "user_level_effects_order_equals_minimized_LastFM_order": true
  },
  "counts": {
    "false": 397,
    "lastfm_users": 426,
    "true": 29
  },
  "mask_export_script_sha256": "ae2ef3cbf3f5690b496a6fb22e98dc7a7b20a4757872a97496d764510e20250e",
  "mask_sha256": "a6b0d3ae0d3606d45a75d6a424e2bc7aa8fed19abfafee6646fc680811527682",
  "method": "internal user-ID joins across preserved confirmation rows, cohort inputs, and labels; identifiers discarded before output",
  "metric_value_matching_used": false,
  "privacy": {
    "candidates_exported": false,
    "exact_event_dates_exported": false,
    "histories_exported": false,
    "original_identifiers_exported": false,
    "prompts_exported": false
  },
  "row_order_assumed_without_verification": false,
  "schema_version": 1,
  "status": "pass",
  "user_level_effects": {
    "expected_sha256": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
    "reconstructed_sha256": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
    "same_order": true,
    "separate_mask_required": false
  }
}


==> anc/statistical_supplement/timestamp_sensitivity/LASTFM_LATE_POSITIVE_MASK.json <==
{
  "alignment_target": {
    "domain": "lastfm1k",
    "file": "MINIMIZED_USER_METRICS.json",
    "row_count": 426,
    "row_order": "canonical confirmation-input first-appearance order; anonymous positions 0..425",
    "sha256": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f"
  },
  "counts": {
    "false": 397,
    "total": 426,
    "true": 29
  },
  "date_rule": {
    "documented_last_calendar_date": "2009-05-05",
    "predicate": "calendar_date(scored_positive_timestamp, UTC) > 2009-05-05",
    "timezone": "UTC"
  },
  "excluded": [
    "original identifiers",
    "exact event dates",
    "histories",
    "candidate lists",
    "prompts"
  ],
  "flags": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    true,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
  ],
  "name": "Last.fm scored-positive timestamp mask aligned to MINIMIZED_USER_METRICS.json",
  "schema_version": 1
}


==> anc/statistical_supplement/timestamp_sensitivity/README.md <==
# Last.fm timestamp-exclusion sensitivity

This subdirectory completes a post hoc saved-outcome restriction. It does not change the original primary or reconstruct cohorts.

Run from the supplement root:

```sh
python timestamp_sensitivity/replay_timestamp_sensitivity.py --expected timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json --output timestamp_sensitivity/replay_local.json
```

Only Python and NumPy are needed. The script hashes and reads the inherited metric/effect arrays, validates the 426-row mask (29 exclusions), and applies it to Last.fm only. All six checkpoint measurements are already averaged within each user. Pooled summaries keep four equal domain weights.

`TIMESTAMP_SENSITIVITY.json` stores original, retained, and flagged outcomes, hierarchical and fixed-domain intervals, Hit@1 results, all seeds and draw counts, original-result preservation checks, and partition accounting. No new p-values are produced. `SOURCE_HASHES.json` and `ALIGNMENT_VERIFICATION_RECEIPT.json` are unmodified upstream receipts; local checks do not reperform the source user-ID joins.

The date rule is the scored positive's UTC calendar date later than May 5, 2009. A later date is a flag relative to documentation, not proof that an observation is invalid. Results describe retained evaluation users under unchanged fitted policies, labels and candidates. The two historical author answers remain unknown.


==> anc/statistical_supplement/timestamp_sensitivity/SENSITIVITY_REPLAY_RECEIPT.json <==
{
  "schema_version": 1,
  "status": "pass",
  "analysis": "Post hoc saved-outcome date-exclusion sensitivity; original primary unchanged.",
  "positive_direction": "augmented selector minus baseline selector",
  "independent_unit": "user; all six checkpoint measurements averaged before inference",
  "domain_weighting": "equal weights for the original four domains, before and after exclusion",
  "counts": {
    "original_total": 3426,
    "retained_total": 3397,
    "lastfm_original": 426,
    "lastfm_retained": 397,
    "lastfm_flagged": 29
  },
  "date_rule": {
    "documented_last_calendar_date": "2009-05-05",
    "predicate": "calendar_date(scored_positive_timestamp, UTC) > 2009-05-05",
    "timezone": "UTC"
  },
  "alignment_verification_scope": "Input hashes, Boolean counts and supplied user-ID-join receipt checked locally; original identifier joins not repeated.",
  "maximum_saved_effect_vs_difference_of_mean_utilities": 2.498001805406602e-16,
  "results": {
    "ndcg5": {
      "lastfm_groups": {
        "original": {
          "users": 426,
          "baseline_mean": 0.5362227333163454,
          "augmented_mean": 0.5347110210139273,
          "paired_mean_difference": -0.00151171230241797
        },
        "retained": {
          "users": 397,
          "baseline_mean": 0.5283376957313088,
          "augmented_mean": 0.527412683882746,
          "paired_mean_difference": -0.0009250118485628486
        },
        "flagged": {
          "users": 29,
          "baseline_mean": 0.644166178877017,
          "augmented_mean": 0.6346227396718236,
          "paired_mean_difference": -0.009543439205193249
        }
      },
      "pooled": {
        "original": {
          "hierarchical": {
            "mean": -0.001881341251004374,
            "lower": -0.004579841069512937,
            "upper": 0.00042073079008490605,
            "seed": 2026091811,
            "draws": 10000,
            "scheme": "hierarchical_domain_and_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 426
            },
            "domain_means": {
              "movielens20m": -0.001268706397390674,
              "amazon_instruments2023": -0.00046338549120452516,
              "kuairec": -0.004281560813004327,
              "lastfm1k": -0.00151171230241797
            },
            "nominal_post_hoc_interval": false,
            "analysis_status": "replay_of_original_primary"
          },
          "fixed_domains": {
            "mean": -0.001881341251004374,
            "lower": -0.003971347186275324,
            "upper": 0.00018862682579568333,
            "seed": 2026092201,
            "draws": 20000,
            "scheme": "fixed_domain_paired_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 426
            },
            "domain_means": {
              "movielens20m": -0.001268706397390674,
              "amazon_instruments2023": -0.00046338549120452516,
              "kuairec": -0.004281560813004327,
              "lastfm1k": -0.00151171230241797
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "replay_of_existing_post_hoc_fixed_domain_sensitivity"
          },
          "baseline_equal_domain_mean": 0.5447139977484372,
          "augmented_equal_domain_mean": 0.5428326564974328
        },
        "retained": {
          "hierarchical": {
            "mean": -0.0017346661375405937,
            "lower": -0.0045304541633858384,
            "upper": 0.0006358587883804129,
            "seed": 2026091811,
            "draws": 10000,
            "scheme": "hierarchical_domain_and_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 397
            },
            "domain_means": {
              "movielens20m": -0.001268706397390674,
              "amazon_instruments2023": -0.00046338549120452516,
              "kuairec": -0.004281560813004327,
              "lastfm1k": -0.0009250118485628486
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_retained_user_sensitivity"
          },
          "fixed_domains": {
            "mean": -0.0017346661375405937,
            "lower": -0.0038959281085025666,
            "upper": 0.0003821876386170158,
            "seed": 2026092201,
            "draws": 20000,
            "scheme": "fixed_domain_paired_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 397
            },
            "domain_means": {
              "movielens20m": -0.001268706397390674,
              "amazon_instruments2023": -0.00046338549120452516,
              "kuairec": -0.004281560813004327,
              "lastfm1k": -0.0009250118485628486
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_retained_user_sensitivity"
          },
          "baseline_equal_domain_mean": 0.5427427383521781,
          "augmented_equal_domain_mean": 0.5410080722146375
        }
      },
      "lastfm": {
        "original": {
          "mean": -0.00151171230241797,
          "lower": -0.006856128816954965,
          "upper": 0.003813352981504719,
          "seed": 2026092030,
          "draws": 10000,
          "scheme": "single_domain_paired_user",
          "users": {
            "lastfm1k": 426
          },
          "domain_means": {
            "lastfm1k": -0.00151171230241797
          },
          "nominal_post_hoc_interval": false,
          "analysis_status": "replay_of_original_domain_result"
        },
        "retained": {
          "mean": -0.0009250118485628486,
          "lower": -0.006421830657437334,
          "upper": 0.004533925016015066,
          "seed": 2026092030,
          "draws": 10000,
          "scheme": "single_domain_paired_user",
          "users": {
            "lastfm1k": 397
          },
          "domain_means": {
            "lastfm1k": -0.0009250118485628486
          },
          "nominal_post_hoc_interval": true,
          "analysis_status": "new_post_hoc_retained_user_sensitivity"
        }
      }
    },
    "hit1": {
      "lastfm_groups": {
        "original": {
          "users": 426,
          "baseline_mean": 0.2887323943661972,
          "augmented_mean": 0.29107981220657275,
          "paired_mean_difference": 0.0023474178403755873
        },
        "retained": {
          "users": 397,
          "baseline_mean": 0.28085642317380355,
          "augmented_mean": 0.28337531486146095,
          "paired_mean_difference": 0.0025188916876574307
        },
        "flagged": {
          "users": 29,
          "baseline_mean": 0.39655172413793105,
          "augmented_mean": 0.39655172413793105,
          "paired_mean_difference": 3.828355257328126e-18
        }
      },
      "pooled": {
        "original": {
          "hierarchical": {
            "mean": 0.0009618544600938967,
            "lower": -0.0016430506651017212,
            "upper": 0.0037009340766823162,
            "seed": 2026092206,
            "draws": 10000,
            "scheme": "hierarchical_domain_and_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 426
            },
            "domain_means": {
              "movielens20m": 0.0005,
              "amazon_instruments2023": 0.0011666666666666665,
              "kuairec": -0.00016666666666666696,
              "lastfm1k": 0.0023474178403755873
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "replay_of_existing_secondary"
          },
          "fixed_domains": {
            "mean": 0.0009618544600938967,
            "lower": -0.0015162363067292646,
            "upper": 0.00346898474178403,
            "seed": 2026092201,
            "draws": 20000,
            "scheme": "fixed_domain_paired_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 426
            },
            "domain_means": {
              "movielens20m": 0.0005,
              "amazon_instruments2023": 0.0011666666666666665,
              "kuairec": -0.00016666666666666696,
              "lastfm1k": 0.0023474178403755873
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_original_sample_reference"
          },
          "baseline_equal_domain_mean": 0.30334976525821594,
          "augmented_equal_domain_mean": 0.3043116197183099
        },
        "retained": {
          "hierarchical": {
            "mean": 0.0010047229219143576,
            "lower": -0.001654678316540721,
            "upper": 0.0037256507136859776,
            "seed": 2026092206,
            "draws": 10000,
            "scheme": "hierarchical_domain_and_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 397
            },
            "domain_means": {
              "movielens20m": 0.0005,
              "amazon_instruments2023": 0.0011666666666666665,
              "kuairec": -0.00016666666666666696,
              "lastfm1k": 0.0025188916876574307
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_retained_user_sensitivity"
          },
          "fixed_domains": {
            "mean": 0.0010047229219143576,
            "lower": -0.0014999999999999998,
            "upper": 0.0035110595088161177,
            "seed": 2026092201,
            "draws": 20000,
            "scheme": "fixed_domain_paired_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 397
            },
            "domain_means": {
              "movielens20m": 0.0005,
              "amazon_instruments2023": 0.0011666666666666665,
              "kuairec": -0.00016666666666666696,
              "lastfm1k": 0.0025188916876574307
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_retained_user_sensitivity"
          },
          "baseline_equal_domain_mean": 0.3013807724601175,
          "augmented_equal_domain_mean": 0.30238549538203197
        }
      },
      "lastfm": {
        "original": {
          "mean": 0.0023474178403755873,
          "lower": -0.003912363067292645,
          "upper": 0.00860719874804382,
          "seed": 2026092030,
          "draws": 10000,
          "scheme": "single_domain_paired_user",
          "users": {
            "lastfm1k": 426
          },
          "domain_means": {
            "lastfm1k": 0.0023474178403755873
          },
          "nominal_post_hoc_interval": true,
          "analysis_status": "new_post_hoc_original_sample_reference"
        },
        "retained": {
          "mean": 0.0025188916876574307,
          "lower": -0.003778337531486146,
          "upper": 0.009235936188077245,
          "seed": 2026092030,
          "draws": 10000,
          "scheme": "single_domain_paired_user",
          "users": {
            "lastfm1k": 397
          },
          "domain_means": {
            "lastfm1k": 0.0025188916876574307
          },
          "nominal_post_hoc_interval": true,
          "analysis_status": "new_post_hoc_retained_user_sensitivity"
        }
      }
    }
  },
  "accounting": {
    "ndcg5": {
      "identity": "426*original = 397*retained + 29*flagged",
      "weighted_sum_original": -0.6439894408300552,
      "weighted_sum_partition": -0.643989440830055,
      "absolute_residual": 1.1102230246251565e-16,
      "pooled_change_after_exclusion": 0.00014667511346378045,
      "quarter_of_lastfm_change": 0.00014667511346378034,
      "pooled_accounting_residual": 1.0842021724855044e-19,
      "flagged_original_weight_contribution": -0.0006496707440155028
    },
    "hit1": {
      "identity": "426*original = 397*retained + 29*flagged",
      "weighted_sum_original": 1.0000000000000002,
      "weighted_sum_partition": 1.0,
      "absolute_residual": 2.220446049250313e-16,
      "pooled_change_after_exclusion": 4.286846182046083e-05,
      "quarter_of_lastfm_change": 4.286846182046083e-05,
      "pooled_accounting_residual": 0.0,
      "flagged_original_weight_contribution": 2.606157334800837e-19
    }
  },
  "original_result_checks": [
    {
      "field": "primary.mean",
      "actual": -0.001881341251004374,
      "expected": -0.001881341251004374,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "primary.lower",
      "actual": -0.004579841069512937,
      "expected": -0.004579841069512937,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "primary.upper",
      "actual": 0.00042073079008490605,
      "expected": 0.00042073079008490605,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_fixed_domains.mean",
      "actual": -0.001881341251004374,
      "expected": -0.001881341251004374,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_fixed_domains.lower",
      "actual": -0.003971347186275324,
      "expected": -0.003971347186275324,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_fixed_domains.upper",
      "actual": 0.00018862682579568333,
      "expected": 0.00018862682579568333,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_lastfm.mean",
      "actual": -0.00151171230241797,
      "expected": -0.00151171230241797,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_lastfm.lower",
      "actual": -0.006856128816954965,
      "expected": -0.006856128816954965,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_lastfm.upper",
      "actual": 0.003813352981504719,
      "expected": 0.003813352981504719,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_hit1.mean",
      "actual": 0.0009618544600938967,
      "expected": 0.0009618544600938967,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_hit1.lower",
      "actual": -0.0016430506651017212,
      "expected": -0.0016430506651017212,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_hit1.upper",
      "actual": 0.0037009340766823162,
      "expected": 0.0037009340766823162,
      "exact": true,
      "absolute_difference": 0.0
    }
  ],
  "limitations": [
    "Subset restrictions retain fitted policies, original labels and candidates.",
    "Intervals are nominal and condition on recorded outcomes; no model/design selection uncertainty.",
    "No hypothesis tests, new rule pass/fail decision, data repair or historical-chronology inference.",
    "Subset estimates concern retained users and are not independent replications.",
    "Flagged-group means are descriptive, without inferential claims."
  ],
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5"
  },
  "inputs_sha256": {
    "metrics": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f",
    "effects": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
    "mask": "a6b0d3ae0d3606d45a75d6a424e2bc7aa8fed19abfafee6646fc680811527682",
    "alignment": "000f849df582e41d68a4dfc3d26e31027c2b43a56f50ed6e3c3a7b1ea10284aa",
    "summary": "ac68aaac759714c8f8073843ad79b3ca3b1fc95c055e86bd2b85584acf8a3156",
    "earlier_secondary": "b8009765107d8cc21006956552d7d2af9cd1a7f40b3bb7e2306fe69b3663a327"
  },
  "replay_script_sha256": "fb5c66f1c25febfe112591e57b0c875206bebd9292c33b359b3f5a57b4f219c9",
  "exact_match_to_expected_results": true
}


==> anc/statistical_supplement/timestamp_sensitivity/SOURCE_HASHES.json <==
{
  "files": {
    "EXPORT_RECEIPT.json": "5df0b904d8ec2be0e318e0e4d8032b1d8f00d5f14ad4fc578205db4db321cf43",
    "LASTFM_TIMESTAMP_AUDIT.json": "08a99c409d3bcf052728e035cae487edfa97bcea4c0b15eb45d2b702300b6d3e",
    "MINIMIZED_USER_METRICS.json": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f",
    "confirmation_rows.jsonl": "ba8725c6e8cdac66d1da480c6c7529a7d796f55719802b6f71837987d459b219",
    "export_minimized_replays.py": "ddd17c06518ea5c6c5a311366bd9a6ac4f2c27741fdbe2e7dfbe6b5996087181",
    "lastfm_confirmation_inputs.jsonl": "b07c90774c90e2839328acbb0116c95b886b4ffc6c1013e056f7e6da9cee5af7",
    "lastfm_confirmation_labels.jsonl": "876c4e52ac931218e1f04541801cb9ecc1c5e0e4552e0d0a6403d2f0ac15f685"
  },
  "mask_export_script_sha256": "ae2ef3cbf3f5690b496a6fb22e98dc7a7b20a4757872a97496d764510e20250e",
  "mask_sha256": "a6b0d3ae0d3606d45a75d6a424e2bc7aa8fed19abfafee6646fc680811527682",
  "original_user_level_effects.json": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
  "reconstructed_user_level_effects.json": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
  "schema_version": 1
}


==> anc/statistical_supplement/timestamp_sensitivity/TIMESTAMP_SENSITIVITY.json <==
{
  "schema_version": 1,
  "status": "pass",
  "analysis": "Post hoc saved-outcome date-exclusion sensitivity; original primary unchanged.",
  "positive_direction": "augmented selector minus baseline selector",
  "independent_unit": "user; all six checkpoint measurements averaged before inference",
  "domain_weighting": "equal weights for the original four domains, before and after exclusion",
  "counts": {
    "original_total": 3426,
    "retained_total": 3397,
    "lastfm_original": 426,
    "lastfm_retained": 397,
    "lastfm_flagged": 29
  },
  "date_rule": {
    "documented_last_calendar_date": "2009-05-05",
    "predicate": "calendar_date(scored_positive_timestamp, UTC) > 2009-05-05",
    "timezone": "UTC"
  },
  "alignment_verification_scope": "Input hashes, Boolean counts and supplied user-ID-join receipt checked locally; original identifier joins not repeated.",
  "maximum_saved_effect_vs_difference_of_mean_utilities": 2.498001805406602e-16,
  "results": {
    "ndcg5": {
      "lastfm_groups": {
        "original": {
          "users": 426,
          "baseline_mean": 0.5362227333163454,
          "augmented_mean": 0.5347110210139273,
          "paired_mean_difference": -0.00151171230241797
        },
        "retained": {
          "users": 397,
          "baseline_mean": 0.5283376957313088,
          "augmented_mean": 0.527412683882746,
          "paired_mean_difference": -0.0009250118485628486
        },
        "flagged": {
          "users": 29,
          "baseline_mean": 0.644166178877017,
          "augmented_mean": 0.6346227396718236,
          "paired_mean_difference": -0.009543439205193249
        }
      },
      "pooled": {
        "original": {
          "hierarchical": {
            "mean": -0.001881341251004374,
            "lower": -0.004579841069512937,
            "upper": 0.00042073079008490605,
            "seed": 2026091811,
            "draws": 10000,
            "scheme": "hierarchical_domain_and_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 426
            },
            "domain_means": {
              "movielens20m": -0.001268706397390674,
              "amazon_instruments2023": -0.00046338549120452516,
              "kuairec": -0.004281560813004327,
              "lastfm1k": -0.00151171230241797
            },
            "nominal_post_hoc_interval": false,
            "analysis_status": "replay_of_original_primary"
          },
          "fixed_domains": {
            "mean": -0.001881341251004374,
            "lower": -0.003971347186275324,
            "upper": 0.00018862682579568333,
            "seed": 2026092201,
            "draws": 20000,
            "scheme": "fixed_domain_paired_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 426
            },
            "domain_means": {
              "movielens20m": -0.001268706397390674,
              "amazon_instruments2023": -0.00046338549120452516,
              "kuairec": -0.004281560813004327,
              "lastfm1k": -0.00151171230241797
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "replay_of_existing_post_hoc_fixed_domain_sensitivity"
          },
          "baseline_equal_domain_mean": 0.5447139977484372,
          "augmented_equal_domain_mean": 0.5428326564974328
        },
        "retained": {
          "hierarchical": {
            "mean": -0.0017346661375405937,
            "lower": -0.0045304541633858384,
            "upper": 0.0006358587883804129,
            "seed": 2026091811,
            "draws": 10000,
            "scheme": "hierarchical_domain_and_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 397
            },
            "domain_means": {
              "movielens20m": -0.001268706397390674,
              "amazon_instruments2023": -0.00046338549120452516,
              "kuairec": -0.004281560813004327,
              "lastfm1k": -0.0009250118485628486
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_retained_user_sensitivity"
          },
          "fixed_domains": {
            "mean": -0.0017346661375405937,
            "lower": -0.0038959281085025666,
            "upper": 0.0003821876386170158,
            "seed": 2026092201,
            "draws": 20000,
            "scheme": "fixed_domain_paired_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 397
            },
            "domain_means": {
              "movielens20m": -0.001268706397390674,
              "amazon_instruments2023": -0.00046338549120452516,
              "kuairec": -0.004281560813004327,
              "lastfm1k": -0.0009250118485628486
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_retained_user_sensitivity"
          },
          "baseline_equal_domain_mean": 0.5427427383521781,
          "augmented_equal_domain_mean": 0.5410080722146375
        }
      },
      "lastfm": {
        "original": {
          "mean": -0.00151171230241797,
          "lower": -0.006856128816954965,
          "upper": 0.003813352981504719,
          "seed": 2026092030,
          "draws": 10000,
          "scheme": "single_domain_paired_user",
          "users": {
            "lastfm1k": 426
          },
          "domain_means": {
            "lastfm1k": -0.00151171230241797
          },
          "nominal_post_hoc_interval": false,
          "analysis_status": "replay_of_original_domain_result"
        },
        "retained": {
          "mean": -0.0009250118485628486,
          "lower": -0.006421830657437334,
          "upper": 0.004533925016015066,
          "seed": 2026092030,
          "draws": 10000,
          "scheme": "single_domain_paired_user",
          "users": {
            "lastfm1k": 397
          },
          "domain_means": {
            "lastfm1k": -0.0009250118485628486
          },
          "nominal_post_hoc_interval": true,
          "analysis_status": "new_post_hoc_retained_user_sensitivity"
        }
      }
    },
    "hit1": {
      "lastfm_groups": {
        "original": {
          "users": 426,
          "baseline_mean": 0.2887323943661972,
          "augmented_mean": 0.29107981220657275,
          "paired_mean_difference": 0.0023474178403755873
        },
        "retained": {
          "users": 397,
          "baseline_mean": 0.28085642317380355,
          "augmented_mean": 0.28337531486146095,
          "paired_mean_difference": 0.0025188916876574307
        },
        "flagged": {
          "users": 29,
          "baseline_mean": 0.39655172413793105,
          "augmented_mean": 0.39655172413793105,
          "paired_mean_difference": 3.828355257328126e-18
        }
      },
      "pooled": {
        "original": {
          "hierarchical": {
            "mean": 0.0009618544600938967,
            "lower": -0.0016430506651017212,
            "upper": 0.0037009340766823162,
            "seed": 2026092206,
            "draws": 10000,
            "scheme": "hierarchical_domain_and_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 426
            },
            "domain_means": {
              "movielens20m": 0.0005,
              "amazon_instruments2023": 0.0011666666666666665,
              "kuairec": -0.00016666666666666696,
              "lastfm1k": 0.0023474178403755873
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "replay_of_existing_secondary"
          },
          "fixed_domains": {
            "mean": 0.0009618544600938967,
            "lower": -0.0015162363067292646,
            "upper": 0.00346898474178403,
            "seed": 2026092201,
            "draws": 20000,
            "scheme": "fixed_domain_paired_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 426
            },
            "domain_means": {
              "movielens20m": 0.0005,
              "amazon_instruments2023": 0.0011666666666666665,
              "kuairec": -0.00016666666666666696,
              "lastfm1k": 0.0023474178403755873
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_original_sample_reference"
          },
          "baseline_equal_domain_mean": 0.30334976525821594,
          "augmented_equal_domain_mean": 0.3043116197183099
        },
        "retained": {
          "hierarchical": {
            "mean": 0.0010047229219143576,
            "lower": -0.001654678316540721,
            "upper": 0.0037256507136859776,
            "seed": 2026092206,
            "draws": 10000,
            "scheme": "hierarchical_domain_and_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 397
            },
            "domain_means": {
              "movielens20m": 0.0005,
              "amazon_instruments2023": 0.0011666666666666665,
              "kuairec": -0.00016666666666666696,
              "lastfm1k": 0.0025188916876574307
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_retained_user_sensitivity"
          },
          "fixed_domains": {
            "mean": 0.0010047229219143576,
            "lower": -0.0014999999999999998,
            "upper": 0.0035110595088161177,
            "seed": 2026092201,
            "draws": 20000,
            "scheme": "fixed_domain_paired_user",
            "users": {
              "movielens20m": 1000,
              "amazon_instruments2023": 1000,
              "kuairec": 1000,
              "lastfm1k": 397
            },
            "domain_means": {
              "movielens20m": 0.0005,
              "amazon_instruments2023": 0.0011666666666666665,
              "kuairec": -0.00016666666666666696,
              "lastfm1k": 0.0025188916876574307
            },
            "nominal_post_hoc_interval": true,
            "analysis_status": "new_post_hoc_retained_user_sensitivity"
          },
          "baseline_equal_domain_mean": 0.3013807724601175,
          "augmented_equal_domain_mean": 0.30238549538203197
        }
      },
      "lastfm": {
        "original": {
          "mean": 0.0023474178403755873,
          "lower": -0.003912363067292645,
          "upper": 0.00860719874804382,
          "seed": 2026092030,
          "draws": 10000,
          "scheme": "single_domain_paired_user",
          "users": {
            "lastfm1k": 426
          },
          "domain_means": {
            "lastfm1k": 0.0023474178403755873
          },
          "nominal_post_hoc_interval": true,
          "analysis_status": "new_post_hoc_original_sample_reference"
        },
        "retained": {
          "mean": 0.0025188916876574307,
          "lower": -0.003778337531486146,
          "upper": 0.009235936188077245,
          "seed": 2026092030,
          "draws": 10000,
          "scheme": "single_domain_paired_user",
          "users": {
            "lastfm1k": 397
          },
          "domain_means": {
            "lastfm1k": 0.0025188916876574307
          },
          "nominal_post_hoc_interval": true,
          "analysis_status": "new_post_hoc_retained_user_sensitivity"
        }
      }
    }
  },
  "accounting": {
    "ndcg5": {
      "identity": "426*original = 397*retained + 29*flagged",
      "weighted_sum_original": -0.6439894408300552,
      "weighted_sum_partition": -0.643989440830055,
      "absolute_residual": 1.1102230246251565e-16,
      "pooled_change_after_exclusion": 0.00014667511346378045,
      "quarter_of_lastfm_change": 0.00014667511346378034,
      "pooled_accounting_residual": 1.0842021724855044e-19,
      "flagged_original_weight_contribution": -0.0006496707440155028
    },
    "hit1": {
      "identity": "426*original = 397*retained + 29*flagged",
      "weighted_sum_original": 1.0000000000000002,
      "weighted_sum_partition": 1.0,
      "absolute_residual": 2.220446049250313e-16,
      "pooled_change_after_exclusion": 4.286846182046083e-05,
      "quarter_of_lastfm_change": 4.286846182046083e-05,
      "pooled_accounting_residual": 0.0,
      "flagged_original_weight_contribution": 2.606157334800837e-19
    }
  },
  "original_result_checks": [
    {
      "field": "primary.mean",
      "actual": -0.001881341251004374,
      "expected": -0.001881341251004374,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "primary.lower",
      "actual": -0.004579841069512937,
      "expected": -0.004579841069512937,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "primary.upper",
      "actual": 0.00042073079008490605,
      "expected": 0.00042073079008490605,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_fixed_domains.mean",
      "actual": -0.001881341251004374,
      "expected": -0.001881341251004374,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_fixed_domains.lower",
      "actual": -0.003971347186275324,
      "expected": -0.003971347186275324,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_fixed_domains.upper",
      "actual": 0.00018862682579568333,
      "expected": 0.00018862682579568333,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_lastfm.mean",
      "actual": -0.00151171230241797,
      "expected": -0.00151171230241797,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_lastfm.lower",
      "actual": -0.006856128816954965,
      "expected": -0.006856128816954965,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_lastfm.upper",
      "actual": 0.003813352981504719,
      "expected": 0.003813352981504719,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_hit1.mean",
      "actual": 0.0009618544600938967,
      "expected": 0.0009618544600938967,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_hit1.lower",
      "actual": -0.0016430506651017212,
      "expected": -0.0016430506651017212,
      "exact": true,
      "absolute_difference": 0.0
    },
    {
      "field": "original_hit1.upper",
      "actual": 0.0037009340766823162,
      "expected": 0.0037009340766823162,
      "exact": true,
      "absolute_difference": 0.0
    }
  ],
  "limitations": [
    "Subset restrictions retain fitted policies, original labels and candidates.",
    "Intervals are nominal and condition on recorded outcomes; no model/design selection uncertainty.",
    "No hypothesis tests, new rule pass/fail decision, data repair or historical-chronology inference.",
    "Subset estimates concern retained users and are not independent replications.",
    "Flagged-group means are descriptive, without inferential claims."
  ],
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5"
  },
  "inputs_sha256": {
    "metrics": "e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f",
    "effects": "e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a",
    "mask": "a6b0d3ae0d3606d45a75d6a424e2bc7aa8fed19abfafee6646fc680811527682",
    "alignment": "000f849df582e41d68a4dfc3d26e31027c2b43a56f50ed6e3c3a7b1ea10284aa",
    "summary": "ac68aaac759714c8f8073843ad79b3ca3b1fc95c055e86bd2b85584acf8a3156",
    "earlier_secondary": "b8009765107d8cc21006956552d7d2af9cd1a7f40b3bb7e2306fe69b3663a327"
  },
  "replay_script_sha256": "fb5c66f1c25febfe112591e57b0c875206bebd9292c33b359b3f5a57b4f219c9"
}


==> anc/statistical_supplement/timestamp_sensitivity/TIMESTAMP_SENSITIVITY_REPORT.md <==
# Last.fm timestamp-exclusion results 

Completed from the aligned mask and preserved user arrays. Positive changes favor the augmented selector. This is a post hoc sensitivity; the original primary remains unchanged.

## NDCG@5

| Population / scheme | Users | Paired change | 95% interval |
|---|---:|---:|---|
| Original, hierarchical domains/users | 3,426 | -0.001881341 | [-0.004579841, 0.000420731] |
| Original, fixed domains | 3,426 | -0.001881341 | [-0.003971347, 0.000188627] |
| Retained, hierarchical domains/users | 3,397 | -0.001734666 | [-0.004530454, 0.000635859] |
| Retained, fixed domains | 3,397 | -0.001734666 | [-0.003895928, 0.000382188] |
| Last.fm original, user bootstrap | 426 | -0.001511712 | [-0.006856129, 0.003813353] |
| Last.fm retained, user bootstrap | 397 | -0.000925012 | [-0.006421831, 0.004533925] |

## Last.fm groups

| Metric | Group | Users | Baseline | Augmented | Paired change |
|---|---|---:|---:|---:|---:|
| ndcg5 | original | 426 | 0.536222733 | 0.534711021 | -0.001511712 |
| ndcg5 | retained | 397 | 0.528337696 | 0.527412684 | -0.000925012 |
| ndcg5 | flagged | 29 | 0.644166179 | 0.634622740 | -0.009543439 |
| hit1 | original | 426 | 0.288732394 | 0.291079812 | +0.002347418 |
| hit1 | retained | 397 | 0.280856423 | 0.283375315 | +0.002518892 |
| hit1 | flagged | 29 | 0.396551724 | 0.396551724 | +0.000000000 |

## Hit@1

| Population / scheme | Users | Paired change | 95% interval |
|---|---:|---:|---|
| Original, hierarchical domains/users | 3,426 | +0.000961854 | [-0.001643051, 0.003700934] |
| Original, fixed domains | 3,426 | +0.000961854 | [-0.001516236, 0.003468985] |
| Retained, hierarchical domains/users | 3,397 | +0.001004723 | [-0.001654678, 0.003725651] |
| Retained, fixed domains | 3,397 | +0.001004723 | [-0.001500000, 0.003511060] |
| Last.fm original, user bootstrap | 426 | +0.002347418 | [-0.003912363, 0.008607199] |
| Last.fm retained, user bootstrap | 397 | +0.002518892 | [-0.003778338, 0.009235936] |

## Interpretation

Exclusion changes the pooled NDCG@5 point estimate by +0.000146675, making it slightly less negative. The retained-user hierarchical and fixed-domain intervals both include zero and have upper bounds below 0.005. The retained Last.fm-only interval also includes zero and has an upper bound below 0.005, with less precision than the pooled estimate. This supports the same practical-target conclusion for this restricted set, without demonstrating harm, equivalence, source-record validity, or fully prospective confirmation.

The flagged 29-user NDCG@5 difference is -0.009543439. Their contribution is not literally zero: the retained Last.fm difference is -0.000925012 instead of -0.001511712. This is descriptive accounting on paired saved outcomes, not a causal effect of timestamps.

## Exact accounting and replay

426 × original mean difference = 397 × retained mean difference + 29 × flagged mean difference.

NDCG@5 weighted-sum residual: 1.1102230246251565e-16. Hit@1 residual: 2.2204460492503131e-16. All are below the documented 1e-12 tolerance. The pooled change equals one quarter of the Last.fm change, up to floating-point precision.

All 12 original mean/endpoint comparisons in this new script match exactly. A second fresh execution matched the new results and accounting exactly. Independent source user-ID joins were not repeated locally; the supplied alignment receipt and the exact source-array hashes were verified.

## Resampling

H: 10,000 hierarchical domain/user draws, seed 2026091811 for NDCG@5 and 2026092206 for Hit@1. F: 20,000 fixed-domain user draws, seed 2026092201. Last.fm: 10,000 single-domain user draws, seed 2026092030. Original and retained analyses reuse the named scheme and seed. Interleaved sign draws match earlier code but are not used for new hypothesis tests.

No training, GPU inference, new labels, candidate selection, data reconstruction, or new model fitting was performed. The original analysis and both original failed decision rules remain unchanged. Historical outcome exposure and the KuaiRec threshold-change timing/rationale remain unknown.


==> anc/statistical_supplement/timestamp_sensitivity/replay_timestamp_sensitivity.py <==
#!/usr/bin/env python3
"""Post hoc Last.fm date-mask sensitivity using saved, checkpoint-averaged users.

Run from anywhere. Requires Python and NumPy; no inference, refitting, raw user
identifiers, histories, labels, or candidate generation. The original effect
array and all pre-existing results are read-only. No new hypothesis tests are
performed. Intervals are nominal, conditional on the fitted policies.
"""
from __future__ import annotations
import argparse
import hashlib
import json
import platform
from pathlib import Path
from typing import Any
import numpy as np

DOMAINS = ('movielens20m', 'amazon_instruments2023', 'kuairec', 'lastfm1k')
COUNTS = (1000, 1000, 1000, 426)
LASTFM = 'lastfm1k'
EXPECTED_METRICS = 'e68849f3f2d50f6231763ec942d68c3e3bfe094cdbdd2ab3bf3347e88e7e6f9f'
EXPECTED_EFFECTS = 'e4172fcd9af483f98fdc36ed5142282ce67b0dd710f29b471cb8680bb97f199a'
EXPECTED_MASK = 'a6b0d3ae0d3606d45a75d6a424e2bc7aa8fed19abfafee6646fc680811527682'
TOLERANCE = 1e-12


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def read(path: Path) -> dict[str, Any]:
    value = json.loads(path.read_text(encoding='utf-8'))
    if not isinstance(value, dict):
        raise ValueError(f'Expected a JSON object: {path.name}')
    return value


def interval(arrays: dict[str, np.ndarray], seed: int, draws: int,
             hierarchical: bool) -> dict[str, Any]:
    """Same random-number call order as the preserved secondary replay.

    The interleaved sign draws are retained for exact interval reproduction;
    they are discarded and do not generate a new post hoc p-value.
    """
    rng = np.random.default_rng(seed)
    names = list(arrays)
    boot = np.empty(draws, dtype=float)
    for i in range(draws):
        selected = rng.choice(names, len(names), replace=True).tolist() if hierarchical else names
        boot[i] = float(np.mean([
            rng.choice(arrays[d], len(arrays[d]), replace=True).mean()
            for d in selected
        ]))
        for a in arrays.values():
            rng.choice((-1.0, 1.0), len(a))
    return {
        'mean': float(np.mean([a.mean() for a in arrays.values()])),
        'lower': float(np.quantile(boot, 0.025)),
        'upper': float(np.quantile(boot, 0.975)),
        'seed': seed, 'draws': draws,
        'scheme': 'hierarchical_domain_and_user' if hierarchical else (
            'single_domain_paired_user' if len(arrays) == 1 else 'fixed_domain_paired_user'),
        'users': {d: len(a) for d, a in arrays.items()},
        'domain_means': {d: float(a.mean()) for d, a in arrays.items()},
        'nominal_post_hoc_interval': True,
    }


def main() -> None:
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--supplement', type=Path, default=Path(__file__).resolve().parent.parent)
    p.add_argument('--output', type=Path, default=Path(__file__).with_name('TIMESTAMP_SENSITIVITY_LOCAL.json'))
    p.add_argument('--expected', type=Path, default=None,
                   help='Optional prior output; compare results, checks and accounting exactly.')
    args = p.parse_args()
    s = args.supplement.resolve()
    paths = {
        'metrics': s/'controls_and_matched/MINIMIZED_USER_METRICS.json',
        'effects': s/'user_level_effects.json',
        'mask': s/'timestamp_sensitivity/LASTFM_LATE_POSITIVE_MASK.json',
        'alignment': s/'timestamp_sensitivity/ALIGNMENT_VERIFICATION_RECEIPT.json',
        'summary': s/'SUMMARY.json',
        'earlier_secondary': s/'SECONDARY_INFERENCE.json',
    }
    hashes = {k: sha256(v) for k, v in paths.items()}
    for k, expected in [('metrics', EXPECTED_METRICS), ('effects', EXPECTED_EFFECTS), ('mask', EXPECTED_MASK)]:
        if hashes[k] != expected:
            raise ValueError(f'Input hash mismatch: {k}')
    data, effects, mask, receipt, summary, prior = [read(paths[k]) for k in paths]
    if data['domain_order'] != list(DOMAINS) or effects['checkpoint_count_per_user'] != 6:
        raise ValueError('Domain/checkpoint identity mismatch')
    if mask['alignment_target']['sha256'] != EXPECTED_METRICS:
        raise ValueError('Mask targets different metrics')
    if (receipt['status'] != 'pass' or receipt['metric_value_matching_used'] or
        receipt['row_order_assumed_without_verification'] or
        not receipt['user_level_effects']['same_order'] or
        receipt['user_level_effects']['reconstructed_sha256'] != EXPECTED_EFFECTS):
        raise ValueError('Alignment receipt does not establish requested ordering')
    flags = mask['flags']
    if (len(flags) != 426 or any(type(x) is not bool for x in flags) or sum(flags) != 29):
        raise ValueError('Expected 426 Boolean flags with 29 late positives')
    late = np.asarray(flags, dtype=bool)
    mat = {d: np.asarray(data['domains'][d], dtype=np.float64) for d in DOMAINS}
    if tuple(len(mat[d]) for d in DOMAINS) != COUNTS:
        raise ValueError('User count mismatch')
    columns = data['columns']
    if any(a.shape != (n, len(columns)) or not np.isfinite(a).all()
           for a, n in zip(mat.values(), COUNTS)):
        raise ValueError('Invalid data matrix')
    def col(key: str) -> dict[str, np.ndarray]:
        return {d: a[:, columns.index(key)] for d, a in mat.items()}
    ndcg = {d: np.asarray(effects['effects'][d], dtype=np.float64) for d in DOMAINS}
    ndcg_diff = {d: col('audit_ndcg5')[d] - col('ordinary_ndcg5')[d] for d in DOMAINS}
    row_difference = max(float(np.max(np.abs(ndcg[d]-ndcg_diff[d]))) for d in DOMAINS)
    if row_difference > TOLERANCE:
        raise ValueError('Saved effects and paired utility differences disagree')
    # Effects preserve mean-of-checkpoint-differences arithmetic exactly; the
    # independently averaged utility columns can differ in their last bits.
    hit = {d: col('audit_hit1')[d] - col('ordinary_hit1')[d] for d in DOMAINS}
    endpoints = {'ndcg5': ndcg, 'hit1': hit}
    results: dict[str, Any] = {}
    accounting: dict[str, Any] = {}
    for metric, original in endpoints.items():
        retained = {d: a[~late] if d == LASTFM else a for d, a in original.items()}
        groups = {}
        baseline = col('ordinary_'+metric)[LASTFM]
        augmented = col('audit_'+metric)[LASTFM]
        for label, include in [('original', np.ones(426, dtype=bool)), ('retained', ~late), ('flagged', late)]:
            groups[label] = {
                'users': int(include.sum()),
                'baseline_mean': float(baseline[include].mean()),
                'augmented_mean': float(augmented[include].mean()),
                'paired_mean_difference': float(original[LASTFM][include].mean()),
            }
        hseed = 2026091811 if metric == 'ndcg5' else 2026092206
        results[metric] = {'lastfm_groups': groups, 'pooled': {}, 'lastfm': {}}
        for label, arrays in [('original', original), ('retained', retained)]:
            print(f'{metric} {label}: pooled hierarchical/fixed and Last.fm', flush=True)
            results[metric]['pooled'][label] = {
                'hierarchical': interval(arrays, hseed, 10000, True),
                'fixed_domains': interval(arrays, 2026092201, 20000, False),
                'baseline_equal_domain_mean': float(np.mean([
                    col('ordinary_'+metric)[d][~late].mean() if label == 'retained' and d == LASTFM
                    else col('ordinary_'+metric)[d].mean() for d in DOMAINS])),
                'augmented_equal_domain_mean': float(np.mean([
                    col('audit_'+metric)[d][~late].mean() if label == 'retained' and d == LASTFM
                    else col('audit_'+metric)[d].mean() for d in DOMAINS])),
            }
            results[metric]['lastfm'][label] = interval({LASTFM: arrays[LASTFM]}, 2026092030, 10000, False)
        g = groups
        lhs = 426*g['original']['paired_mean_difference']
        rhs = 397*g['retained']['paired_mean_difference'] + 29*g['flagged']['paired_mean_difference']
        pooled_delta = results[metric]['pooled']['retained']['hierarchical']['mean'] - results[metric]['pooled']['original']['hierarchical']['mean']
        expected_delta = (g['retained']['paired_mean_difference'] - g['original']['paired_mean_difference']) / 4
        accounting[metric] = {
            'identity': '426*original = 397*retained + 29*flagged',
            'weighted_sum_original': lhs, 'weighted_sum_partition': rhs,
            'absolute_residual': abs(lhs-rhs),
            'pooled_change_after_exclusion': pooled_delta,
            'quarter_of_lastfm_change': expected_delta,
            'pooled_accounting_residual': abs(pooled_delta-expected_delta),
            'flagged_original_weight_contribution': (29/426)*g['flagged']['paired_mean_difference'],
        }
        if abs(lhs-rhs) > TOLERANCE or abs(pooled_delta-expected_delta) > TOLERANCE:
            raise ValueError('Partition accounting failed')
    # Identify original-reference intervals separately from the new restriction.
    for metric, result in results.items():
        for group in ['original', 'retained']:
            for scheme in ['hierarchical', 'fixed_domains']:
                entry = result['pooled'][group][scheme]
                entry['analysis_status'] = (
                    'new_post_hoc_retained_user_sensitivity' if group == 'retained' else
                    'replay_of_original_primary' if metric == 'ndcg5' and scheme == 'hierarchical' else
                    'replay_of_existing_post_hoc_fixed_domain_sensitivity' if metric == 'ndcg5' else
                    'replay_of_existing_secondary' if scheme == 'hierarchical' else
                    'new_post_hoc_original_sample_reference')
                if entry['analysis_status'] == 'replay_of_original_primary':
                    entry['nominal_post_hoc_interval'] = False
            entry = result['lastfm'][group]
            entry['analysis_status'] = (
                'replay_of_original_domain_result' if metric == 'ndcg5' and group == 'original' else
                'new_post_hoc_retained_user_sensitivity' if group == 'retained' else
                'new_post_hoc_original_sample_reference')
            if entry['analysis_status'] == 'replay_of_original_domain_result':
                entry['nominal_post_hoc_interval'] = False
    checks = []
    for label, actual, expected in [
        ('primary', results['ndcg5']['pooled']['original']['hierarchical'], summary['primary_operational']),
        ('original_fixed_domains', results['ndcg5']['pooled']['original']['fixed_domains'], prior['fixed_domain_sensitivity']),
        ('original_lastfm', results['ndcg5']['lastfm']['original'], summary['domain_primary_inference_holm_eight']['operational'][LASTFM]),
        ('original_hit1', results['hit1']['pooled']['original']['hierarchical'], prior['hit1_added_reading']),
    ]:
        for k in ['mean', 'lower', 'upper']:
            difference = abs(actual[k]-expected[k])
            checks.append({'field': f'{label}.{k}', 'actual': actual[k], 'expected': expected[k],
                           'exact': actual[k] == expected[k], 'absolute_difference': difference})
            if difference > TOLERANCE:
                raise ValueError(f'Original result failed preservation: {label}.{k}')
    out = {
        'schema_version': 1, 'status': 'pass',
        'analysis': 'Post hoc saved-outcome date-exclusion sensitivity; original primary unchanged.',
        'positive_direction': 'augmented selector minus baseline selector',
        'independent_unit': 'user; all six checkpoint measurements averaged before inference',
        'domain_weighting': 'equal weights for the original four domains, before and after exclusion',
        'counts': {'original_total': 3426, 'retained_total': 3397, 'lastfm_original': 426,
                   'lastfm_retained': 397, 'lastfm_flagged': 29},
        'date_rule': mask['date_rule'],
        'alignment_verification_scope': 'Input hashes, Boolean counts and supplied user-ID-join receipt checked locally; original identifier joins not repeated.',
        'maximum_saved_effect_vs_difference_of_mean_utilities': row_difference,
        'results': results, 'accounting': accounting, 'original_result_checks': checks,
        'limitations': ['Subset restrictions retain fitted policies, original labels and candidates.',
                       'Intervals are nominal and condition on recorded outcomes; no model/design selection uncertainty.',
                       'No hypothesis tests, new rule pass/fail decision, data repair or historical-chronology inference.',
                       'Subset estimates concern retained users and are not independent replications.',
                       'Flagged-group means are descriptive, without inferential claims.'],
        'environment': {'python': platform.python_version(), 'numpy': np.__version__},
        'inputs_sha256': hashes, 'replay_script_sha256': sha256(Path(__file__)),
    }
    if args.expected:
        expected = read(args.expected)
        for k in ['results', 'accounting', 'original_result_checks']:
            if out[k] != expected[k]:
                raise ValueError(f'Replay mismatch in {k}')
        out['exact_match_to_expected_results'] = True
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(out, indent=2, allow_nan=False)+'\n', encoding='utf-8')
    print('Saved', args.output)
    for metric, r in results.items():
        print(metric, 'Last.fm groups:', r['lastfm_groups'])
        for label in ['original', 'retained']:
            print(label, 'Last.fm', {k:r['lastfm'][label][k] for k in ['mean','lower','upper']})
            for scheme in ['hierarchical', 'fixed_domains']:
                print(label, scheme, {k:r['pooled'][label][scheme][k] for k in ['mean','lower','upper']})

if __name__ == '__main__':
    main()


==> anc/statistical_supplement/upstream_reference_analysis.py <==
#!/usr/bin/env python3
"""Bounded saved-artifact analyses for the 2026-09-22 review closeout.

This script does not construct candidates, change labels, or run inference.  It
replays the canonical saved-row construction, evaluates prespecified saved
controls, and performs the single authorized matched-configuration fit.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import os
import platform
import sys
from collections import Counter, defaultdict
from pathlib import Path

import numpy as np
import sklearn


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def read_jsonl(path: Path) -> list[dict]:
    with path.open(encoding="utf-8") as handle:
        return [json.loads(line) for line in handle]


def write_json(path: Path, value: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, sort_keys=True, allow_nan=False) + "\n")


def aggregate_user(records: list[dict], field: str) -> dict[str, dict[object, float]]:
    grouped: dict[tuple[str, object], list[float]] = defaultdict(list)
    for record in records:
        grouped[(record["dataset"], record["user"])].append(float(record[field]))
    result: dict[str, dict[object, float]] = defaultdict(dict)
    for (dataset, user), values in grouped.items():
        result[dataset][user] = float(np.mean(values))
    return dict(result)


def describe_user(records: list[dict], field: str) -> dict:
    by_domain = aggregate_user(records, field)
    domain_means = {d: float(np.mean(list(v.values()))) for d, v in by_domain.items()}
    pooled = [x for values in by_domain.values() for x in values.values()]
    return {
        "equal_domain_mean": float(np.mean(list(domain_means.values()))),
        "pooled_user_mean": float(np.mean(pooled)),
        "domain_means": domain_means,
        "users": {d: len(v) for d, v in by_domain.items()},
    }


def paired_interval(records: list[dict], field: str, seed: int, draws: int = 10000) -> dict:
    by_domain = aggregate_user(records, field)
    arrays = {d: np.asarray(list(values.values()), dtype=float) for d, values in by_domain.items()}
    observed = float(np.mean([a.mean() for a in arrays.values()]))
    rng = np.random.default_rng(seed)
    boot = np.empty(draws, dtype=float)
    for i in range(draws):
        boot[i] = np.mean([rng.choice(a, len(a), replace=True).mean() for a in arrays.values()])
    return {
        "mean": observed,
        "lower": float(np.quantile(boot, 0.025)),
        "upper": float(np.quantile(boot, 0.975)),
        "seed": seed,
        "draws": draws,
        "domain_means": {d: float(a.mean()) for d, a in arrays.items()},
        "users": {d: len(a) for d, a in arrays.items()},
        "unit": "user after averaging checkpoint rows; fixed-domain equal weighting",
    }


def summarize_policy(records: list[dict], policy: str) -> dict:
    return {
        "ndcg5": describe_user(records, f"{policy}_ndcg5"),
        "hit1": describe_user(records, f"{policy}_hit1"),
    }


def hard_audit(root: Path, models: tuple[str, ...]) -> dict:
    bank = root / "hard_audit"
    inputs = {x["case_id"]: x for x in read_jsonl(bank / "confirmation_inputs.jsonl")}
    labels = {x["case_id"]: x for x in read_jsonl(bank / "confirmation_labels.jsonl")}
    result = {}
    for model in models:
        predictions = {x["case_id"]: x for x in read_jsonl(bank / "predictions" / "confirmation" / f"{model}.jsonl")}
        if set(predictions) != set(inputs) or set(labels) != set(inputs):
            raise RuntimeError(f"hard-audit alignment failure: {model}")
        rows = []
        for case_id, inp in inputs.items():
            if inp["variant_role"] != "primary":
                continue
            label = labels[case_id]
            choices = list("ABCDEFGH") if inp["decision"] == "direct" else list(label["pair"]) + ["T"]
            logits = predictions[case_id]["raw"]["answer_logits"]
            values = np.asarray([logits[c] for c in choices], dtype=float)
            probs = np.exp(values - values.max()); probs /= probs.sum()
            pred = choices[int(np.argmax(probs))]
            valid = set(label["valid_answers"])
            row = {
                "decision": inp["decision"], "regime": inp["regime"], "predicted": pred,
                "correct": int(pred in valid), "valid_mass": float(sum(probs[i] for i, c in enumerate(choices) if c in valid)),
                "actual_tie": bool(label["valid_answers"] == ["T"] if inp["decision"] == "pairwise" else len(valid) > 1),
            }
            if inp["decision"] == "pairwise":
                left, right = label["pair"]
                row["true_semantic"] = "tie" if "T" in valid else "left" if left in valid else "right"
                row["predicted_semantic"] = "tie" if pred == "T" else "left" if pred == left else "right"
            rows.append(row)
        pair = [x for x in rows if x["decision"] == "pairwise"]
        direct = [x for x in rows if x["decision"] == "direct"]
        confusion = {truth: {pred: 0 for pred in ("left", "right", "tie")} for truth in ("left", "right", "tie")}
        for row in pair:
            confusion[row["true_semantic"]][row["predicted_semantic"]] += 1
        def split_summary(group: list[dict]) -> dict:
            return {
                "cases": len(group),
                "accuracy": float(np.mean([x["correct"] for x in group])) if group else None,
                "valid_answer_probability": float(np.mean([x["valid_mass"] for x in group])) if group else None,
            }
        pair_tie = [x for x in pair if x["actual_tie"]]
        pair_non = [x for x in pair if not x["actual_tie"]]
        direct_tie = [x for x in direct if x["actual_tie"]]
        direct_non = [x for x in direct if not x["actual_tie"]]
        result[model] = {
            "primary": {"cases": len(rows), "direct": len(direct), "pairwise": len(pair)},
            "pairwise": {
                "all": split_summary(pair), "actual_tie": split_summary(pair_tie),
                "actual_non_tie": split_summary(pair_non),
                "predicted_tie_rate_when_actual_tie": float(np.mean([x["predicted"] == "T" for x in pair_tie])),
                "predicted_tie_rate_when_actual_non_tie": float(np.mean([x["predicted"] == "T" for x in pair_non])),
                "semantic_confusion_counts": confusion,
            },
            "direct": {"all": split_summary(direct), "actual_multi_maximum": split_summary(direct_tie),
                       "actual_unique_maximum": split_summary(direct_non)},
            "synthetic_regime_vs_actual_pairwise_tie": {
                regime: {
                    "cases": len(g), "actual_tie": sum(x["actual_tie"] for x in g),
                    "actual_non_tie": sum(not x["actual_tie"] for x in g),
                }
                for regime in sorted({x["regime"] for x in pair})
                for g in [[x for x in pair if x["regime"] == regime]]
            },
        }
    return {
        "scope": "primary renderings only; equivalence and swap repeats excluded",
        "primary_panel_counts": {"pairwise": 258, "direct": 254},
        "nonprimary_renderings_excluded": len(inputs) - 512,
        "models": result,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", type=Path, required=True)
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()
    root, out = args.root.resolve(), args.out.resolve()
    out.mkdir(parents=True, exist_ok=True)
    sys.path.insert(0, str(root))
    import analyze_routing_extension as ar

    rows, selected_k, settings = ar.build_rows(root)
    development = [x for x in rows if x["split"] == "development"]
    confirmation = [x for x in rows if x["split"] == "confirmation"]
    if len(confirmation) != 20556 or len({(x["dataset"], x["user"]) for x in confirmation}) != 3426:
        raise RuntimeError("confirmation count mismatch")
    if any(len(x["features"]["V_alt6_R"]) != len(confirmation[0]["features"]["V_alt6_R"]) for x in confirmation):
        raise RuntimeError("feature width mismatch")

    saved_path = root / "final_results_20260920" / "analysis" / "confirmation_rows.jsonl"
    saved = {(x["dataset"], x["input_id"], x["model"]): x for x in read_jsonl(saved_path)}
    lookup = {(x["dataset"], x["input_id"], x["model"]): x for x in confirmation}
    if set(saved) != set(lookup):
        raise RuntimeError("saved-row/build-row key mismatch")
    max_feature_delta = 0.0
    max_target_delta = 0.0
    max_utility_delta = 0.0
    for key, row in lookup.items():
        prior = saved[key]
        for family in ar.FEATURE_SETS:
            max_feature_delta = max(max_feature_delta, float(np.max(np.abs(np.asarray(row["features"][family]) - np.asarray(prior["features"][family])))))
        max_target_delta = max(max_target_delta, float(np.max(np.abs(np.asarray(row["targets"]) - np.asarray(prior["targets"])))))
        max_utility_delta = max(max_utility_delta, max(abs(row["utility"][a] - prior["utility"][a]) for a in ("history", "text", "fusion")))
    if max(max_feature_delta, max_target_delta, max_utility_delta) > 1e-12:
        raise RuntimeError("rebuilt rows differ from frozen saved rows")

    # Re-read saved logits to recover arm Hit@1 and the activity-matched random-evidence prompt control.
    arm_metrics: dict[tuple[str, str, str, str], dict] = {}
    random_records = []
    for dataset in ar.DATASETS:
        for split in ("development", "confirmation"):
            inputs_path, labels_path = ar.dataset_paths(root, dataset, split)
            sources = read_jsonl(inputs_path)
            labels = {x["id"]: x for x in read_jsonl(labels_path)}
            for model in ar.MODELS:
                groups = ar.group_predictions(ar.load_predictions(root, dataset, split, model))
                config = settings["fusion"][f"{dataset}/{model}"]
                for source in sources:
                    means, calls, _ = ar.extract_scores(groups[source["id"]])
                    if len(calls["text_random"]) != 4:
                        raise RuntimeError("random-evidence prompt rotation count mismatch")
                    keys, label = source["candidate_keys"], labels[source["id"]]
                    h = means["history"]; t = means["text_original"]
                    f = ((1 - config["alpha"]) * ar.scale(h, str(config["scaling"]))
                         + config["alpha"] * ar.scale(np.asarray(source["cf_scores_by_k"][str(selected_k[dataset])], float), str(config["scaling"])))
                    r = means["text_random"]
                    for arm, scores in (("history", h), ("text", t), ("fusion", f), ("random_prompt", r)):
                        hit, ndcg = ar.metric(scores, keys, label)
                        arm_metrics[(dataset, split, source["id"], model, arm)] = {"hit1": hit, "ndcg5": ndcg}
                    if split == "confirmation":
                        rm = arm_metrics[(dataset, split, source["id"], model, "random_prompt")]
                        tm = arm_metrics[(dataset, split, source["id"], model, "text")]
                        random_records.append({
                            "dataset": dataset, "user": source["user"], "model": model,
                            "random_ndcg5": rm["ndcg5"], "random_hit1": rm["hit1"],
                            "text_ndcg5": tm["ndcg5"], "text_hit1": tm["hit1"],
                            "text_minus_random_ndcg5": tm["ndcg5"] - rm["ndcg5"],
                            "text_minus_random_hit1": tm["hit1"] - rm["hit1"],
                        })

    # Development-selected fixed H/T/F arm for every domain/checkpoint.
    arm_order = ("history", "text", "fusion")
    fixed_choices, choice_detail = {}, {}
    for dataset in ar.DATASETS:
        for model in ar.MODELS:
            subset = [x for x in development if x["dataset"] == dataset and x["model"] == model]
            means = {a: float(np.mean([x["utility"][a] for x in subset])) for a in arm_order}
            best_value = max(means.values())
            tied = [a for a in arm_order if means[a] == best_value]
            chosen = tied[0]
            fixed_choices[(dataset, model)] = chosen
            choice_detail[f"{dataset}/{model}"] = {"development_ndcg5": means, "chosen": chosen,
                                                    "exact_tie": len(tied) > 1, "tied_arms": tied}
    fixed_records = []
    for row in confirmation:
        key = (row["dataset"], row["input_id"], row["model"])
        prior = saved[key]
        chosen = fixed_choices[(row["dataset"], row["model"])]
        fixed_hit = arm_metrics[(row["dataset"], "confirmation", row["input_id"], row["model"], chosen)]["hit1"]
        ordinary = prior["route"]["V_alt6"]["chosen"]
        audit = prior["route"]["V_alt6_R"]["chosen"]
        ordinary_hit = arm_metrics[(row["dataset"], "confirmation", row["input_id"], row["model"], ordinary)]["hit1"]
        audit_hit = arm_metrics[(row["dataset"], "confirmation", row["input_id"], row["model"], audit)]["hit1"]
        fixed_records.append({
            "dataset": row["dataset"], "user": row["user"], "model": row["model"],
            "fixed_ndcg5": row["utility"][chosen], "fixed_hit1": fixed_hit,
            "ordinary_ndcg5": prior["route"]["V_alt6"]["utility"], "ordinary_hit1": ordinary_hit,
            "audit_ndcg5": prior["route"]["V_alt6_R"]["utility"], "audit_hit1": audit_hit,
            "ordinary_minus_fixed_ndcg5": prior["route"]["V_alt6"]["utility"] - row["utility"][chosen],
            "ordinary_minus_fixed_hit1": ordinary_hit - fixed_hit,
            "audit_minus_fixed_ndcg5": prior["route"]["V_alt6_R"]["utility"] - row["utility"][chosen],
            "audit_minus_fixed_hit1": audit_hit - fixed_hit,
        })

    fixed_result = {
        "selection": {"criterion": "development NDCG@5 only", "arm_order_for_exact_ties": list(arm_order),
                      "choices": choice_detail},
        "confirmation": {p: summarize_policy(fixed_records, p) for p in ("fixed", "ordinary", "audit")},
        "paired_differences": {
            field: paired_interval(fixed_records, field, 2026092200 + i)
            for i, field in enumerate(("ordinary_minus_fixed_ndcg5", "ordinary_minus_fixed_hit1",
                                       "audit_minus_fixed_ndcg5", "audit_minus_fixed_hit1"))
        },
    }

    random_by_checkpoint = {}
    for dataset in ar.DATASETS:
        for model in ar.MODELS:
            sub = [x for x in random_records if x["dataset"] == dataset and x["model"] == model]
            random_by_checkpoint[f"{dataset}/{model}"] = {
                "users": len(sub),
                "random_prompt_ndcg5": float(np.mean([x["random_ndcg5"] for x in sub])),
                "random_prompt_hit1": float(np.mean([x["random_hit1"] for x in sub])),
                "text_original_ndcg5": float(np.mean([x["text_ndcg5"] for x in sub])),
                "text_original_hit1": float(np.mean([x["text_hit1"] for x in sub])),
                "text_minus_random_ndcg5": paired_interval(sub, "text_minus_random_ndcg5", 2026092300 + len(random_by_checkpoint)),
                "text_minus_random_hit1": paired_interval(sub, "text_minus_random_hit1", 2026092400 + len(random_by_checkpoint)),
            }
    random_result = {
        "control": "activity-matched random-neighbor evidence supplied in the PROMPT; mean of four saved main rotations",
        "not_the_control": "random_support count ranker",
        "rows": len(random_records), "by_domain_checkpoint": random_by_checkpoint,
        "equal_domain_checkpoint_averaged": {
            "random_ndcg5": describe_user(random_records, "random_ndcg5"),
            "random_hit1": describe_user(random_records, "random_hit1"),
            "text_ndcg5": describe_user(random_records, "text_ndcg5"),
            "text_hit1": describe_user(random_records, "text_hit1"),
            "text_minus_random_ndcg5": paired_interval(random_records, "text_minus_random_ndcg5", 2026092501),
            "text_minus_random_hit1": paired_interval(random_records, "text_minus_random_hit1", 2026092502),
        },
    }

    # The one authorized post-hoc matched-configuration sensitivity.
    matched_config = {"kind": "hgb", "leaves": 4, "min_leaf": 80, "l2": 10, "complexity": 960}
    x_dev = np.asarray([x["features"]["V_alt6_R"] for x in development], dtype=float)
    y_dev = np.asarray([x["targets"] for x in development], dtype=float)
    x_conf = np.asarray([x["features"]["V_alt6_R"] for x in confirmation], dtype=float)
    matched_model = ar.fit_predictor(matched_config, x_dev, y_dev)
    matched_forecast = ar.predict(matched_model, x_conf)
    matched_records = []
    chosen_counts = Counter()
    for row, forecast in zip(confirmation, matched_forecast):
        key = (row["dataset"], row["input_id"], row["model"])
        prior = saved[key]
        matched_arm, matched_utility, matched_regret = ar.route(row, forecast)
        chosen_counts[f"{row['dataset']}/{matched_arm}"] += 1
        matched_hit = arm_metrics[(row["dataset"], "confirmation", row["input_id"], row["model"], matched_arm)]["hit1"]
        o_arm, a_arm = prior["route"]["V_alt6"]["chosen"], prior["route"]["V_alt6_R"]["chosen"]
        o_hit = arm_metrics[(row["dataset"], "confirmation", row["input_id"], row["model"], o_arm)]["hit1"]
        a_hit = arm_metrics[(row["dataset"], "confirmation", row["input_id"], row["model"], a_arm)]["hit1"]
        target = np.asarray(row["targets"], dtype=float)
        matched_mse = float(np.mean((forecast - target) ** 2))
        o_mse = float(np.mean((np.asarray(prior["forecast"]["V_alt6"]) - target) ** 2))
        a_mse = float(np.mean((np.asarray(prior["forecast"]["V_alt6_R"]) - target) ** 2))
        matched_records.append({
            "dataset": row["dataset"], "user": row["user"], "model": row["model"],
            "matched_ndcg5": matched_utility, "matched_hit1": matched_hit, "matched_mse": matched_mse,
            "ordinary_ndcg5": prior["route"]["V_alt6"]["utility"], "ordinary_hit1": o_hit, "ordinary_mse": o_mse,
            "audit_ndcg5": prior["route"]["V_alt6_R"]["utility"], "audit_hit1": a_hit, "audit_mse": a_mse,
            "matched_minus_ordinary_ndcg5": matched_utility - prior["route"]["V_alt6"]["utility"],
            "matched_minus_ordinary_hit1": matched_hit - o_hit,
            "ordinary_minus_matched_mse": o_mse - matched_mse,
            "matched_minus_audit_ndcg5": matched_utility - prior["route"]["V_alt6_R"]["utility"],
            "matched_minus_audit_hit1": matched_hit - a_hit,
            "audit_minus_matched_mse": a_mse - matched_mse,
            "matched_regret": matched_regret,
        })
    matched_result = {
        "status": "post hoc matched-configuration sensitivity; original selected policies unchanged",
        "features": "V_alt6_R", "fit_rows": len(development), "confirmation_rows": len(confirmation),
        "configuration": {**matched_config, "learning_rate": 0.05, "max_iter": 120, "early_stopping": False,
                          "random_states_by_target": [20260918, 20260919], "target_order": ["text-history", "fusion-history"]},
        "policies": {p: {**summarize_policy(matched_records, p), "mse": describe_user(matched_records, f"{p}_mse")}
                     for p in ("matched", "ordinary", "audit")},
        "chosen_arm_counts": dict(sorted(chosen_counts.items())),
        "paired_differences": {
            field: paired_interval(matched_records, field, 2026092600 + i)
            for i, field in enumerate(("matched_minus_ordinary_ndcg5", "matched_minus_ordinary_hit1", "ordinary_minus_matched_mse",
                                       "matched_minus_audit_ndcg5", "matched_minus_audit_hit1", "audit_minus_matched_mse"))
        },
    }

    result = {
        "schema_version": 1,
        "scope": "CPU replay from existing artifacts; no inference, candidate construction, labels, or tuning on confirmation",
        "environment": {
            "python": sys.version, "executable": sys.executable, "platform": platform.platform(),
            "numpy": np.__version__, "scikit_learn": sklearn.__version__,
            "thread_environment": {k: os.environ.get(k) for k in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "NUMEXPR_NUM_THREADS", "CUDA_VISIBLE_DEVICES")},
        },
        "canonical": {"root": str(root), "analyze_routing_extension_sha256": sha256(root / "analyze_routing_extension.py"),
                      "saved_confirmation_rows_sha256": sha256(saved_path),
                      "rebuilt_rows_match": True, "max_feature_delta": max_feature_delta,
                      "max_target_delta": max_target_delta, "max_utility_delta": max_utility_delta,
                      "development_rows": len(development), "confirmation_rows": len(confirmation),
                      "confirmation_users": len({(x["dataset"], x["user"]) for x in confirmation})},
        "development_fixed_arm": fixed_result,
        "random_evidence_prompt_control": random_result,
        "actual_tie_analysis": hard_audit(root, ar.MODELS),
        "matched_configuration_sensitivity": matched_result,
    }
    write_json(out / "REVIEW_AGGREGATES.json", result)
    print(json.dumps({"output": str(out / "REVIEW_AGGREGATES.json"), "confirmation_users": 3426,
                      "confirmation_rows": len(confirmation)}, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/statistical_supplement/user_level_effects.json <==
{
  "schema_version": 1,
  "label": "Checkpoint-averaged paired operational effect per user; original identifiers omitted.",
  "positive_direction": "utility(ordinary_plus_audit) - utility(ordinary); equivalently regret(ordinary) - regret(ordinary_plus_audit)",
  "domain_order": [
    "movielens20m",
    "amazon_instruments2023",
    "kuairec",
    "lastfm1k"
  ],
  "checkpoint_count_per_user": 6,
  "source_rows_sha256": "ba8725c6e8cdac66d1da480c6c7529a7d796f55719802b6f71837987d459b219",
  "effects": {
    "movielens20m": [
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.03337553258301074,
      0.0,
      -0.014607916946283809,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.02182162559524292,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      -0.12697658452381919,
      0.0,
      -0.061511707738090414,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.04067949105615265,
      0.02182162559524292,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.002963760134333193,
      0.0,
      0.0,
      0.0,
      0.0,
      0.04067949105615265,
      0.0,
      0.061511707738090414,
      0.0,
      -0.011553906987767823,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      -0.0644754678724236,
      -0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.09488724032110114,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      -0.02182162559524292,
      0.0,
      -0.04067949105615265,
      -0.18848829226190958,
      0.0,
      -0.011553906987767823,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.007303958473141904,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      -0.12302341547618083,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.061511707738090414,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      -0.031099935289412867,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.08758328184795923,
      0.0,
      -0.11245891740171816,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.14780880120575693,
      0.061511707738090414,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.049957800750322585,
      0.0,
      0.0,
      0.0,
      0.0,
      0.22817837440475708,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.01885786546090973,
      0.061511707738090414,
      0.033375532583010736,
      -0.12697658452381919,
      -0.061511707738090414,
      0.10219119879424306,
      0.011553906987767815,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.007303958473141904,
      0.04364325119048584,
      0.0,
      0.0,
      0.0,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.055197158178253665,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.02182162559524292,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.01885786546090973,
      0.0,
      -0.02310781397553564,
      -0.0644754678724236,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.03337553258301074,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.033375532583010736,
      0.0,
      0.0,
      0.0,
      0.03337553258301074,
      0.0,
      0.011553906987767823,
      0.0,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.02182162559524292,
      0.0,
      0.0,
      0.03337553258301074,
      0.061511707738090414,
      0.0,
      0.0,
      0.01885786546090973,
      0.0,
      0.0,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.08333333333333333,
      -0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.16963042680099985,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.002963760134333193,
      -0.10219119879424306,
      0.08333333333333333,
      -0.011553906987767823,
      0.0,
      -0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.11670886591634407,
      0.0,
      0.0,
      0.0,
      0.0,
      0.01885786546090973,
      0.0,
      0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.007303958473141904,
      0.0,
      0.0,
      -0.007303958473141904,
      0.02182162559524292,
      -0.0644754678724236,
      0.0,
      0.02182162559524292,
      -0.02182162559524292,
      0.0,
      0.0,
      -0.0843227422466385,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.033375532583010736,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.007303958473141904,
      0.02182162559524292,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.09785100045543434,
      0.0,
      0.03337553258301074,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.007303958473141904,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.023107813975535647,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.011553906987767815,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.055197158178253665,
      0.0,
      0.016582268167311853,
      0.0,
      -0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.13625489421798911,
      0.0,
      0.03337553258301074,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0615117077380904,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.04067949105615265,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.04067949105615265,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0,
      0.05519715817825366,
      0.0,
      0.0,
      0.10219119879424306,
      0.04067949105615265,
      0.0,
      0.0,
      0.0,
      0.0,
      0.10219119879424306,
      0.0,
      0.15936270819352474,
      0.0,
      0.0,
      -0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.03969008214284749,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.04067949105615265,
      0.0,
      0.0,
      0.0,
      -0.09488724032110114,
      0.02182162559524292,
      -0.17397062513980857,
      0.011553906987767823,
      -0.02182162559524292,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.07177942634556551,
      -0.061511707738090414,
      0.0,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.02182162559524292,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      -0.10515495892857625,
      0.0,
      0.0,
      0.09488724032110114,
      -0.061511707738090414,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.038403893762554764,
      0.0,
      0.0,
      0.16666666666666666,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      -0.03109993528941286,
      0.0,
      -0.03337553258301074,
      0.11670886591634407,
      0.0,
      0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.01885786546090973,
      0.0,
      -0.02182162559524292,
      -0.06250111665139557,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0644754678724236,
      0.0,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.007303958473141904,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.055197158178253665,
      -0.0644754678724236,
      0.0,
      -0.061511707738090414,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      -0.08333333333333333,
      0.0,
      -0.007303958473141904,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.04364325119048584,
      -0.0644754678724236,
      0.06675106516602149,
      0.10219119879424306,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      -0.033375532583010736,
      0.0,
      0.0,
      0.0,
      0.007303958473141914,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.04067949105615265,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.12302341547618083,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.04364325119048584,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.12302341547618083,
      0.0,
      0.01885786546090973,
      -0.061511707738090414,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.061511707738090414,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      -0.1289509357448472,
      -0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.13625489421798911,
      0.0,
      0.0,
      -0.02182162559524292,
      -0.07177942634556551,
      0.02182162559524292,
      0.0,
      -0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0644754678724236,
      0.01885786546090973,
      0.0,
      -0.02182162559524292,
      0.0644754678724236,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.030411772448677554,
      0.0,
      -0.00859014685343463,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.01885786546090973,
      0.0,
      0.16666666666666666,
      0.011553906987767815,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      0.0,
      -0.03406369542374605,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      -0.061511707738090414,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      0.0,
      -0.02182162559524292,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.05292156088465578,
      -0.005028361179544018,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      -0.10219119879424306,
      0.0,
      0.0,
      -0.01885786546090973,
      0.061511707738090414,
      -0.16666666666666666,
      0.0,
      0.0,
      0.0,
      0.03337553258301074,
      0.0,
      -0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.01885786546090973,
      0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.10219119879424306,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.10219119879424306,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      -0.061511707738090414,
      0.0,
      -0.060225519357797686,
      0.061511707738090414,
      0.02182162559524292,
      0.0,
      -0.02182162559524292,
      0.0,
      0.0,
      0.061511707738090414,
      0.09488724032110114,
      0.0,
      0.02182162559524292,
      0.060225519357797686,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.12697658452381919,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      -0.061511707738090414,
      0.0,
      0.0,
      -0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.09488724032110114,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      -0.14355885269113103,
      0.0,
      0.0,
      -0.138530491511587,
      0.0,
      0.0,
      -0.14484504107142374,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.08629709346766652,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      -0.07306561472585824,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0
    ],
    "amazon_instruments2023": [
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      -0.08333333333333333,
      -0.01885786546090973,
      0.0,
      0.07177942634556551,
      0.0,
      0.08629709346766652,
      0.0,
      0.0,
      0.09488724032110114,
      -0.16963042680099985,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.05292156088465578,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.007303958473141904,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.10515495892857625,
      -0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.0,
      0.11245891740171816,
      -0.0644754678724236,
      -0.04067949105615265,
      0.0,
      0.0,
      0.0,
      0.07908338481870741,
      0.0,
      0.08333333333333333,
      -0.007303958473141904,
      0.0,
      0.0644754678724236,
      0.007303958473141904,
      -0.01885786546090973,
      0.0,
      0.16963042680099985,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.08333333333333333,
      0.0,
      0.01885786546090973,
      0.04067949105615265,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.007303958473141904,
      -0.02182162559524292,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.007303958473141904,
      -0.0644754678724236,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      -0.07177942634556551,
      0.09488724032110114,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.07177942634556551,
      0.01885786546090973,
      0.061511707738090414,
      0.08333333333333333,
      0.0,
      -0.02182162559524292,
      0.0,
      0.0,
      0.10515495892857625,
      -0.10219119879424306,
      0.0,
      0.0,
      -0.011553906987767823,
      0.02182162559524292,
      -0.11670886591634407,
      0.07177942634556551,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      -0.10515495892857625,
      -0.04067949105615265,
      0.25,
      0.0,
      0.0,
      0.02182162559524292,
      -0.08333333333333333,
      -0.08333333333333333,
      -0.02182162559524292,
      -0.16666666666666666,
      0.0,
      -0.01885786546090973,
      0.0,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.14484504107142374,
      0.0,
      0.0644754678724236,
      0.0,
      0.011553906987767823,
      0.0,
      0.011553906987767823,
      0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.04067949105615265,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.007303958473141904,
      0.03337553258301074,
      0.0,
      0.16666666666666666,
      0.0,
      -0.10219119879424306,
      0.0,
      0.0,
      -0.02182162559524292,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.01885786546090973,
      -0.02182162559524292,
      0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      -0.08629709346766652,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.04067949105615265,
      0.0,
      -0.06250111665139557,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      -0.01885786546090973,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      -0.07177942634556551,
      0.0644754678724236,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.04067949105615265,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.01885786546090973,
      0.0,
      -0.01885786546090973,
      0.0,
      0.061511707738090414,
      0.0,
      -0.1970784391153442,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      -0.07177942634556551,
      -0.061511707738090414,
      0.0,
      0.16666666666666666,
      0.10515495892857625,
      -0.14780880120575693,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      -0.03337553258301074,
      -0.10515495892857625,
      -0.03771573092181946,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      -0.014517667122101017,
      -0.0644754678724236,
      0.0,
      0.0,
      0.02182162559524292,
      0.09488724032110114,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.07177942634556551,
      -0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      -0.03337553258301074,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.08333333333333333,
      0.08333333333333333,
      -0.01885786546090973,
      0.0,
      0.13329113408365592,
      0.0,
      0.07177942634556551,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.01885786546090973,
      -0.08333333333333333,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.16666666666666666,
      -0.15511275967889884,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      -0.07177942634556551,
      0.0,
      0.061511707738090414,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      -0.0644754678724236,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.10219119879424306,
      0.0,
      -0.0644754678724236,
      -0.0644754678724236,
      -0.011553906987767823,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.010267718607475098,
      0.08333333333333333,
      -0.08333333333333333,
      0.0,
      -0.08333333333333333,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.030411772448677554,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.007303958473141904,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.033375532583010736,
      0.04067949105615265,
      0.0,
      -0.09488724032110114,
      0.0,
      -0.2103099178571525,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      -0.10219119879424306,
      -0.011553906987767823,
      0.0,
      0.0,
      -0.0644754678724236,
      -0.07177942634556551,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      -0.09488724032110114,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.0571715093992817,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0644754678724236,
      0.0,
      -0.08333333333333333,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      -0.007303958473141904,
      0.02182162559524292,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      -0.08333333333333333,
      0.0,
      -0.03337553258301074,
      0.0,
      0.0,
      0.0,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      -0.02182162559524292,
      0.030411772448677554,
      -0.09063729180647524,
      -0.08333333333333333,
      0.023107813975535647,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      -0.10515495892857625,
      0.0,
      0.0,
      -0.15511275967889884,
      0.10515495892857625,
      0.0,
      0.0,
      0.0,
      -0.01885786546090973,
      0.007303958473141904,
      0.0,
      -0.04067949105615265,
      0.11670886591634407,
      0.0,
      -0.02182162559524292,
      0.0644754678724236,
      -0.023107813975535647,
      0.0,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.02607157410986884,
      -0.09488724032110114,
      0.08333333333333333,
      0.007303958473141904,
      0.08333333333333333,
      -0.011553906987767823,
      0.0,
      0.0,
      0.02182162559524292,
      0.0644754678724236,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      -0.11245891740171816,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0,
      0.10515495892857625,
      0.04492943957077857,
      0.0,
      -0.07177942634556551,
      0.03109993528941286,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.04067949105615265,
      -0.029125584068384825,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.09063729180647524,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      -0.09488724032110114,
      0.007303958473141904,
      0.08333333333333333,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0644754678724236,
      0.007303958473141904,
      0.0,
      0.02182162559524292,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.09488724032110114,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0571715093992817,
      0.16666666666666666,
      -0.08333333333333333,
      -0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.16370290653233346,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.09488724032110114,
      -0.01885786546090973,
      0.0,
      -0.06881566621123232,
      0.02182162559524292,
      0.0,
      -0.04067949105615265,
      0.0,
      -0.0644754678724236,
      -0.0644754678724236,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0,
      0.011553906987767823,
      0.0,
      0.08333333333333333,
      0.04067949105615265,
      0.02182162559524292,
      0.011553906987767823,
      0.007303958473141904,
      0.16666666666666666,
      0.007303958473141904,
      0.0,
      0.01885786546090973,
      0.0,
      -0.0644754678724236,
      -0.07177942634556551,
      0.0644754678724236,
      0.0,
      0.08333333333333333,
      0.01885786546090973,
      -0.03109993528941286,
      -0.011553906987767823,
      -0.061511707738090414,
      -0.02182162559524292,
      0.0,
      0.10515495892857625,
      -0.05292156088465579,
      0.09063729180647524,
      0.0,
      -0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.023795976816270954,
      0.0,
      0.0,
      0.0,
      0.0,
      0.16666666666666666,
      0.0,
      0.0,
      0.09488724032110114,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      -0.2103099178571525,
      0.0,
      0.042653842277180685,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      -0.03337553258301074,
      0.061511707738090414,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      -0.06675106516602149,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.03337553258301074,
      0.0,
      0.0,
      -0.02182162559524292,
      -0.05292156088465578,
      0.0,
      0.07177942634556551,
      0.0,
      -0.10219119879424306,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.0644754678724236,
      0.0,
      0.011553906987767823,
      -0.007303958473141904,
      0.0,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.07177942634556551,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.16666666666666666,
      0.10219119879424306,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.023107813975535647,
      0.0,
      -0.061511707738090414,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.09785100045543434,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.16666666666666666,
      0.0,
      0.011553906987767823,
      -0.011553906987767823,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.16963042680099985,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.01885786546090973,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      0.0,
      -0.042653842277180685,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.08333333333333333,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.007303958473141904,
      -0.02182162559524292,
      0.0,
      -0.0644754678724236,
      -0.011553906987767823,
      0.061511707738090414,
      -0.07177942634556551,
      -0.03337553258301074,
      -0.0644754678724236,
      0.0,
      0.0,
      0.049957800750322585,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      0.0,
      -0.03337553258301074,
      0.0,
      0.0,
      0.061511707738090414,
      0.02182162559524292,
      0.0,
      -0.02182162559524292,
      -0.007303958473141904,
      0.0,
      0.18552453212757639,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.12697658452381919,
      0.0,
      0.0,
      0.0,
      0.0,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.08333333333333333,
      -0.0644754678724236
    ],
    "kuairec": [
      0.0,
      -0.29196567943644536,
      -0.5862970934676666,
      0.0,
      0.0,
      -0.023107813975535647,
      -0.0644754678724236,
      -0.055197158178253665,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.23844609301223219,
      0.01885786546090973,
      -0.14355885269113103,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.15511275967889884,
      0.0,
      0.0,
      -0.08333333333333333,
      -0.16666666666666666,
      0.08333333333333333,
      0.0813589821123053,
      -0.07177942634556551,
      0.0,
      -0.06675106516602149,
      0.0,
      0.0,
      -0.033375532583010736,
      0.0,
      -0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.0,
      -0.02182162559524292,
      -0.028136175155079667,
      0.0,
      0.0644754678724236,
      0.0644754678724236,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.03337553258301074,
      0.0,
      0.0,
      0.0,
      -0.22817837440475708,
      -0.10515495892857625,
      0.0,
      -0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.08333333333333333,
      0.011553906987767823,
      0.0,
      -0.08333333333333333,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.16666666666666666,
      0.0,
      0.0,
      0.25,
      -0.01885786546090973,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      0.14355885269113103,
      0.0,
      -0.01885786546090973,
      0.10515495892857625,
      0.0,
      -0.061511707738090414,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.16370290653233346,
      0.0,
      -0.049957800750322585,
      0.0,
      -0.08333333333333333,
      0.0,
      -0.031099935289412867,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.03337553258301074,
      0.0,
      -0.08333333333333333,
      0.0,
      0.17693438527414176,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.04067949105615265,
      0.08333333333333333,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.16963042680099985,
      0.0,
      0.026161823934051632,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.21761387633029441,
      0.0,
      -0.08333333333333333,
      0.0,
      0.14484504107142374,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      -0.07602937486019143,
      0.0,
      0.0,
      0.0,
      0.16666666666666666,
      0.0,
      0.0,
      0.0,
      -0.09488724032110114,
      -0.02182162559524292,
      0.09488724032110114,
      0.0,
      0.0,
      -0.09488724032110114,
      -0.03337553258301074,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.12302341547618083,
      0.0,
      0.0,
      -0.023795976816270954,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.21958822755132246,
      0.0,
      0.0,
      0.0644754678724236,
      -0.16666666666666666,
      -0.16963042680099985,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.20635674880951416,
      0.0,
      0.0,
      0.0,
      0.0,
      0.16666666666666666,
      0.0,
      -0.10515495892857625,
      -0.22521461427042389,
      0.0,
      -0.18848829226190958,
      -0.02182162559524292,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.011553906987767815,
      0.0,
      -0.01885786546090973,
      -0.01885786546090973,
      0.0,
      -0.10219119879424306,
      0.0,
      0.10515495892857625,
      -0.02182162559524292,
      -0.09488724032110114,
      0.2000421992496774,
      -0.08333333333333333,
      0.011553906987767823,
      -0.16666666666666666,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.08333333333333333,
      0.061511707738090414,
      0.0,
      0.0,
      -0.09488724032110114,
      -0.3333333333333333,
      0.0,
      -0.17822057365443447,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      -0.10219119879424306,
      0.0,
      -0.07177942634556551,
      0.0,
      -0.10219119879424306,
      0.0,
      0.0644754678724236,
      0.0,
      0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.16666666666666666,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.3065735963827292,
      0.17693438527414176,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.10515495892857625,
      0.0,
      0.0,
      -0.25,
      0.0,
      0.011553906987767823,
      0.04067949105615265,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      -0.07177942634556551,
      0.45399536829731585,
      0.0,
      0.0,
      0.011553906987767823,
      0.0,
      0.14583444998472891,
      0.0,
      -0.5,
      0.0,
      -0.28711770538226206,
      0.12470098723022127,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.06250111665139557,
      -0.0644754678724236,
      -0.10515495892857625,
      -0.12104906425515279,
      -0.14484504107142374,
      0.0,
      0.0,
      0.0,
      0.08333333333333333,
      -0.004938111355361226,
      -0.1656817243589438,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0843227422466385,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.7615539069877678,
      0.0,
      0.09389783140779599,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      -0.10278911181079557,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.007303958473141904,
      -0.12302341547618083,
      0.07177942634556551,
      0.0,
      0.0,
      -0.10515495892857625,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      -0.04561760241151388,
      0.07177942634556551,
      0.061511707738090414,
      0.0,
      -0.0644754678724236,
      0.14780880120575693,
      0.0,
      0.0,
      0.40807651981323206,
      0.08333333333333333,
      -0.061511707738090414,
      -0.08333333333333333,
      0.0,
      -0.17822057365443447,
      -0.0644754678724236,
      -0.08333333333333333,
      -0.09488724032110114,
      -0.3375832818479592,
      -0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.06752947783093959,
      0.0,
      0.0,
      -0.1970784391153442,
      0.0,
      -0.27684998677478695,
      0.0,
      -0.011553906987767823,
      0.0,
      0.01885786546090973,
      -0.061511707738090414,
      0.061511707738090414,
      0.0,
      -0.05292156088465578,
      0.2509894089133052,
      0.0,
      0.14780880120575693,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      0.2073461577228193,
      -0.14484504107142374,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.023795976816270954,
      0.0,
      0.0,
      -0.16666666666666666,
      0.18848829226190958,
      0.0,
      0.0,
      0.0,
      0.0,
      0.10515495892857625,
      -0.22817837440475708,
      0.0,
      0.20438239758848611,
      0.006314549559836753,
      0.0,
      -0.08333333333333333,
      0.02182162559524292,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.12104906425515279,
      0.0,
      0.0,
      0.04364325119048584,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.08333333333333333,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.02182162559524292,
      0.0,
      -0.08333333333333333,
      0.0,
      0.05717150939928169,
      0.0,
      0.02182162559524292,
      0.02182162559524292,
      0.0,
      0.0,
      0.033375532583010736,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.08333333333333333,
      0.0,
      -0.00424994851462591,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      -0.16666666666666666,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      -0.16666666666666666,
      0.061511707738090414,
      0.0,
      0.0,
      -0.0571715093992817,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.01885786546090973,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      -0.25,
      0.07177942634556551,
      -0.09488724032110114,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.10515495892857625,
      0.23844609301223219,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.03337553258301074,
      -0.023795976816270954,
      0.17693438527414176,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      -0.0571715093992817,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      -0.16035211710682992,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.10219119879424306,
      0.0,
      -0.1627134976190283,
      -0.16666666666666666,
      0.0644754678724236,
      0.0,
      0.0,
      -0.011553906987767823,
      -0.09488724032110114,
      0.0,
      0.07177942634556551,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      -0.14780880120575693,
      0.0,
      0.0,
      -0.09488724032110114,
      -0.1289509357448472,
      0.0,
      0.061511707738090414,
      0.02182162559524292,
      0.011553906987767823,
      0.1282627729041119,
      -0.04196567943644538,
      0.0644754678724236,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.10515495892857625,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      -0.08333333333333333,
      0.0,
      -0.0644754678724236,
      0.0,
      0.17822057365443447,
      0.0,
      0.0,
      -0.14780880120575693,
      0.0,
      0.0,
      0.07177942634556551,
      0.042653842277180685,
      0.0,
      0.0,
      0.0644754678724236,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.374012824389486,
      0.0,
      0.0,
      0.22817837440475708,
      0.0,
      0.01885786546090973,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.03337553258301074,
      -0.16666666666666666,
      -0.17190602409459774,
      0.0,
      0.0,
      0.09488724032110114,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.14355885269113103,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.02182162559524292,
      -0.02182162559524292,
      0.0,
      0.0,
      0.061511707738090414,
      -0.06456571769660639,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.35219119879424304,
      0.0,
      0.18848829226190958,
      0.0,
      0.006314549559836745,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.09488724032110114,
      0.0,
      0.0,
      0.0,
      0.0,
      0.4821315434523954,
      0.0,
      -0.01885786546090973,
      0.0,
      0.0,
      0.14355885269113103,
      0.0,
      0.0,
      -0.061511707738090414,
      0.061511707738090414,
      0.0,
      -0.21593630457625393,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.1355667313772538,
      0.0,
      0.0,
      0.0,
      0.0,
      0.3333333333333333,
      0.011553906987767823,
      -0.12302341547618083,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.10219119879424306,
      0.0,
      0.2718216255952429,
      0.0,
      0.0,
      0.11670886591634407,
      0.0,
      0.0,
      -0.3948450410714237,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      -0.02182162559524292,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.15008439849935482,
      0.0,
      0.007303958473141904,
      -0.061511707738090414,
      0.0,
      -0.12302341547618083,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      -0.03337553258301074,
      0.0,
      0.0,
      0.0,
      0.08333333333333333,
      0.0,
      0.3333333333333333,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.01885786546090973,
      0.0,
      0.0,
      -0.16666666666666666,
      0.09488724032110114,
      -0.10515495892857625,
      -0.02744801231434436,
      -0.2103099178571525,
      0.09488724032110114,
      -0.08333333333333333,
      -0.08333333333333333,
      0.0,
      -0.08827144468869456,
      0.0,
      0.16666666666666666,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.04067949105615265,
      -0.03337553258301074,
      -0.10515495892857625,
      0.0,
      -0.08333333333333333,
      0.007303958473141904,
      0.0,
      -0.011553906987767823,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.007303958473141904,
      0.0,
      0.0,
      0.37104906425515277,
      0.0,
      -0.10219119879424306,
      -0.3333333333333333,
      0.01885786546090973,
      0.0,
      0.0,
      -0.16666666666666666,
      0.0,
      0.0,
      0.0,
      0.16666666666666666,
      0.3333333333333333,
      0.0,
      0.23114213453909027,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.04067949105615265,
      0.27616182393405164,
      0.0,
      0.0,
      0.0,
      -0.09488724032110114,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      -0.0644754678724236,
      0.08036957319900014,
      0.18848829226190958,
      0.0,
      0.0,
      0.0644754678724236,
      -0.030411772448677543,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      0.11146950848841301,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.0644754678724236,
      0.07177942634556551,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.12302341547618083,
      0.0,
      0.0,
      0.0,
      0.14355885269113103,
      0.0,
      0.0,
      0.0,
      -0.09488724032110114,
      -0.11670886591634407,
      0.0,
      -0.055197158178253665,
      -0.00859014685343463,
      0.0,
      -0.09488724032110114,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.17693438527414176,
      -0.08333333333333333,
      0.0,
      0.0,
      0.01885786546090973,
      0.0,
      0.0,
      0.03771573092181946,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.08333333333333333,
      0.0,
      0.4166666666666667,
      -0.03337553258301074,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.02182162559524292,
      0.0,
      0.16666666666666666,
      0.0,
      -0.10515495892857625,
      0.061511707738090414
    ],
    "lastfm1k": [
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      -0.08333333333333333,
      -0.12697658452381919,
      0.0,
      0.0,
      0.007303958473141904,
      -0.07177942634556551,
      0.0644754678724236,
      0.0,
      0.03969008214284749,
      0.0,
      0.02182162559524292,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.05953735651706238,
      0.16035211710682992,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0644754678724236,
      0.007303958473141904,
      0.0,
      -0.10219119879424306,
      0.0,
      -0.061511707738090414,
      0.04067949105615265,
      0.0,
      0.0,
      -0.0644754678724236,
      -0.10515495892857625,
      0.0,
      -0.061511707738090414,
      0.031099935289412867,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      -0.02182162559524292,
      0.0,
      -0.01885786546090973,
      0.0,
      0.0,
      -0.14780880120575693,
      -0.061511707738090414,
      0.10940490744320215,
      -0.12470098723022131,
      0.0,
      0.0,
      0.061511707738090414,
      0.125987175610514,
      0.02182162559524292,
      -0.10515495892857625,
      -0.10219119879424306,
      0.10219119879424306,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.02182162559524292,
      -0.06980507512453747,
      0.0,
      0.0,
      0.03337553258301074,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      -0.04067949105615265,
      0.0,
      0.02607157410986884,
      0.0,
      0.0,
      0.0,
      0.0,
      0.10219119879424306,
      0.0,
      0.049957800750322585,
      0.001286188380292726,
      0.0644754678724236,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.17822057365443447,
      0.04067949105615265,
      0.0644754678724236,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.029125584068384825,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      -0.07177942634556551,
      0.0,
      0.15639894805919155,
      0.0,
      -0.0644754678724236,
      -0.007303958473141904,
      0.01885786546090973,
      0.0,
      -0.09488724032110114,
      -0.12697658452381919,
      0.0,
      -0.16666666666666666,
      0.0,
      0.04067949105615265,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      -0.07177942634556551,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.03337553258301074,
      -0.007303958473141914,
      0.13625489421798911,
      0.01885786546090973,
      -0.12302341547618083,
      -0.09785100045543434,
      0.0,
      0.14780880120575693,
      0.0,
      -0.16232646832785794,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.055197158178253665,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      -0.02182162559524292,
      0.049957800750322585,
      0.0,
      0.03337553258301074,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      -0.11670886591634407,
      -0.10515495892857625,
      0.061511707738090414,
      0.0,
      0.0,
      -0.02182162559524292,
      0.0,
      -0.09488724032110114,
      0.0,
      0.01885786546090973,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      -0.0571715093992817,
      0.0,
      0.0,
      9.25185853854297e-18,
      0.0,
      0.0,
      0.14484504107142374,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      -0.16666666666666666,
      -0.13329113408365592,
      -0.007303958473141914,
      0.0,
      0.0,
      0.0,
      -0.011553906987767823,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0644754678724236,
      0.0,
      -0.0644754678724236,
      0.0,
      -0.0644754678724236,
      0.0,
      -0.0644754678724236,
      0.0,
      0.007303958473141904,
      0.0,
      -0.20803432056355464,
      0.22689218602446437,
      -0.017571677080617003,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.04067949105615265,
      0.0,
      0.0,
      0.0,
      0.007303958473141904,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.10515495892857625,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.06250111665139557,
      0.0644754678724236,
      0.0,
      0.0644754678724236,
      0.0,
      0.0,
      -0.02182162559524292,
      -0.10515495892857625,
      -0.0644754678724236,
      0.0,
      0.0,
      -0.08333333333333333,
      -0.16666666666666666,
      0.0,
      0.16666666666666666,
      0.0,
      -0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      0.09063729180647524,
      0.07177942634556551,
      0.07177942634556551,
      0.0,
      0.0,
      -0.04561760241151388,
      0.0,
      0.0644754678724236,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.02182162559524292,
      0.0,
      0.0,
      -0.0644754678724236,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.049957800750322585,
      -0.061511707738090414,
      0.09488724032110114,
      0.0,
      0.0,
      0.09488724032110114,
      0.0644754678724236,
      0.0,
      0.0,
      -0.03109993528941286,
      0.0,
      -0.2747853857295761,
      0.14484504107142374,
      -0.026071574109868833,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.061511707738090414,
      -0.055197158178253665,
      0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.1487982101190621,
      -0.10219119879424306,
      0.0,
      0.061511707738090414,
      0.09794125027961716,
      0.0,
      0.0,
      0.0,
      -0.05223339804392047,
      0.0,
      -0.0644754678724236,
      0.0,
      0.08333333333333333,
      0.0,
      -0.07177942634556551,
      0.061511707738090414,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.011553906987767815,
      0.0,
      0.07177942634556551,
      -0.03337553258301074,
      -0.0644754678724236,
      0.061511707738090414,
      0.011553906987767823,
      0.07602937486019143,
      0.011553906987767823,
      -0.08333333333333333,
      0.0,
      0.0,
      -0.061511707738090414,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.0,
      -0.08333333333333333,
      0.0,
      0.0,
      0.0,
      -0.07908338481870741,
      0.0,
      0.061511707738090414,
      0.10515495892857625,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.12302341547618083,
      0.0,
      0.0,
      -0.03969008214284749,
      0.0,
      -0.02182162559524292,
      0.10515495892857625,
      0.0,
      0.0,
      0.0,
      0.07177942634556551,
      0.0,
      0.01885786546090973,
      0.0,
      0.0,
      0.061511707738090414,
      0.0,
      0.0,
      -0.033375532583010736,
      0.0,
      0.007303958473141904,
      -0.15511275967889884,
      0.0,
      0.08629709346766652,
      0.0,
      -0.07177942634556551,
      0.0,
      0.0,
      0.0,
      0.16666666666666666,
      0.0,
      0.0,
      0.0,
      0.061511707738090414,
      0.03337553258301074,
      0.07177942634556551,
      0.0,
      0.0644754678724236,
      0.0,
      0.011553906987767823,
      0.11374510578201087,
      0.0
    ]
  }
}

